One-Vertex Lifts of Looped Circle Graphs: Obstructions and Interlace Polynomials

Let $M$ be the adjacency matrix of a looped simple graph over $\mathbb{F}_2$ and let $t=\operatorname{diag} M$. We study the one-vertex lift with adjacency matrix $\left(\begin{smallmatrix}M+tt^T&t\\t^T&0\end{smallmatrix}\right)$. A looped circle graph is called stable if its lift is a circle graph. We prove that stability is equivalent to the existence of a pseudo-orientable bouquet realizing the given looped circle graph. We then obtain a finite excluded toggle-minor characterization by applying two rooted constructions to the known excluded pivot-minors for circle graphs. An exact enumeration yields $22$ minimal toggle-equivalence classes: one of order $5$, twelve of order $6$, and nine of order $7$. The enumeration is accompanied by independently checkable linear-algebra and minor certificates. Finally, we prove $q(G^\dagger;y)=yq(G;y)$ for the vertex-nullity interlace polynomial of every looped simple graph, and derive quasi-tree counting and real determinant formulas.

==> anc/enumeration/README.md <==
# Exact enumeration and certificates

Ancillary material for *One-Vertex Lifts of Looped Circle Graphs: Obstructions and Interlace Polynomials* by Qingying Deng and Yexiang Yan.

Requirements: Node.js 18 or later. No third-party packages are required. Run the commands below from this directory. None of the verification commands needs TeX or files from the authors' computers.

## Check the supplied results

```sh
node check-integrity.mjs
node test.mjs
node verify-results.mjs
node verify-chord-words.mjs
```

`check-integrity.mjs` checks the SHA-256 hashes of the distributed files. Run it before regenerating results, since regeneration may change the serialized files.

`test.mjs` compares the Naji recognizer with all pairings of twelve cyclically ordered endpoints and all 32768 labeled six-vertex simple graphs. It also checks canonical forms under relabeling and the pivot involution.

`verify-results.mjs` checks candidate recognition certificates, rooted construction origins, pivot equivalence classes, coverage of the accepted candidates, all removal certificates, and direct minimality of the retained representatives. It performs 2589 one-vertex deletion tests across the retained toggle orbits. It writes fresh verification and minimality reports.

`verify-chord-words.mjs` checks that each supplied double-occurrence word realizes the labeled matrix of its representative, including loop signs.

## Reproduce the enumeration

```sh
node run.mjs
node test.mjs
node verify-results.mjs
node verify-chord-words.mjs
```

`run.mjs` regenerates the candidate family and classification from the supplied `inputs.json`, overwriting the corresponding results. The input file must remain beside the programs; with this file present, no thesis source is read. The exact search has no timeout and may take appreciable time.

Alternatively, `node run-all.mjs` runs the four commands in order.

The optional `node export.mjs` regenerates chord words, figure sources, matrix tables, and summaries from the results. This writes additional `.tex` files locally; it does not compile them. The manuscript already includes its figure source separately from these ancillary files.

## Files

- `inputs.json`: the fifteen labeled Geelen–Oum obstruction matrices and transcription provenance. The sixth input's central neighborhood is corrected against Figure 2 of the published paper.
- `core.mjs`: binary matrix operations, principal pivots, lifts and rooted inverses, canonical forms, and the Naji system.
- `run.mjs`: input validation, both rooted constructions, recognition, toggle classification, and minimization.
- `results/input-validation.json`: non-circle certificates and pivot-orbit data for the fifteen inputs.
- `results/candidate-screening.json`: all 1338 distinct candidate isomorphism types with recognition certificates and construction origins.
- `results/equivalence-classes.json`: the 237 retained candidate toggle classes, their orbits, and candidate coverage.
- `results/representatives.json`: the 22 minimal representatives and the 215 class-removal certificates.
- `results/representatives.txt`: a compact text listing of the matrices.
- `results/minimality-certificates.json`: non-circle certificates for the lifts and positive certificates for all 2589 deletion tests.
- `results/chord-words.json`: labeled double-occurrence words and loop signs for the 22 representatives.
- `results/tests.json`, `results/verification.json`, `results/summary.json`: test and enumeration summaries.
- `manifest.json`: SHA-256 hashes for the distributed files.

Indices in JSON data and program arrays are zero-based. The manuscript's drawings are labeled from 1. Matrices are over the binary field unless stated otherwise in the paper. In the programs, adjacency rows and vertex sets are represented by integer bit masks.

Expected counts: 4261 rooted constructions, 1338 distinct isomorphism types, 698 looped circle graphs, 237 toggle classes, 215 nonminimal classes removed, and 22 minimal classes retained. Their orders are 5 (one class), 6 (twelve classes), and 7 (nine classes).

Reference for the input matrices: J. Geelen and S. Oum, *Circle graph obstructions under pivoting*, J. Graph Theory 61 (2009), 1–11, Figure 2, https://doi.org/10.1002/jgt.20363 .


==> anc/enumeration/check-integrity.mjs <==
import fs from 'node:fs';
import {createHash} from 'node:crypto';
import assert from 'node:assert/strict';
const manifest = JSON.parse(fs.readFileSync(new URL('./manifest.json', import.meta.url), 'utf8'));
for (const item of manifest.files) {
  const bytes = fs.readFileSync(new URL(item.file, import.meta.url));
  assert.equal(createHash('sha256').update(bytes).digest('hex'), item.sha256, item.file);
}
console.log(`PASS: ${manifest.files.length} SHA-256 hashes verified.`);


==> anc/enumeration/core.mjs <==
// Exact small-graph tools. Vertex labels and bit positions are zero based.
export const bit=(a,i,j)=>(a[i]>>>j)&1;
export const pop=x=>{let n=0;while(x){x&=x-1;n++;}return n;};
export const matrix=a=>a.map(r=>Array.from({length:a.length},(_,j)=>(r>>>j)&1));
export const rows=a=>a.map(r=>r.reduce((s,x,j)=>s|(x<<j),0));
export const vertices=(n,m)=>Array.from({length:n},(_,i)=>i).filter(i=>(m>>>i)&1);
export const induced=(a,s)=>s.map(i=>s.reduce((r,j,k)=>r|(bit(a,i,j)<<k),0));
export const simple=a=>a.map((r,i)=>r&~(1<<i));
export function inverse(a){
  let n=a.length,b=a.map((r,i)=>r|(1<<(n+i)));
  for(let j=0;j<n;j++){
    let p=j;while(p<n&&!((b[p]>>>j)&1))p++;
    if(p===n)return null;[b[p],b[j]]=[b[j],b[p]];
    for(let i=0;i<n;i++)if(i!==j&&((b[i]>>>j)&1))b[i]^=b[j];
  }
  return b.map(r=>r>>>n);
}
export function pivot(a,mask){
  const n=a.length,x=vertices(n,mask),y=vertices(n,((1<<n)-1)^mask),p=inverse(induced(a,x));
  if(p===null)return null;
  let b=Array(n).fill(0);
  for(let i=0;i<x.length;i++)for(let j=0;j<x.length;j++)b[x[i]]|=bit(p,i,j)<<x[j];
  for(let i=0;i<x.length;i++)for(let j of y){
    let v=0;for(let k=0;k<x.length;k++)v^=bit(p,i,k)&bit(a,x[k],j);
    b[x[i]]|=v<<j;b[j]|=v<<x[i];
  }
  for(let i of y)for(let j of y){let v=bit(a,i,j);for(let k=0;k<x.length;k++)v^=bit(a,i,x[k])&bit(b,x[k],j);b[i]|=v<<j;}
  return b;
}
export function lift(a){
  let n=a.length,t=a.reduce((m,r,i)=>m|(bit(a,i,i)<<i),0);
  return a.map((r,i)=>(r^(bit(a,i,i)?t:0))|(bit(a,i,i)<<n)).concat(t);
}
export function unroot(a,r){
  let s=Array.from({length:a.length},(_,i)=>i).filter(i=>i!==r),b=induced(a,s),t=s.reduce((m,i,j)=>m|(bit(a,r,i)<<j),0);
  return b.map((v,i)=>v^(((t>>>i)&1)?t:0));
}
export function extension(a,t){let n=a.length;return a.map((r,i)=>r|(((t>>>i)&1)<<n)).concat(t);}
export function canonical(a){
  const n=a.length;if(!n)return {key:'0:',perm:[]};
  const width=Math.ceil(n/4), encode=p=>p.map(i=>p.reduce((r,j,k)=>r|(bit(a,i,j)<<k),0).toString(16).padStart(width,'0')).join('');
  const group=new Map();for(let i=0;i<n;i++){let k=bit(a,i,i)+','+(pop(a[i])-bit(a,i,i));if(!group.has(k))group.set(k,[]);group.get(k).push(i);}
  const initial=[...group].sort((x,y)=>x[0].localeCompare(y[0])).map(x=>x[1]);
  function refine(p){
    for(;;){let next=[],changed=false;
      for(let cell of p){let g=new Map();for(let v of cell){let k=p.map(c=>c.reduce((s,w)=>s+bit(a,v,w),0)).join(',');if(!g.has(k))g.set(k,[]);g.get(k).push(v);}
        let gs=[...g].sort((x,y)=>x[0].localeCompare(y[0]));if(gs.length>1)changed=true;for(let [,c]of gs)next.push(c);}
      p=next;if(!changed)return p;
    }
  }
  function twins(v,w){return bit(a,v,v)===bit(a,w,w)&&((a[v]^a[w])&~((1<<v)|(1<<w)))===0;}
  function visit(p){p=refine(p);let k=-1;for(let i=0;i<p.length;i++)if(p[i].length>1&&(k<0||p[i].length<p[k].length))k=i;
    if(k<0){let perm=p.flat();return {code:encode(perm),perm};}
    let best=null,seen=[];for(let v of p[k]){if(seen.some(w=>twins(v,w)))continue;seen.push(v);
      let q=p.slice(0,k).concat([[v],p[k].filter(w=>w!==v)],p.slice(k+1)),r=visit(q);
      if(best===null||r.code<best.code)best=r;
    }return best;
  }
  const r=visit(initial);return {key:n+':'+r.code,perm:r.perm};
}
// Naji system, convention of Geelen--Lee, arXiv:1807.10988v2, Theorem 1.1.
export function najiEquations(a){
  let n=a.length,id=Array.from({length:n},()=>Array(n).fill(-1)),vars=0;
  for(let i=0;i<n;i++)for(let j=0;j<n;j++)if(i!==j)id[i][j]=vars++;
  let eq=[];const add=(pairs,rhs)=>{let r=BigInt(rhs)<<BigInt(vars);for(let [v,w]of pairs)r^=1n<<BigInt(id[v][w]);eq.push(r);};
  for(let v=0;v<n;v++)for(let w=v+1;w<n;w++){
    if(bit(a,v,w)){
      add([[v,w],[w,v]],1);
      for(let x=0;x<n;x++)if(x!==v&&x!==w&&!bit(a,x,v)&&!bit(a,x,w))add([[x,v],[x,w]],0);
    }else for(let x=0;x<n;x++)if(x!==v&&x!==w&&bit(a,x,v)&&bit(a,x,w))add([[v,w],[w,v],[x,v],[x,w]],1);
  }
  return {vars,eq};
}
export function naji(a,certificate=false){
  let {vars,eq}=najiEquations(a),basis=Array(vars),proof=certificate?Array(vars):null,rank=0,rhs=1n<<BigInt(vars);
  const mask=rhs-1n;
  for(let k=0;k<eq.length;k++){
    let r=eq[k],w=certificate?1n<<BigInt(k):0n;
    for(let j=0;j<vars&&r&mask;j++)if((r>>BigInt(j))&1n){
      if(basis[j]!==undefined){r^=basis[j];if(certificate)w^=proof[j];}
      else{basis[j]=r;if(certificate)proof[j]=w;rank++;r=0n;break;}
    }
    if(r===rhs)return {circle:false,rank,equations:eq.length,certificate:certificate?{inconsistentEquationIndices:verticesBig(eq.length,w)}:undefined};
  }
  if(!certificate)return {circle:true,rank,equations:eq.length};
  let solution=0n;
  for(let j=vars-1;j>=0;j--)if(basis[j]!==undefined){let r=basis[j],v=Number((r&rhs)!==0n);v^=parityBig((r&mask)&solution);if(v)solution|=1n<<BigInt(j);}
  return {circle:true,rank,equations:eq.length,certificate:{solutionHex:solution.toString(16)}};
}
function parityBig(x){let p=0;while(x){x&=x-1n;p^=1;}return p;}
function verticesBig(n,x){let out=[];for(let i=0;i<n;i++)if((x>>BigInt(i))&1n)out.push(i);return out;}
export function checkNaji(a,result){
  let {vars,eq}=najiEquations(a),rhs=1n<<BigInt(vars),mask=rhs-1n;
  if(result.circle){let x=BigInt('0x'+result.certificate.solutionHex);return eq.every(r=>parityBig((r&mask)&x)===Number(!!(r&rhs)));}
  let r=0n;for(let i of result.certificate.inconsistentEquationIndices)r^=eq[i];return r===rhs;
}
export function equivalenceClass(a){
  let seen=new Map();for(let m=0;m<(1<<a.length);m++){let b=pivot(a,m);if(b===null)continue;let c=canonical(b);if(!seen.has(c.key))seen.set(c.key,{mask:m,perm:c.perm,rows:b});}
  return seen;
}
export function containment(a,b){
  // Does a occur as a toggle minor of b? Exact, including the empty pivot.
  if(a.length>b.length)return null;let target=canonical(a).key,n=b.length;
  for(let p=0;p<(1<<n);p++){let c=pivot(b,p);if(c===null)continue;
    for(let s=0;s<(1<<n);s++)if(pop(s)===a.length){let keep=vertices(n,s),d=canonical(induced(c,keep));if(d.key===target)return {pivotMask:p,keep,canonicalPermutation:d.perm};}
  }return null;
}


==> anc/enumeration/export.mjs <==
import fs from 'node:fs';
import {bit,canonical,rows,simple,induced,matrix} from './core.mjs';
const read=n=>JSON.parse(fs.readFileSync(new URL('./results/'+n,import.meta.url),'utf8'));
const result=read('representatives.json'),verify=read('verification.json');
const write=(name,s)=>fs.writeFileSync(new URL('./'+name,import.meta.url),s);
const targets=new Map();for(let r of result.representatives){let c=canonical(simple(r.rows));if(!targets.has(c.key))targets.set(c.key,[]);targets.get(c.key).push({r,perm:c.perm});}
const words=new Map();let pairings=0;
for(let n of [...new Set(result.representatives.map(r=>r.n))].sort()){
  let w=Array(2*n).fill(-1);
  function visit(label){let i=w.indexOf(-1);if(i<0){pairings++;let pos=Array.from({length:n},()=>[]);w.forEach((v,k)=>pos[v].push(k));let a=Array(n).fill(0);
    for(let v=0;v<n;v++)for(let u=v+1;u<n;u++){let [l,r]=pos[v],[s,t]=pos[u];if((l<s&&s<r&&r<t)||(s<l&&l<t&&t<r)){a[v]|=1<<u;a[u]|=1<<v;}}
    let c=canonical(a),matches=targets.get(c.key);if(matches){let inv=Array(n);c.perm.forEach((v,k)=>inv[v]=k);for(let {r,perm}of matches)words.set(r.id,w.map(v=>perm[inv[v]]));targets.delete(c.key);}return;
  }w[i]=label;for(let j=i+1;j<w.length;j++)if(w[j]<0){w[j]=label;visit(label+1);w[j]=-1;if(![...targets.keys()].some(k=>k.startsWith(n+':')))break;}w[i]=-1;}
  visit(0);
}
if(targets.size)throw Error('Could not find all chord words');
for(let r of result.representatives){let w=words.get(r.id),pos=Array.from({length:r.n},()=>[]);w.forEach((v,k)=>pos[v].push(k));for(let i=0;i<r.n;i++)for(let j=i+1;j<r.n;j++){
  let [l,u]=pos[i],[s,t]=pos[j],cross=(l<s&&s<u&&u<t)||(s<l&&l<t&&t<u);if(+cross!==bit(r.rows,i,j))throw Error('word certificate failed');
}}
write('results/chord-words.json',JSON.stringify({complete:true,zeroBased:true,matchingsExamined:pairings,graphs:result.representatives.map(r=>({id:r.id,word:words.get(r.id),twistedLoops:r.rows.map((v,i)=>bit(r.rows,i,i)?i:-1).filter(i=>i>=0)}))},null,2));
function tikz(r){let lines=['\\begin{tikzpicture}[scale=.78,every node/.style={font=\\scriptsize}]'];
  for(let i=0;i<r.n;i++)lines.push(`\\coordinate (v${i}) at (${(90-360*i/r.n).toFixed(4)}:1.55);`);
  for(let i=0;i<r.n;i++)for(let j=i+1;j<r.n;j++)if(bit(r.rows,i,j))lines.push(`\\draw[gray!80] (v${i})--(v${j});`);
  for(let i=0;i<r.n;i++)if(bit(r.rows,i,i))lines.push(`\\draw[red!75!black,line width=.7pt] (${(90-360*i/r.n).toFixed(3)}:1.78) circle[radius=.23];`);
  for(let i=0;i<r.n;i++)lines.push(`\\node[circle,draw,fill=white,inner sep=1.5pt] at (v${i}) {${i+1}};`);
  lines.push('\\end{tikzpicture}');return lines.join('\n');}
let gallery=['% Generated by export.mjs. Labels are 1-based; looped vertices have red loops.'];
for(let start=0;start<result.representatives.length;start+=12){
  gallery.push('\\begin{center}');
  for(let k=start;k<Math.min(start+12,result.representatives.length);k++){
    let r=result.representatives[k];gallery.push('\\begin{minipage}[t]{.32\\textwidth}\\centering',tikz(r),`\\par\\small $G_{${r.id}}$：$n=${r.n}$，$\\ell=${r.rows.reduce((s,v,i)=>s+bit(r.rows,i,i),0)}$`,'\\end{minipage}');
    if((k-start)%3===2)gallery.push('\\par\\vspace{1em}');else gallery.push('\\hfill');
  }
  gallery.push('\\end{center}',`\\noindent\\small 极小非稳交切换类代表 $G_{${start+1}},\\ldots,G_{${Math.min(start+12,result.representatives.length)}}$。红色自环标记带环顶点；数字为矩阵指标。\\normalsize`,'\\clearpage');
}
write('representatives-figures.tex',gallery.join('\n'));
write('representatives-figures-en.tex',gallery.join('\n')
  .replaceAll('：', ': ')
  .replaceAll('，', ', ')
  .replaceAll('极小非稳交切换类代表', 'Minimal non-stable toggle-class representatives')
  .replaceAll('。红色自环标记带环顶点；数字为矩阵指标。', '. Red loops indicate looped vertices; vertex labels are matrix indices.'));
let appendix=['% Generated by export.mjs.','\\subsection*{代表邻接矩阵}','以下矩阵均在 $\\mathbb F_2$ 上，顶点指标与图形一致。\\par\\medskip'];
for(let start=0;start<result.representatives.length;start+=6){
  for(let k=start;k<Math.min(start+6,result.representatives.length);k++){
    let r=result.representatives[k];if((k-start)%2===0)appendix.push('\\noindent');appendix.push('\\begin{minipage}[t][6.7cm][t]{.49\\textwidth}\\centering\\small',`$G_{${r.id}}$，$n=${r.n}$\\par`, '\\[M_{'+r.id+'}=\\begin{pmatrix}',r.matrix.map(row=>row.join('&')).join('\\\\\n'),'\\end{pmatrix}.\\]','\\end{minipage}');
    if((k-start)%2===1)appendix.push('\\par');else appendix.push('\\hfill');
  }appendix.push('\\clearpage');
}
write('representatives-matrices.tex',appendix.join('\n'));
write('representatives-gallery.tex',String.raw`% !TeX program = xelatex
\documentclass[UTF8,a4paper,zihao=-4,fontset=fandol]{ctexart}
\usepackage[margin=1.8cm]{geometry}
\usepackage{amsmath,amssymb,tikz}
\usepackage[colorlinks=true]{hyperref}
\begin{document}
\section*{稳交图的 22 个禁止切换子式代表}
顶点数分布为：5 阶 1 个、6 阶 12 个、7 阶 9 个。每个切换等价类只保留一个代表；图形的标号与矩阵一致。图形为自动生成的圆周布局，不表示弦图。
\input{representatives-figures.tex}
\input{representatives-matrices.tex}
\end{document}
`);
let summary={representatives:result.representativeCount,rawCandidates:result.rawCount,isomorphismDistinct:result.isomorphismDistinct,circleCandidates:result.circleCandidates,candidateClasses:result.candidateClasses,removedClasses:result.removed.length,...verify};
write('results/summary.json',JSON.stringify(summary,null,2));
write('results/summary.md',`# 精确枚举结果\n\n- 最终代表：${result.representativeCount} 个。\n- 顶点数分布：5 阶 1 个、6 阶 12 个、7 阶 9 个。\n- 原始构造 ${result.rawCount} 个；同构去重 ${result.isomorphismDistinct} 个；精确 Naji 筛选 ${result.circleCandidates} 个；切换归并 ${result.candidateClasses} 类；删除 ${result.removed.length} 个非极小类。\n- 独立真子式检查 ${verify.directMinimalityChecks} 项全部通过。\n- 已为每个代表构造并逐对验证带标号双现词。\n\n所有求解均无超时淘汰，包含空主枢轴变换。输入第 6 图的原始抄录已按 Geelen–Oum Figure 2 修正，详见 inputs.json。\n`);
console.log(summary);console.log('Exported graphs, matrices and verified chord words.');


==> anc/enumeration/inputs.json <==
{
  "provenance": "Thesis inputs independently checked for minimality and distinctness; F6 corrected from Geelen--Oum Figure 2 (row 2, column 1).",
  "source": "https://www.math.uwaterloo.ca/~jfgeelen/Publications/circle.pdf",
  "graphs": [
    {
      "id": 1,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0
        ]
      ]
    },
    {
      "id": 2,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ]
      ]
    },
    {
      "id": 3,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ]
      ]
    },
    {
      "id": 4,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          1,
          0,
          0
        ]
      ]
    },
    {
      "id": 5,
      "matrix": [
        [
          0,
          1,
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          1,
          0,
          0
        ]
      ]
    },
    {
      "id": 6,
      "matrix": [
        [
          0,
          1,
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          1,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          1,
          0,
          1,
          1,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          1,
          0
        ]
      ]
    },
    {
      "id": 7,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          1,
          1,
          0,
          1,
          1,
          1,
          0
        ]
      ]
    },
    {
      "id": 8,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          1,
          0,
          1,
          0
        ]
      ]
    },
    {
      "id": 9,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ]
      ]
    },
    {
      "id": 10,
      "matrix": [
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          0,
          1,
          1,
          0,
          0,
          1,
          0
        ]
      ]
    },
    {
      "id": 11,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          1,
          0
        ]
      ]
    },
    {
      "id": 12,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          1,
          1,
          0,
          1,
          1,
          1,
          0,
          1,
          0
        ]
      ]
    },
    {
      "id": 13,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          1,
          0,
          0
        ]
      ]
    },
    {
      "id": 14,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          1,
          0
        ]
      ]
    },
    {
      "id": 15,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          0
        ]
      ]
    }
  ],
  "corrections": [
    {
      "id": 6,
      "reason": "Thesis compute.py mis-transcribes the centre neighbourhood. Source Figure 2 has {1,3,5} (zero-based); old input has {0,2,5}.",
      "oldMatrix": [
        [
          0,
          1,
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          0,
          1,
          1,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          1,
          0,
          0
        ]
      ],
      "newMatrix": [
        [
          0,
          1,
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          1,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          1,
          0,
          1,
          1,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          1,
          0
        ]
      ]
    }
  ]
}

==> anc/enumeration/manifest.json <==
{
    "algorithm":  "SHA-256",
    "files":  [
                  {
                      "sha256":  "2d0868418a167384822e0a2597c8ff8304fa64363edd640c03dd184cd1a8f75e",
                      "file":  "README.md"
                  },
                  {
                      "sha256":  "0ddfbc76e8caa2425b3185e0bc926e19f103cece32141525ce9d1ce544b75820",
                      "file":  "inputs.json"
                  },
                  {
                      "sha256":  "c12051a52c94545b3c54d46d8efa17b24540e68dacfa9f7a2a7948da371b57da",
                      "file":  "core.mjs"
                  },
                  {
                      "sha256":  "6768466aa3688ef34ff48ebd4cf76748aca030bc2faf4fdee8b7438e9f85305c",
                      "file":  "run.mjs"
                  },
                  {
                      "sha256":  "db6cc98294cdf764b61817b8e3318aac8b881b91fa5190e021f1fc4e401b6082",
                      "file":  "test.mjs"
                  },
                  {
                      "sha256":  "ec904793b06f54ee9bb274405ae80be512c1a2876bfba3f535ba776478673755",
                      "file":  "verify-results.mjs"
                  },
                  {
                      "sha256":  "e54cc61cee6d95c4cde7617888ec57f509b8be93c4d1174318c08e1f9d2b46cb",
                      "file":  "verify-chord-words.mjs"
                  },
                  {
                      "sha256":  "1ee58e786196bde5e876c43913d9bbb249c3a07896c2cb261b0c5b0c321ea460",
                      "file":  "export.mjs"
                  },
                  {
                      "sha256":  "5d07801e3997e412ae780982910631e6db33ad723976575d50f5e5e73a3269bf",
                      "file":  "run-all.mjs"
                  },
                  {
                      "sha256":  "d0849a76d0d4d38974fcdbe17930f8b209091e3e10c7075f6ced7b1047501f2c",
                      "file":  "check-integrity.mjs"
                  },
                  {
                      "sha256":  "6de709c9d3d14359e72b91e00234920377889a7c53313819d8ee14f48016d18c",
                      "file":  "results/candidate-screening.json"
                  },
                  {
                      "sha256":  "70211c8efc29548f92bca286f96e3fda8198dd952c05afa210ef6bde474e7e60",
                      "file":  "results/chord-words.json"
                  },
                  {
                      "sha256":  "1812707ba3847edcac55882bef76d62eb4ca780cf8a48d020f6302d89a2e3aa3",
                      "file":  "results/equivalence-classes.json"
                  },
                  {
                      "sha256":  "3701affe8580b8ec37e2bd402f0c9016a99ae407b7fca48ddcf705ad443efe02",
                      "file":  "results/input-validation.json"
                  },
                  {
                      "sha256":  "dc13c560d6bbc51bad739d1f0f0e0a2e134572a88bed34d686b1459fcfd105fe",
                      "file":  "results/minimality-certificates.json"
                  },
                  {
                      "sha256":  "824896f6e25acfe3e681935a3bcbfe8ba2634bc7c2a41f48ab4863a88e0ca3b4",
                      "file":  "results/representatives.json"
                  },
                  {
                      "sha256":  "1406bce1fd894a0debadcae503be1cb8c90725fca4e4e41d995edd0f24fe2291",
                      "file":  "results/representatives.txt"
                  },
                  {
                      "sha256":  "f0fe8312f5469d17ac57c1efdb4bafddf07ee0c29a1980b3955f7413636d0e17",
                      "file":  "results/summary.json"
                  },
                  {
                      "sha256":  "bbe9b1017fc1c99039782b4e87436c617e2b465952caaaed2189a9f4ca745b86",
                      "file":  "results/tests.json"
                  },
                  {
                      "sha256":  "67739b48bafd2b1870bdbd21e5b9a726609a506734a3b4f898b6f18e44ac61cf",
                      "file":  "results/verification.json"
                  }
              ]
}

==> anc/enumeration/results/candidate-screening.json <==
{
  "rawCount": 4261,
  "isomorphismDistinct": 1338,
  "accepted": [
    {
      "key": "5:1a150e0d13",
      "rows": [
        26,
        21,
        14,
        13,
        19
      ],
      "origin": {
        "kind": 1,
        "F": 1,
        "root": 0
      },
      "originPermutation": [
        1,
        2,
        3,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 14,
        "equations": 15,
        "certificate": {
          "solutionHex": "16d8"
        }
      }
    },
    {
      "key": "5:19160e0d13",
      "rows": [
        25,
        22,
        14,
        13,
        19
      ],
      "origin": {
        "kind": 1,
        "F": 1,
        "root": 5
      },
      "originPermutation": [
        0,
        1,
        4,
        2,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 14,
        "equations": 15,
        "certificate": {
          "solutionHex": "16d8"
        }
      }
    },
    {
      "key": "6:2c1c0b371a29",
      "rows": [
        44,
        28,
        11,
        55,
        26,
        41
      ],
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 3
      },
      "originPermutation": [
        2,
        4,
        3,
        5,
        0,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 24,
        "certificate": {
          "solutionHex": "88b5d0"
        }
      }
    },
    {
      "key": "6:382c1a373d3b",
      "rows": [
        56,
        44,
        26,
        55,
        61,
        59
      ],
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 5
      },
      "originPermutation": [
        1,
        3,
        4,
        5,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 24,
        "certificate": {
          "solutionHex": "11dbb30"
        }
      }
    },
    {
      "key": "6:26153b0c3635",
      "rows": [
        38,
        21,
        59,
        12,
        54,
        53
      ],
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 7
      },
      "originPermutation": [
        3,
        4,
        5,
        1,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 21,
        "equations": 23,
        "certificate": {
          "solutionHex": "10265f8"
        }
      }
    },
    {
      "key": "6:342c3b2e353f",
      "rows": [
        52,
        44,
        59,
        46,
        53,
        63
      ],
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 11
      },
      "originPermutation": [
        2,
        4,
        5,
        0,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 21,
        "equations": 23,
        "certificate": {
          "solutionHex": "10cffb8"
        }
      }
    },
    {
      "key": "6:323d261a3b37",
      "rows": [
        50,
        61,
        38,
        26,
        59,
        55
      ],
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 15
      },
      "originPermutation": [
        4,
        5,
        1,
        2,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 23,
        "certificate": {
          "solutionHex": "1257e1d"
        }
      }
    },
    {
      "key": "6:38342a25132f",
      "rows": [
        56,
        52,
        42,
        37,
        19,
        47
      ],
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 33
      },
      "originPermutation": [
        1,
        4,
        3,
        2,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 26,
        "certificate": {
          "solutionHex": "387eb4"
        }
      }
    },
    {
      "key": "6:342c230a1127",
      "rows": [
        52,
        44,
        35,
        10,
        17,
        39
      ],
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 35
      },
      "originPermutation": [
        2,
        4,
        3,
        0,
        1,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 21,
        "equations": 23,
        "certificate": {
          "solutionHex": "114257"
        }
      }
    },
    {
      "key": "6:3229041a1923",
      "rows": [
        50,
        41,
        4,
        26,
        25,
        35
      ],
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 39
      },
      "originPermutation": [
        3,
        4,
        1,
        0,
        2,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 18,
        "equations": 21,
        "certificate": {
          "solutionHex": "150330"
        }
      }
    },
    {
      "key": "6:38342629132f",
      "rows": [
        56,
        52,
        38,
        41,
        19,
        47
      ],
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 43
      },
      "originPermutation": [
        2,
        4,
        0,
        1,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 25,
        "certificate": {
          "solutionHex": "387eb4"
        }
      }
    },
    {
      "key": "6:382214093533",
      "rows": [
        56,
        34,
        20,
        9,
        53,
        51
      ],
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 47
      },
      "originPermutation": [
        4,
        1,
        2,
        5,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 21,
        "equations": 21,
        "certificate": {
          "solutionHex": "100a3fa"
        }
      }
    },
    {
      "key": "6:01322c1c1a26",
      "rows": [
        1,
        50,
        44,
        28,
        26,
        38
      ],
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 63
      },
      "originPermutation": [
        5,
        0,
        1,
        4,
        2,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 18,
        "equations": 20,
        "certificate": {
          "solutionHex": "266a00"
        }
      }
    },
    {
      "key": "6:342c231a1927",
      "rows": [
        52,
        44,
        35,
        26,
        25,
        39
      ],
      "origin": {
        "kind": 1,
        "F": 2,
        "root": 0
      },
      "originPermutation": [
        1,
        3,
        2,
        4,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 22,
        "equations": 26,
        "certificate": {
          "solutionHex": "154372"
        }
      }
    },
    {
      "key": "7:58341a156f3251",
      "rows": [
        88,
        52,
        26,
        21,
        111,
        50,
        81
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 3
      },
      "originPermutation": [
        2,
        5,
        4,
        3,
        6,
        0,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 37,
        "certificate": {
          "solutionHex": "4207d86bb"
        }
      }
    },
    {
      "key": "7:585432316f7c73",
      "rows": [
        88,
        84,
        50,
        49,
        111,
        124,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 9
      },
      "originPermutation": [
        2,
        4,
        5,
        1,
        6,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "48b367f833"
        }
      }
    },
    {
      "key": "7:684c1a775c697b",
      "rows": [
        104,
        76,
        26,
        119,
        92,
        105,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 11
      },
      "originPermutation": [
        2,
        4,
        5,
        6,
        0,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 38,
        "certificate": {
          "solutionHex": "831ecee70"
        }
      }
    },
    {
      "key": "7:46257b4c34766d",
      "rows": [
        70,
        37,
        123,
        76,
        52,
        118,
        109
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 15
      },
      "originPermutation": [
        4,
        5,
        6,
        1,
        2,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 37,
        "certificate": {
          "solutionHex": "914fe06fa"
        }
      }
    },
    {
      "key": "7:64547b4c76757f",
      "rows": [
        100,
        84,
        123,
        76,
        118,
        117,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 23
      },
      "originPermutation": [
        3,
        5,
        6,
        1,
        0,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 35,
        "certificate": {
          "solutionHex": "833effc70"
        }
      }
    },
    {
      "key": "7:641c7b5e3e756d",
      "rows": [
        100,
        28,
        123,
        94,
        62,
        117,
        109
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 27
      },
      "originPermutation": [
        2,
        5,
        6,
        0,
        4,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "85cc753a0"
        }
      }
    },
    {
      "key": "7:627d665a3a776f",
      "rows": [
        98,
        125,
        102,
        90,
        58,
        119,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 31
      },
      "originPermutation": [
        5,
        6,
        2,
        1,
        3,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "95ad60de2"
        }
      }
    },
    {
      "key": "7:68544a4512214f",
      "rows": [
        104,
        84,
        74,
        69,
        18,
        33,
        79
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 67
      },
      "originPermutation": [
        2,
        5,
        4,
        3,
        0,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 36,
        "certificate": {
          "solutionHex": "4283fd64"
        }
      }
    },
    {
      "key": "7:64544308323147",
      "rows": [
        100,
        84,
        67,
        8,
        50,
        49,
        71
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 71
      },
      "originPermutation": [
        3,
        5,
        4,
        1,
        0,
        2,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 27,
        "equations": 34,
        "certificate": {
          "solutionHex": "52020ce2"
        }
      }
    },
    {
      "key": "7:70642a4c51275b",
      "rows": [
        112,
        100,
        42,
        76,
        81,
        39,
        91
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 75
      },
      "originPermutation": [
        2,
        4,
        5,
        0,
        1,
        6,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "e0ed6a68"
        }
      }
    },
    {
      "key": "7:52314428136a65",
      "rows": [
        82,
        49,
        68,
        40,
        19,
        106,
        101
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 79
      },
      "originPermutation": [
        4,
        5,
        1,
        2,
        6,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 35,
        "certificate": {
          "solutionHex": "80343f574"
        }
      }
    },
    {
      "key": "7:6858440b727177",
      "rows": [
        104,
        88,
        68,
        11,
        114,
        113,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 87
      },
      "originPermutation": [
        3,
        5,
        1,
        6,
        0,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "83b0ffc70"
        }
      }
    },
    {
      "key": "7:6203645838756d",
      "rows": [
        98,
        3,
        100,
        88,
        56,
        117,
        109
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 95
      },
      "originPermutation": [
        5,
        6,
        2,
        1,
        3,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 36,
        "certificate": {
          "solutionHex": "9d8de0062"
        }
      }
    },
    {
      "key": "7:68544a4532314f",
      "rows": [
        104,
        84,
        74,
        69,
        50,
        49,
        79
      ],
      "origin": {
        "kind": 1,
        "F": 3,
        "root": 0
      },
      "originPermutation": [
        1,
        4,
        3,
        2,
        5,
        0,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "5283fd64"
        }
      }
    },
    {
      "key": "7:79766e5d3b374f",
      "rows": [
        121,
        118,
        110,
        93,
        59,
        55,
        79
      ],
      "origin": {
        "kind": 1,
        "F": 3,
        "root": 7
      },
      "originPermutation": [
        0,
        1,
        6,
        2,
        5,
        3,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 42,
        "certificate": {
          "solutionHex": "1dbde08a3"
        }
      }
    },
    {
      "key": "8:b068382625df62a1",
      "rows": [
        176,
        104,
        56,
        38,
        37,
        223,
        98,
        161
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 3
      },
      "originPermutation": [
        2,
        6,
        4,
        5,
        3,
        7,
        0,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 53,
        "certificate": {
          "solutionHex": "820bb60f9a40"
        }
      }
    },
    {
      "key": "8:98945231efb8d4f3",
      "rows": [
        152,
        148,
        82,
        49,
        239,
        184,
        212,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 19
      },
      "originPermutation": [
        3,
        5,
        6,
        2,
        7,
        1,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "solutionHex": "90337333ff073"
        }
      }
    },
    {
      "key": "8:c88c2af798ece9fb",
      "rows": [
        200,
        140,
        42,
        247,
        152,
        236,
        233,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 23
      },
      "originPermutation": [
        3,
        5,
        6,
        7,
        1,
        0,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "solutionHex": "1438c0f65bce8"
        }
      }
    },
    {
      "key": "8:c82c1af7bc7ae9d9",
      "rows": [
        200,
        44,
        26,
        247,
        188,
        122,
        233,
        217
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 27
      },
      "originPermutation": [
        2,
        5,
        6,
        7,
        0,
        4,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "105e61d230b40"
        }
      }
    },
    {
      "key": "8:8645fbccb474eedd",
      "rows": [
        134,
        69,
        251,
        204,
        180,
        116,
        238,
        221
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 31
      },
      "originPermutation": [
        5,
        6,
        7,
        2,
        1,
        3,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "525a6b87b7fc0"
        }
      }
    },
    {
      "key": "8:c8a858f7dceafdfb",
      "rows": [
        200,
        168,
        88,
        247,
        220,
        234,
        253,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 43
      },
      "originPermutation": [
        4,
        2,
        6,
        7,
        0,
        1,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "solutionHex": "123fe880b37ee"
        }
      }
    },
    {
      "key": "8:c4a4fbccb4f6edff",
      "rows": [
        196,
        164,
        251,
        204,
        180,
        246,
        237,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 47
      },
      "originPermutation": [
        4,
        6,
        7,
        1,
        2,
        0,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 52,
        "certificate": {
          "solutionHex": "103de9c1ff6e4"
        }
      }
    },
    {
      "key": "8:d0a898868522419f",
      "rows": [
        208,
        168,
        152,
        134,
        133,
        34,
        65,
        159
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 131
      },
      "originPermutation": [
        2,
        6,
        4,
        5,
        3,
        0,
        1,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 52,
        "certificate": {
          "solutionHex": "4140d3b77c8"
        }
      }
    },
    {
      "key": "8:c8a48a851062618f",
      "rows": [
        200,
        164,
        138,
        133,
        16,
        98,
        97,
        143
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 135
      },
      "originPermutation": [
        3,
        6,
        5,
        4,
        1,
        0,
        2,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 40,
        "equations": 50,
        "certificate": {
          "solutionHex": "510081df2c4"
        }
      }
    },
    {
      "key": "8:e0c898865461738f",
      "rows": [
        224,
        200,
        152,
        134,
        84,
        97,
        115,
        143
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 139
      },
      "originPermutation": [
        2,
        4,
        6,
        5,
        0,
        1,
        3,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "d0fb813274f"
        }
      }
    },
    {
      "key": "8:c4a4834830726987",
      "rows": [
        196,
        164,
        131,
        72,
        48,
        114,
        105,
        135
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 143
      },
      "originPermutation": [
        4,
        6,
        5,
        1,
        2,
        0,
        3,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 52,
        "certificate": {
          "solutionHex": "5110ff033c6"
        }
      }
    },
    {
      "key": "8:c8c4a2915864738f",
      "rows": [
        200,
        196,
        162,
        145,
        88,
        100,
        115,
        143
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 147
      },
      "originPermutation": [
        3,
        5,
        6,
        2,
        1,
        0,
        4,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "d27791be6cc"
        }
      }
    },
    {
      "key": "8:a261c4985823d6cd",
      "rows": [
        162,
        97,
        196,
        152,
        88,
        35,
        214,
        205
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 159
      },
      "originPermutation": [
        5,
        6,
        2,
        1,
        3,
        7,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 55,
        "certificate": {
          "solutionHex": "21301ff81310ee"
        }
      }
    },
    {
      "key": "8:e0b068ccd227dddb",
      "rows": [
        224,
        176,
        104,
        204,
        210,
        39,
        221,
        219
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 171
      },
      "originPermutation": [
        4,
        2,
        6,
        0,
        1,
        7,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "1003ffc0933e6"
        }
      }
    },
    {
      "key": "8:d0b0c4a813eae5ef",
      "rows": [
        208,
        176,
        196,
        168,
        19,
        234,
        229,
        239
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 175
      },
      "originPermutation": [
        4,
        6,
        1,
        2,
        7,
        0,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 55,
        "certificate": {
          "solutionHex": "103f83df831e2"
        }
      }
    },
    {
      "key": "8:a858c40bf2f176b5",
      "rows": [
        168,
        88,
        196,
        11,
        242,
        241,
        118,
        181
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 183
      },
      "originPermutation": [
        3,
        6,
        1,
        7,
        0,
        2,
        5,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "solutionHex": "d2254070147b"
        }
      }
    },
    {
      "key": "8:01f2ecdcba766e9e",
      "rows": [
        1,
        242,
        236,
        220,
        186,
        118,
        110,
        158
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 255
      },
      "originPermutation": [
        7,
        0,
        1,
        6,
        2,
        5,
        3,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 40,
        "equations": 56,
        "certificate": {
          "solutionHex": "39b6e8112300"
        }
      }
    },
    {
      "key": "6:0631293c3a3e",
      "rows": [
        6,
        49,
        41,
        60,
        58,
        62
      ],
      "origin": {
        "kind": 1,
        "F": 4,
        "root": 0
      },
      "originPermutation": [
        2,
        1,
        3,
        4,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 26,
        "certificate": {
          "solutionHex": "10feb03"
        }
      }
    },
    {
      "key": "6:281838073635",
      "rows": [
        40,
        24,
        56,
        7,
        54,
        53
      ],
      "origin": {
        "kind": 1,
        "F": 4,
        "root": 1
      },
      "originPermutation": [
        2,
        4,
        5,
        3,
        0,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 26,
        "certificate": {
          "solutionHex": "103e91b"
        }
      }
    },
    {
      "key": "6:3028183e3d3b",
      "rows": [
        48,
        40,
        24,
        62,
        61,
        59
      ],
      "origin": {
        "kind": 1,
        "F": 4,
        "root": 6
      },
      "originPermutation": [
        1,
        3,
        5,
        4,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 24,
        "certificate": {
          "solutionHex": "12d321f"
        }
      }
    },
    {
      "key": "7:50185826072845",
      "rows": [
        80,
        24,
        88,
        38,
        7,
        40,
        69
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 3
      },
      "originPermutation": [
        5,
        3,
        6,
        2,
        4,
        1,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 36,
        "certificate": {
          "solutionHex": "1d531320"
        }
      }
    },
    {
      "key": "7:48286807106665",
      "rows": [
        72,
        40,
        104,
        7,
        16,
        102,
        101
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 7
      },
      "originPermutation": [
        3,
        5,
        6,
        4,
        1,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 28,
        "equations": 34,
        "certificate": {
          "solutionHex": "8001f2433"
        }
      }
    },
    {
      "key": "7:50485826257867",
      "rows": [
        80,
        72,
        88,
        38,
        37,
        120,
        103
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 9
      },
      "originPermutation": [
        1,
        5,
        6,
        4,
        2,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 40,
        "certificate": {
          "solutionHex": "8855ff1ee0"
        }
      }
    },
    {
      "key": "7:28542a4552657a",
      "rows": [
        40,
        84,
        42,
        69,
        82,
        101,
        122
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 11
      },
      "originPermutation": [
        5,
        2,
        6,
        4,
        1,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 40,
        "certificate": {
          "solutionHex": "83fc17d54"
        }
      }
    },
    {
      "key": "7:60486816586577",
      "rows": [
        96,
        72,
        104,
        22,
        88,
        101,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 13
      },
      "originPermutation": [
        1,
        5,
        6,
        4,
        3,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "solutionHex": "8353b1ef0"
        }
      }
    },
    {
      "key": "7:0c1c4323126864",
      "rows": [
        12,
        28,
        67,
        35,
        18,
        104,
        100
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 14
      },
      "originPermutation": [
        5,
        6,
        0,
        4,
        2,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 36,
        "certificate": {
          "solutionHex": "8004b6e06"
        }
      }
    },
    {
      "key": "7:44542328526c73",
      "rows": [
        68,
        84,
        35,
        40,
        82,
        108,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 15
      },
      "originPermutation": [
        5,
        6,
        4,
        1,
        2,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 37,
        "certificate": {
          "solutionHex": "83f417d74"
        }
      }
    },
    {
      "key": "7:6050704876757f",
      "rows": [
        96,
        80,
        112,
        72,
        118,
        117,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 23
      },
      "originPermutation": [
        3,
        5,
        6,
        1,
        0,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 34,
        "certificate": {
          "solutionHex": "837ff1cf0"
        }
      }
    },
    {
      "key": "7:60704c2c727b77",
      "rows": [
        96,
        112,
        76,
        44,
        114,
        123,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 31
      },
      "originPermutation": [
        5,
        6,
        1,
        3,
        2,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 37,
        "certificate": {
          "solutionHex": "93c520fbf"
        }
      }
    },
    {
      "key": "7:50481826253843",
      "rows": [
        80,
        72,
        24,
        38,
        37,
        56,
        67
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 65
      },
      "originPermutation": [
        1,
        5,
        3,
        4,
        2,
        6,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "11e6f937"
        }
      }
    },
    {
      "key": "7:180c624311646c",
      "rows": [
        24,
        12,
        98,
        67,
        17,
        100,
        108
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 67
      },
      "originPermutation": [
        5,
        3,
        2,
        4,
        0,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 36,
        "certificate": {
          "solutionHex": "800d703fb"
        }
      }
    },
    {
      "key": "7:60482816186563",
      "rows": [
        96,
        72,
        40,
        22,
        24,
        101,
        99
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 69
      },
      "originPermutation": [
        1,
        3,
        5,
        4,
        6,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 36,
        "certificate": {
          "solutionHex": "840398ee0"
        }
      }
    },
    {
      "key": "7:442413181c6261",
      "rows": [
        68,
        36,
        19,
        24,
        28,
        98,
        97
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 71
      },
      "originPermutation": [
        3,
        5,
        4,
        1,
        6,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 34,
        "certificate": {
          "solutionHex": "80020f73d"
        }
      }
    },
    {
      "key": "7:0c70614972767e",
      "rows": [
        12,
        112,
        97,
        73,
        114,
        118,
        126
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 75
      },
      "originPermutation": [
        5,
        2,
        4,
        0,
        1,
        6,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 39,
        "certificate": {
          "solutionHex": "830fbae06"
        }
      }
    },
    {
      "key": "7:50442a2c516c73",
      "rows": [
        80,
        68,
        42,
        44,
        81,
        108,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 77
      },
      "originPermutation": [
        1,
        5,
        4,
        6,
        2,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 38,
        "certificate": {
          "solutionHex": "83e416d3f"
        }
      }
    },
    {
      "key": "7:06615108747276",
      "rows": [
        6,
        97,
        81,
        8,
        116,
        114,
        118
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 78
      },
      "originPermutation": [
        5,
        0,
        4,
        2,
        3,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 28,
        "equations": 35,
        "certificate": {
          "solutionHex": "837032c03"
        }
      }
    },
    {
      "key": "7:225124585a657a",
      "rows": [
        34,
        81,
        36,
        88,
        90,
        101,
        122
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 79
      },
      "originPermutation": [
        5,
        4,
        2,
        1,
        6,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "83fdd0c93"
        }
      }
    },
    {
      "key": "7:60503008767573",
      "rows": [
        96,
        80,
        48,
        8,
        118,
        117,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 85
      },
      "originPermutation": [
        1,
        3,
        5,
        6,
        4,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 28,
        "equations": 33,
        "certificate": {
          "solutionHex": "8b201883b"
        }
      }
    },
    {
      "key": "7:60500c4c72717b",
      "rows": [
        96,
        80,
        12,
        76,
        114,
        113,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 87
      },
      "originPermutation": [
        3,
        5,
        6,
        1,
        0,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 35,
        "certificate": {
          "solutionHex": "833ec4c70"
        }
      }
    },
    {
      "key": "7:1864665939766e",
      "rows": [
        24,
        100,
        102,
        89,
        57,
        118,
        110
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 91
      },
      "originPermutation": [
        5,
        2,
        6,
        0,
        4,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 41,
        "certificate": {
          "solutionHex": "998da088c"
        }
      }
    },
    {
      "key": "7:60621c5c3c736b",
      "rows": [
        96,
        98,
        28,
        92,
        60,
        115,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 95
      },
      "originPermutation": [
        5,
        2,
        6,
        1,
        3,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 39,
        "certificate": {
          "solutionHex": "8d8ccc821"
        }
      }
    },
    {
      "key": "7:7068447a797b7f",
      "rows": [
        112,
        104,
        68,
        122,
        121,
        123,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 107
      },
      "originPermutation": [
        2,
        4,
        0,
        5,
        1,
        6,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 35,
        "certificate": {
          "solutionHex": "830effe78"
        }
      }
    },
    {
      "key": "7:70462678797d7b",
      "rows": [
        112,
        70,
        38,
        120,
        121,
        125,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 111
      },
      "originPermutation": [
        4,
        0,
        2,
        1,
        6,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 38,
        "certificate": {
          "solutionHex": "8b6f9283f"
        }
      }
    },
    {
      "key": "6:300e2e1e3935",
      "rows": [
        48,
        14,
        46,
        30,
        57,
        53
      ],
      "origin": {
        "kind": 1,
        "F": 5,
        "root": 0
      },
      "originPermutation": [
        2,
        5,
        0,
        4,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 26,
        "certificate": {
          "solutionHex": "11664d0"
        }
      }
    },
    {
      "key": "6:28183827162d",
      "rows": [
        40,
        24,
        56,
        39,
        22,
        45
      ],
      "origin": {
        "kind": 1,
        "F": 5,
        "root": 1
      },
      "originPermutation": [
        4,
        2,
        5,
        3,
        1,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 25,
        "certificate": {
          "solutionHex": "495b7f"
        }
      }
    },
    {
      "key": "6:12392c2e333e",
      "rows": [
        18,
        57,
        44,
        46,
        51,
        62
      ],
      "origin": {
        "kind": 1,
        "F": 5,
        "root": 2
      },
      "originPermutation": [
        4,
        3,
        1,
        5,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 25,
        "certificate": {
          "solutionHex": "12fee09"
        }
      }
    },
    {
      "key": "6:281838373e3d",
      "rows": [
        40,
        24,
        56,
        55,
        62,
        61
      ],
      "origin": {
        "kind": 1,
        "F": 5,
        "root": 3
      },
      "originPermutation": [
        1,
        4,
        5,
        0,
        3,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 23,
        "certificate": {
          "solutionHex": "15ec590"
        }
      }
    },
    {
      "key": "6:3028180e3533",
      "rows": [
        48,
        40,
        24,
        14,
        53,
        51
      ],
      "origin": {
        "kind": 1,
        "F": 5,
        "root": 6
      },
      "originPermutation": [
        3,
        1,
        5,
        0,
        4,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 25,
        "certificate": {
          "solutionHex": "1132370"
        }
      }
    },
    {
      "key": "7:5018586647285d",
      "rows": [
        80,
        24,
        88,
        102,
        71,
        40,
        93
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 3
      },
      "originPermutation": [
        5,
        3,
        6,
        2,
        4,
        1,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "225b61720"
        }
      }
    },
    {
      "key": "7:481858176e3055",
      "rows": [
        72,
        24,
        88,
        23,
        110,
        48,
        85
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 6
      },
      "originPermutation": [
        3,
        5,
        6,
        4,
        0,
        1,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 36,
        "certificate": {
          "solutionHex": "4207fa63b"
        }
      }
    },
    {
      "key": "7:4828684710264d",
      "rows": [
        72,
        40,
        104,
        71,
        16,
        38,
        77
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 7
      },
      "originPermutation": [
        5,
        3,
        6,
        4,
        1,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 28,
        "equations": 33,
        "certificate": {
          "solutionHex": "1008a6cf7"
        }
      }
    },
    {
      "key": "7:5048586665787f",
      "rows": [
        80,
        72,
        88,
        102,
        101,
        120,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 9
      },
      "originPermutation": [
        1,
        5,
        6,
        4,
        2,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "875ff1ee0"
        }
      }
    },
    {
      "key": "7:181c72532f746c",
      "rows": [
        24,
        28,
        114,
        83,
        47,
        116,
        108
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 10
      },
      "originPermutation": [
        5,
        6,
        2,
        4,
        0,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "81cd303cc"
        }
      }
    },
    {
      "key": "7:484c7263347c6f",
      "rows": [
        72,
        76,
        114,
        99,
        52,
        124,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 11
      },
      "originPermutation": [
        5,
        6,
        2,
        4,
        1,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "894ff283b"
        }
      }
    },
    {
      "key": "7:501858364f2855",
      "rows": [
        80,
        24,
        88,
        54,
        79,
        40,
        85
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 12
      },
      "originPermutation": [
        1,
        5,
        6,
        4,
        0,
        3,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 36,
        "certificate": {
          "solutionHex": "28c6e33f"
        }
      }
    },
    {
      "key": "7:6048685658255f",
      "rows": [
        96,
        72,
        104,
        86,
        88,
        37,
        95
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 13
      },
      "originPermutation": [
        1,
        5,
        6,
        4,
        3,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "16882eb2f"
        }
      }
    },
    {
      "key": "7:0c4c2b5738344a",
      "rows": [
        12,
        76,
        43,
        87,
        56,
        52,
        74
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 14
      },
      "originPermutation": [
        5,
        6,
        4,
        0,
        1,
        3,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 37,
        "certificate": {
          "solutionHex": "18c1ff5c"
        }
      }
    },
    {
      "key": "7:44546328126c67",
      "rows": [
        68,
        84,
        99,
        40,
        18,
        108,
        103
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 15
      },
      "originPermutation": [
        5,
        6,
        4,
        1,
        2,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 30,
        "equations": 35,
        "certificate": {
          "solutionHex": "80243fd3d"
        }
      }
    },
    {
      "key": "7:504858366d7877",
      "rows": [
        80,
        72,
        88,
        54,
        109,
        120,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 18
      },
      "originPermutation": [
        5,
        3,
        6,
        2,
        0,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "solutionHex": "8757b1ee0"
        }
      }
    },
    {
      "key": "7:60486836582d57",
      "rows": [
        96,
        72,
        104,
        54,
        88,
        45,
        87
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 19
      },
      "originPermutation": [
        5,
        3,
        6,
        2,
        1,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 39,
        "certificate": {
          "solutionHex": "168c6eb2f"
        }
      }
    },
    {
      "key": "7:60486876586d7f",
      "rows": [
        96,
        72,
        104,
        118,
        88,
        109,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 22
      },
      "originPermutation": [
        3,
        5,
        6,
        0,
        1,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 35,
        "certificate": {
          "solutionHex": "835ff1ef0"
        }
      }
    },
    {
      "key": "7:6050704816656f",
      "rows": [
        96,
        80,
        112,
        72,
        22,
        101,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 23
      },
      "originPermutation": [
        3,
        5,
        6,
        1,
        0,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 35,
        "certificate": {
          "solutionHex": "806ff1cf0"
        }
      }
    },
    {
      "key": "7:484c3a67347c6b",
      "rows": [
        72,
        76,
        58,
        103,
        52,
        124,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 26
      },
      "originPermutation": [
        5,
        6,
        2,
        0,
        3,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "850edee60"
        }
      }
    },
    {
      "key": "7:60645a5c3c334f",
      "rows": [
        96,
        100,
        90,
        92,
        60,
        51,
        79
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 27
      },
      "originPermutation": [
        5,
        6,
        2,
        3,
        1,
        4,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "solutionHex": "dccf7860"
        }
      }
    },
    {
      "key": "7:48286867106e6d",
      "rows": [
        72,
        40,
        104,
        103,
        16,
        110,
        109
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 28
      },
      "originPermutation": [
        1,
        5,
        6,
        0,
        3,
        4,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 28,
        "equations": 33,
        "certificate": {
          "solutionHex": "940d61520"
        }
      }
    },
    {
      "key": "7:6050704836354f",
      "rows": [
        96,
        80,
        112,
        72,
        54,
        53,
        79
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 29
      },
      "originPermutation": [
        1,
        5,
        6,
        3,
        4,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "156825de4"
        }
      }
    },
    {
      "key": "7:446473185c6677",
      "rows": [
        68,
        100,
        115,
        24,
        92,
        102,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 30
      },
      "originPermutation": [
        5,
        6,
        0,
        3,
        1,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 30,
        "equations": 36,
        "certificate": {
          "solutionHex": "83223fc3d"
        }
      }
    },
    {
      "key": "7:60704c2c522b57",
      "rows": [
        96,
        112,
        76,
        44,
        82,
        43,
        87
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 31
      },
      "originPermutation": [
        5,
        6,
        1,
        3,
        2,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 38,
        "certificate": {
          "solutionHex": "e053ba29"
        }
      }
    },
    {
      "key": "7:0c4c635338344e",
      "rows": [
        12,
        76,
        99,
        83,
        56,
        52,
        78
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 35
      },
      "originPermutation": [
        3,
        6,
        2,
        4,
        5,
        1,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 39,
        "certificate": {
          "solutionHex": "118d20fde"
        }
      }
    },
    {
      "key": "7:444c2b76387c6b",
      "rows": [
        68,
        76,
        43,
        118,
        56,
        124,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 38
      },
      "originPermutation": [
        3,
        6,
        4,
        0,
        1,
        5,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 39,
        "certificate": {
          "solutionHex": "898c9f83d"
        }
      }
    },
    {
      "key": "7:44543328166c63",
      "rows": [
        68,
        84,
        51,
        40,
        22,
        108,
        99
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 39
      },
      "originPermutation": [
        3,
        6,
        4,
        1,
        0,
        5,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 37,
        "certificate": {
          "solutionHex": "806417d74"
        }
      }
    },
    {
      "key": "7:6064065838736b",
      "rows": [
        96,
        100,
        6,
        88,
        56,
        115,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 55
      },
      "originPermutation": [
        3,
        6,
        0,
        1,
        5,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 36,
        "certificate": {
          "solutionHex": "9d8dc2823"
        }
      }
    },
    {
      "key": "7:5048186665385b",
      "rows": [
        80,
        72,
        24,
        102,
        101,
        56,
        91
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 65
      },
      "originPermutation": [
        1,
        5,
        3,
        4,
        2,
        6,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "solutionHex": "621a5cfe0"
        }
      }
    },
    {
      "key": "7:180c72536d747c",
      "rows": [
        24,
        12,
        114,
        83,
        109,
        116,
        124
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 66
      },
      "originPermutation": [
        5,
        3,
        2,
        4,
        0,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "1bfe8251bf"
        }
      }
    },
    {
      "key": "7:480c7263343c4d",
      "rows": [
        72,
        12,
        114,
        99,
        52,
        60,
        77
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 67
      },
      "originPermutation": [
        5,
        3,
        2,
        4,
        1,
        6,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "3148657a0"
        }
      }
    },
    {
      "key": "7:504818366d3853",
      "rows": [
        80,
        72,
        24,
        54,
        109,
        56,
        83
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 68
      },
      "originPermutation": [
        1,
        3,
        5,
        4,
        0,
        6,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "421798ee0"
        }
      }
    },
    {
      "key": "7:6048285618254b",
      "rows": [
        96,
        72,
        40,
        86,
        24,
        37,
        75
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 69
      },
      "originPermutation": [
        1,
        5,
        3,
        4,
        6,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 35,
        "certificate": {
          "solutionHex": "489b382f"
        }
      }
    },
    {
      "key": "7:240c4b7658295c",
      "rows": [
        36,
        12,
        75,
        118,
        88,
        41,
        92
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 70
      },
      "originPermutation": [
        3,
        5,
        4,
        0,
        1,
        2,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 37,
        "certificate": {
          "solutionHex": "220b695fd"
        }
      }
    },
    {
      "key": "7:44146328122c45",
      "rows": [
        68,
        20,
        99,
        40,
        18,
        44,
        69
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 71
      },
      "originPermutation": [
        5,
        3,
        4,
        1,
        2,
        6,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 30,
        "equations": 32,
        "certificate": {
          "solutionHex": "100422a7f"
        }
      }
    },
    {
      "key": "7:0c7869577a767e",
      "rows": [
        12,
        120,
        105,
        87,
        122,
        118,
        126
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 74
      },
      "originPermutation": [
        5,
        2,
        4,
        0,
        1,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 39,
        "certificate": {
          "solutionHex": "83dc34fc6"
        }
      }
    },
    {
      "key": "7:280c5a6754295c",
      "rows": [
        40,
        12,
        90,
        103,
        84,
        41,
        92
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 76
      },
      "originPermutation": [
        1,
        5,
        4,
        0,
        3,
        2,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 37,
        "certificate": {
          "solutionHex": "220a3d5d4"
        }
      }
    },
    {
      "key": "7:48447209347467",
      "rows": [
        72,
        68,
        114,
        9,
        52,
        116,
        103
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 77
      },
      "originPermutation": [
        1,
        5,
        4,
        2,
        6,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 36,
        "certificate": {
          "solutionHex": "89407283b"
        }
      }
    },
    {
      "key": "7:06655b0c747276",
      "rows": [
        6,
        101,
        91,
        12,
        116,
        114,
        118
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 78
      },
      "originPermutation": [
        5,
        4,
        0,
        2,
        1,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "83f130d87"
        }
      }
    },
    {
      "key": "7:227104585a637a",
      "rows": [
        34,
        113,
        4,
        88,
        90,
        99,
        122
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 79
      },
      "originPermutation": [
        5,
        4,
        2,
        1,
        6,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 28,
        "equations": 34,
        "certificate": {
          "solutionHex": "8bbcc0811"
        }
      }
    },
    {
      "key": "7:48443a753c7c6b",
      "rows": [
        72,
        68,
        58,
        117,
        60,
        124,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 82
      },
      "originPermutation": [
        5,
        3,
        2,
        0,
        6,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "858c5ef60"
        }
      }
    },
    {
      "key": "7:50443a2c156c63",
      "rows": [
        80,
        68,
        58,
        44,
        21,
        108,
        99
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 83
      },
      "originPermutation": [
        5,
        3,
        2,
        6,
        0,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 38,
        "certificate": {
          "solutionHex": "805416d37"
        }
      }
    },
    {
      "key": "7:60482876186d6b",
      "rows": [
        96,
        72,
        40,
        118,
        24,
        109,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 84
      },
      "originPermutation": [
        3,
        1,
        5,
        0,
        6,
        4,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 35,
        "certificate": {
          "solutionHex": "888c9c83f"
        }
      }
    },
    {
      "key": "7:60503008166563",
      "rows": [
        96,
        80,
        48,
        8,
        22,
        101,
        99
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 85
      },
      "originPermutation": [
        3,
        1,
        5,
        6,
        0,
        4,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 28,
        "equations": 32,
        "certificate": {
          "solutionHex": "846010ce0"
        }
      }
    },
    {
      "key": "7:60447a1c5c6577",
      "rows": [
        96,
        68,
        122,
        28,
        92,
        101,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 86
      },
      "originPermutation": [
        3,
        5,
        0,
        6,
        1,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 37,
        "certificate": {
          "solutionHex": "83333bc70"
        }
      }
    },
    {
      "key": "7:6048140a546173",
      "rows": [
        96,
        72,
        20,
        10,
        84,
        97,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 87
      },
      "originPermutation": [
        3,
        5,
        6,
        0,
        1,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 30,
        "equations": 32,
        "certificate": {
          "solutionHex": "831088ef0"
        }
      }
    },
    {
      "key": "7:146c736a556e7e",
      "rows": [
        20,
        108,
        115,
        106,
        85,
        110,
        126
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 90
      },
      "originPermutation": [
        5,
        2,
        0,
        3,
        4,
        6,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 39,
        "certificate": {
          "solutionHex": "83acbec0a"
        }
      }
    },
    {
      "key": "7:1478456a337a6e",
      "rows": [
        20,
        120,
        69,
        106,
        51,
        122,
        110
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 91
      },
      "originPermutation": [
        5,
        2,
        4,
        6,
        0,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 40,
        "certificate": {
          "solutionHex": "952fe1cfd"
        }
      }
    },
    {
      "key": "7:442473181c6665",
      "rows": [
        68,
        36,
        115,
        24,
        28,
        102,
        101
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 92
      },
      "originPermutation": [
        1,
        5,
        0,
        3,
        6,
        4,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 35,
        "certificate": {
          "solutionHex": "8442317a0"
        }
      }
    },
    {
      "key": "7:60500c4c32314b",
      "rows": [
        96,
        80,
        12,
        76,
        50,
        49,
        75
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 93
      },
      "originPermutation": [
        1,
        5,
        6,
        3,
        4,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 34,
        "certificate": {
          "solutionHex": "52804de6"
        }
      }
    },
    {
      "key": "7:4279344a36766b",
      "rows": [
        66,
        121,
        52,
        74,
        54,
        118,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 94
      },
      "originPermutation": [
        5,
        0,
        3,
        2,
        6,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "solutionHex": "892f9883f"
        }
      }
    },
    {
      "key": "7:48423429743c53",
      "rows": [
        72,
        66,
        52,
        41,
        116,
        60,
        83
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 95
      },
      "originPermutation": [
        5,
        2,
        6,
        0,
        1,
        3,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 36,
        "certificate": {
          "solutionHex": "424477ffa"
        }
      }
    },
    {
      "key": "7:066959767c7a7e",
      "rows": [
        6,
        105,
        89,
        118,
        124,
        122,
        126
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 98
      },
      "originPermutation": [
        3,
        2,
        4,
        0,
        5,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 39,
        "certificate": {
          "solutionHex": "837ff2c03"
        }
      }
    },
    {
      "key": "7:0669590e747276",
      "rows": [
        6,
        105,
        89,
        14,
        116,
        114,
        118
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 99
      },
      "originPermutation": [
        3,
        2,
        4,
        0,
        5,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 40,
        "certificate": {
          "solutionHex": "83f1b2c07"
        }
      }
    },
    {
      "key": "7:12657a6c556e7e",
      "rows": [
        18,
        101,
        122,
        108,
        85,
        110,
        126
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 102
      },
      "originPermutation": [
        3,
        4,
        0,
        1,
        2,
        6,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 39,
        "certificate": {
          "solutionHex": "83ac3fd09"
        }
      }
    },
    {
      "key": "7:12650668516a7a",
      "rows": [
        18,
        101,
        6,
        104,
        81,
        106,
        122
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 103
      },
      "originPermutation": [
        3,
        4,
        0,
        1,
        2,
        6,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 36,
        "certificate": {
          "solutionHex": "83ec02d0b"
        }
      }
    },
    {
      "key": "7:746c5b7e7d7b7f",
      "rows": [
        116,
        108,
        91,
        126,
        125,
        123,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 106
      },
      "originPermutation": [
        2,
        4,
        0,
        5,
        1,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 35,
        "certificate": {
          "solutionHex": "834ff0efa"
        }
      }
    },
    {
      "key": "7:726d467a797b7f",
      "rows": [
        114,
        109,
        70,
        122,
        121,
        123,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 110
      },
      "originPermutation": [
        4,
        0,
        2,
        1,
        3,
        6,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 36,
        "certificate": {
          "solutionHex": "839c3dff4"
        }
      }
    },
    {
      "key": "7:74422578797d7b",
      "rows": [
        116,
        66,
        37,
        120,
        121,
        125,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 111
      },
      "originPermutation": [
        4,
        2,
        0,
        1,
        6,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 36,
        "certificate": {
          "solutionHex": "83dd51ff0"
        }
      }
    },
    {
      "key": "7:60021c5c3c7169",
      "rows": [
        96,
        2,
        28,
        92,
        60,
        113,
        105
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 119
      },
      "originPermutation": [
        3,
        0,
        6,
        1,
        5,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 28,
        "equations": 34,
        "certificate": {
          "solutionHex": "858c4c020"
        }
      }
    },
    {
      "key": "7:412616787c7a79",
      "rows": [
        65,
        38,
        22,
        120,
        124,
        122,
        121
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 127
      },
      "originPermutation": [
        0,
        2,
        4,
        6,
        1,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 37,
        "certificate": {
          "solutionHex": "832f8a43f"
        }
      }
    },
    {
      "key": "6:320d261a3935",
      "rows": [
        50,
        13,
        38,
        26,
        57,
        53
      ],
      "origin": {
        "kind": 1,
        "F": 6,
        "root": 0
      },
      "originPermutation": [
        5,
        2,
        1,
        3,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 26,
        "certificate": {
          "solutionHex": "10474fc"
        }
      }
    },
    {
      "key": "6:342c1b2e353b",
      "rows": [
        52,
        44,
        27,
        46,
        53,
        59
      ],
      "origin": {
        "kind": 1,
        "F": 6,
        "root": 1
      },
      "originPermutation": [
        2,
        4,
        3,
        0,
        1,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 21,
        "equations": 26,
        "certificate": {
          "solutionHex": "10cbfb8"
        }
      }
    },
    {
      "key": "6:362d1b3e3d3b",
      "rows": [
        54,
        45,
        27,
        62,
        61,
        59
      ],
      "origin": {
        "kind": 1,
        "F": 6,
        "root": 6
      },
      "originPermutation": [
        0,
        2,
        4,
        3,
        5,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 21,
        "equations": 24,
        "certificate": {
          "solutionHex": "10d3f1d"
        }
      }
    },
    {
      "key": "7:541c23724b2c59",
      "rows": [
        84,
        28,
        35,
        114,
        75,
        44,
        89
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 3
      },
      "originPermutation": [
        5,
        3,
        6,
        2,
        4,
        1,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "solutionHex": "220a1373d"
        }
      }
    },
    {
      "key": "7:4c2c1363142a49",
      "rows": [
        76,
        44,
        19,
        99,
        20,
        42,
        73
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 7
      },
      "originPermutation": [
        3,
        5,
        6,
        4,
        1,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "20080b73d"
        }
      }
    },
    {
      "key": "7:544c2372697c7b",
      "rows": [
        84,
        76,
        35,
        114,
        105,
        124,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 9
      },
      "originPermutation": [
        1,
        5,
        6,
        4,
        2,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "solutionHex": "abf813935"
        }
      }
    },
    {
      "key": "7:52297866556e7d",
      "rows": [
        82,
        41,
        120,
        102,
        85,
        110,
        125
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 11
      },
      "originPermutation": [
        6,
        5,
        2,
        4,
        1,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 41,
        "certificate": {
          "solutionHex": "93fd20576"
        }
      }
    },
    {
      "key": "7:544c2372196c6b",
      "rows": [
        84,
        76,
        35,
        114,
        25,
        108,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 13
      },
      "originPermutation": [
        1,
        5,
        6,
        4,
        2,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 41,
        "certificate": {
          "solutionHex": "4809cbfc35"
        }
      }
    },
    {
      "key": "7:52256a0c516675",
      "rows": [
        82,
        37,
        106,
        12,
        81,
        102,
        117
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 15
      },
      "originPermutation": [
        6,
        5,
        4,
        2,
        1,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 38,
        "certificate": {
          "solutionHex": "83f1305f6"
        }
      }
    },
    {
      "key": "7:544c230a116463",
      "rows": [
        84,
        76,
        35,
        10,
        17,
        100,
        99
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 23
      },
      "originPermutation": [
        3,
        5,
        6,
        0,
        2,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 30,
        "equations": 35,
        "certificate": {
          "solutionHex": "80109fc35"
        }
      }
    },
    {
      "key": "7:6219044a327169",
      "rows": [
        98,
        25,
        4,
        74,
        50,
        113,
        105
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 31
      },
      "originPermutation": [
        6,
        5,
        2,
        0,
        4,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 28,
        "equations": 34,
        "certificate": {
          "solutionHex": "810e40378"
        }
      }
    },
    {
      "key": "7:706c5a4e75737f",
      "rows": [
        112,
        108,
        90,
        78,
        117,
        115,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 43
      },
      "originPermutation": [
        6,
        2,
        4,
        0,
        5,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "835f71ff0"
        }
      }
    },
    {
      "key": "7:706c462a717b77",
      "rows": [
        112,
        108,
        70,
        42,
        113,
        123,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 47
      },
      "originPermutation": [
        6,
        4,
        0,
        2,
        1,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "solutionHex": "93e4a0cbf"
        }
      }
    },
    {
      "key": "7:70422418797573",
      "rows": [
        112,
        66,
        36,
        24,
        121,
        117,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 63
      },
      "originPermutation": [
        6,
        0,
        2,
        4,
        1,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 30,
        "equations": 33,
        "certificate": {
          "solutionHex": "834210ffe"
        }
      }
    },
    {
      "key": "7:58543a350f2c43",
      "rows": [
        88,
        84,
        58,
        53,
        15,
        44,
        67
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 66
      },
      "originPermutation": [
        3,
        5,
        0,
        2,
        4,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "1367d8b3"
        }
      }
    },
    {
      "key": "7:682c5a4714636d",
      "rows": [
        104,
        44,
        90,
        71,
        20,
        99,
        109
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 67
      },
      "originPermutation": [
        5,
        3,
        2,
        4,
        1,
        6,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 39,
        "certificate": {
          "solutionHex": "844f717a0"
        }
      }
    },
    {
      "key": "7:64543308566573",
      "rows": [
        100,
        84,
        51,
        8,
        86,
        101,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 71
      },
      "originPermutation": [
        3,
        5,
        4,
        1,
        0,
        2,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 26,
        "equations": 36,
        "certificate": {
          "solutionHex": "83101be70"
        }
      }
    },
    {
      "key": "7:1c6c4b27116a66",
      "rows": [
        28,
        108,
        75,
        39,
        17,
        106,
        102
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 74
      },
      "originPermutation": [
        5,
        2,
        0,
        4,
        6,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 39,
        "certificate": {
          "solutionHex": "8805f3839"
        }
      }
    },
    {
      "key": "7:546c632a516e77",
      "rows": [
        84,
        108,
        99,
        42,
        81,
        110,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 75
      },
      "originPermutation": [
        5,
        2,
        4,
        1,
        6,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 39,
        "certificate": {
          "solutionHex": "83f4b7c35"
        }
      }
    },
    {
      "key": "7:70645a4c35736f",
      "rows": [
        112,
        100,
        90,
        76,
        53,
        115,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 77
      },
      "originPermutation": [
        1,
        5,
        4,
        3,
        2,
        6,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "815ff1ef0"
        }
      }
    },
    {
      "key": "7:26554b1c1a6166",
      "rows": [
        38,
        85,
        75,
        28,
        26,
        97,
        102
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 78
      },
      "originPermutation": [
        5,
        0,
        4,
        3,
        1,
        6,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 39,
        "certificate": {
          "solutionHex": "80233ac1f"
        }
      }
    },
    {
      "key": "7:6259142a566973",
      "rows": [
        98,
        89,
        20,
        42,
        86,
        105,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 79
      },
      "originPermutation": [
        5,
        4,
        1,
        2,
        3,
        6,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "solutionHex": "83b488c35"
        }
      }
    },
    {
      "key": "7:7068244a51677b",
      "rows": [
        112,
        104,
        36,
        74,
        81,
        103,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 87
      },
      "originPermutation": [
        3,
        5,
        1,
        0,
        2,
        4,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 36,
        "certificate": {
          "solutionHex": "a3e810dbf"
        }
      }
    },
    {
      "key": "7:706c4e2e713b57",
      "rows": [
        112,
        108,
        78,
        46,
        113,
        59,
        87
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 91
      },
      "originPermutation": [
        5,
        2,
        1,
        3,
        6,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 42,
        "certificate": {
          "solutionHex": "4e05bba68"
        }
      }
    },
    {
      "key": "7:70422c1c596573",
      "rows": [
        112,
        66,
        44,
        28,
        89,
        101,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 95
      },
      "originPermutation": [
        5,
        2,
        1,
        3,
        0,
        4,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 37,
        "certificate": {
          "solutionHex": "834310ffe"
        }
      }
    },
    {
      "key": "7:66553308767573",
      "rows": [
        102,
        85,
        51,
        8,
        118,
        117,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 106
      },
      "originPermutation": [
        0,
        2,
        4,
        6,
        3,
        5,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 26,
        "equations": 36,
        "certificate": {
          "solutionHex": "83201bc39"
        }
      }
    },
    {
      "key": "7:7269245a59677b",
      "rows": [
        114,
        105,
        36,
        90,
        89,
        103,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 107
      },
      "originPermutation": [
        2,
        4,
        6,
        5,
        1,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "solutionHex": "87fd50de0"
        }
      }
    },
    {
      "key": "7:78621c4d35736b",
      "rows": [
        120,
        98,
        28,
        77,
        53,
        115,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 111
      },
      "originPermutation": [
        4,
        1,
        6,
        0,
        2,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "8d1ecc821"
        }
      }
    },
    {
      "key": "6:241c132a1629",
      "rows": [
        36,
        28,
        19,
        42,
        22,
        41
      ],
      "origin": {
        "kind": 1,
        "F": 7,
        "root": 0
      },
      "originPermutation": [
        1,
        3,
        2,
        4,
        5,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 25,
        "certificate": {
          "solutionHex": "9277d"
        }
      }
    },
    {
      "key": "6:342c231a3937",
      "rows": [
        52,
        44,
        35,
        26,
        57,
        55
      ],
      "origin": {
        "kind": 1,
        "F": 7,
        "root": 1
      },
      "originPermutation": [
        2,
        4,
        3,
        0,
        1,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 26,
        "certificate": {
          "solutionHex": "1157f30"
        }
      }
    },
    {
      "key": "6:0631291c1a26",
      "rows": [
        6,
        49,
        41,
        28,
        26,
        38
      ],
      "origin": {
        "kind": 1,
        "F": 7,
        "root": 5
      },
      "originPermutation": [
        2,
        1,
        3,
        4,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 22,
        "equations": 25,
        "certificate": {
          "solutionHex": "266a0f"
        }
      }
    },
    {
      "key": "6:30322c1c3b37",
      "rows": [
        48,
        50,
        44,
        28,
        59,
        55
      ],
      "origin": {
        "kind": 1,
        "F": 7,
        "root": 6
      },
      "originPermutation": [
        2,
        5,
        0,
        4,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 22,
        "equations": 24,
        "certificate": {
          "solutionHex": "1366e11"
        }
      }
    },
    {
      "key": "7:48341a156e3251",
      "rows": [
        72,
        52,
        26,
        21,
        110,
        50,
        81
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 3
      },
      "originPermutation": [
        2,
        5,
        4,
        3,
        6,
        0,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 38,
        "certificate": {
          "solutionHex": "4207d86bb"
        }
      }
    },
    {
      "key": "7:58341a154f2251",
      "rows": [
        88,
        52,
        26,
        21,
        79,
        34,
        81
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 6
      },
      "originPermutation": [
        0,
        3,
        4,
        5,
        6,
        2,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "227cad7b"
        }
      }
    },
    {
      "key": "7:4c2c0b57186269",
      "rows": [
        76,
        44,
        11,
        87,
        24,
        98,
        105
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 7
      },
      "originPermutation": [
        5,
        3,
        4,
        6,
        1,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "808c0f73d"
        }
      }
    },
    {
      "key": "7:485432316e7c73",
      "rows": [
        72,
        84,
        50,
        49,
        110,
        124,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 9
      },
      "originPermutation": [
        2,
        4,
        5,
        1,
        6,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "48b267f83b"
        }
      }
    },
    {
      "key": "7:604c1a765c697b",
      "rows": [
        96,
        76,
        26,
        118,
        92,
        105,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 11
      },
      "originPermutation": [
        2,
        4,
        5,
        6,
        0,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 39,
        "certificate": {
          "solutionHex": "831ecee70"
        }
      }
    },
    {
      "key": "7:584c2a67516c7b",
      "rows": [
        88,
        76,
        42,
        103,
        81,
        108,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 13
      },
      "originPermutation": [
        1,
        5,
        4,
        6,
        2,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 39,
        "certificate": {
          "solutionHex": "a3e816d3f"
        }
      }
    },
    {
      "key": "7:4625734834766d",
      "rows": [
        70,
        37,
        115,
        72,
        52,
        118,
        109
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 15
      },
      "originPermutation": [
        5,
        4,
        6,
        2,
        1,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 37,
        "certificate": {
          "solutionHex": "854ff16e0"
        }
      }
    },
    {
      "key": "7:245849765a697e",
      "rows": [
        36,
        88,
        73,
        118,
        90,
        105,
        126
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 19
      },
      "originPermutation": [
        2,
        5,
        3,
        6,
        0,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 31,
        "equations": 39,
        "certificate": {
          "solutionHex": "835ff0ed2"
        }
      }
    },
    {
      "key": "7:64546b4c72757f",
      "rows": [
        100,
        84,
        107,
        76,
        114,
        117,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 23
      },
      "originPermutation": [
        5,
        3,
        6,
        1,
        2,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 37,
        "certificate": {
          "solutionHex": "8b2eff839"
        }
      }
    },
    {
      "key": "7:0c5831136e3452",
      "rows": [
        12,
        88,
        49,
        19,
        110,
        52,
        82
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 33
      },
      "originPermutation": [
        2,
        4,
        1,
        3,
        6,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 38,
        "certificate": {
          "solutionHex": "422798806"
        }
      }
    },
    {
      "key": "7:487038156e7673",
      "rows": [
        72,
        112,
        56,
        21,
        110,
        118,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 34
      },
      "originPermutation": [
        2,
        0,
        4,
        3,
        6,
        5,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "8b235883b"
        }
      }
    },
    {
      "key": "7:442c0b76186a69",
      "rows": [
        68,
        44,
        11,
        118,
        24,
        106,
        105
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 35
      },
      "originPermutation": [
        2,
        4,
        3,
        6,
        0,
        5,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "808c0f73d"
        }
      }
    },
    {
      "key": "7:684c1a375c6973",
      "rows": [
        104,
        76,
        26,
        55,
        92,
        105,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 37
      },
      "originPermutation": [
        1,
        3,
        4,
        6,
        5,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 41,
        "certificate": {
          "solutionHex": "8316cee70"
        }
      }
    },
    {
      "key": "7:684c1a6754697b",
      "rows": [
        104,
        76,
        26,
        103,
        84,
        105,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 38
      },
      "originPermutation": [
        0,
        4,
        3,
        6,
        2,
        1,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 39,
        "certificate": {
          "solutionHex": "83bccec70"
        }
      }
    },
    {
      "key": "7:46255b4c34726d",
      "rows": [
        70,
        37,
        91,
        76,
        52,
        114,
        109
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 39
      },
      "originPermutation": [
        4,
        3,
        6,
        1,
        0,
        2,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "814ff06fa"
        }
      }
    },
    {
      "key": "7:446819765c6a7b",
      "rows": [
        68,
        104,
        25,
        118,
        92,
        106,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 41
      },
      "originPermutation": [
        2,
        4,
        1,
        6,
        0,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 39,
        "certificate": {
          "solutionHex": "832e8dc3d"
        }
      }
    },
    {
      "key": "7:605838767e7d7b",
      "rows": [
        96,
        88,
        56,
        118,
        126,
        125,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 42
      },
      "originPermutation": [
        2,
        0,
        4,
        6,
        5,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "8b2e9c83f"
        }
      }
    },
    {
      "key": "7:60547a4c76757f",
      "rows": [
        96,
        84,
        122,
        76,
        118,
        117,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 43
      },
      "originPermutation": [
        2,
        4,
        6,
        0,
        5,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 36,
        "certificate": {
          "solutionHex": "833effc70"
        }
      }
    },
    {
      "key": "7:542c736a753e5d",
      "rows": [
        84,
        44,
        115,
        106,
        117,
        62,
        93
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 45
      },
      "originPermutation": [
        4,
        1,
        6,
        2,
        3,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "solutionHex": "721b695a0"
        }
      }
    },
    {
      "key": "7:6454734876757f",
      "rows": [
        100,
        84,
        115,
        72,
        118,
        117,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 46
      },
      "originPermutation": [
        0,
        4,
        6,
        2,
        3,
        1,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 35,
        "certificate": {
          "solutionHex": "833ffbc70"
        }
      }
    },
    {
      "key": "7:6279546a367b6f",
      "rows": [
        98,
        121,
        84,
        106,
        54,
        123,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 47
      },
      "originPermutation": [
        4,
        6,
        2,
        1,
        0,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 38,
        "certificate": {
          "solutionHex": "916fa0cbf"
        }
      }
    },
    {
      "key": "7:06492976186c6a",
      "rows": [
        6,
        73,
        41,
        118,
        24,
        108,
        106
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 49
      },
      "originPermutation": [
        2,
        1,
        3,
        6,
        5,
        4,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "8c8cdc87e"
        }
      }
    },
    {
      "key": "7:42257a4c34766d",
      "rows": [
        66,
        37,
        122,
        76,
        52,
        118,
        109
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 51
      },
      "originPermutation": [
        2,
        3,
        6,
        5,
        0,
        4,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 38,
        "certificate": {
          "solutionHex": "954fe16e0"
        }
      }
    },
    {
      "key": "7:64543b4c76757b",
      "rows": [
        100,
        84,
        59,
        76,
        118,
        117,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 53
      },
      "originPermutation": [
        1,
        3,
        6,
        5,
        4,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 39,
        "certificate": {
          "solutionHex": "833edfc70"
        }
      }
    },
    {
      "key": "7:625d665a3a756f",
      "rows": [
        98,
        93,
        102,
        90,
        58,
        117,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 55
      },
      "originPermutation": [
        3,
        6,
        0,
        1,
        5,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 40,
        "certificate": {
          "solutionHex": "95ad60de2"
        }
      }
    },
    {
      "key": "7:3068584645235e",
      "rows": [
        48,
        104,
        88,
        70,
        69,
        35,
        94
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 66
      },
      "originPermutation": [
        2,
        0,
        4,
        5,
        3,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "a5fe0af7"
        }
      }
    },
    {
      "key": "7:28544a4512214e",
      "rows": [
        40,
        84,
        74,
        69,
        18,
        33,
        78
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 67
      },
      "originPermutation": [
        2,
        5,
        4,
        3,
        0,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 31,
        "equations": 35,
        "certificate": {
          "solutionHex": "287fd7b"
        }
      }
    },
    {
      "key": "7:68544a4512616f",
      "rows": [
        104,
        84,
        74,
        69,
        18,
        97,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 70
      },
      "originPermutation": [
        3,
        0,
        5,
        4,
        1,
        2,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "802c3fd74"
        }
      }
    },
    {
      "key": "7:64544308327167",
      "rows": [
        100,
        84,
        67,
        8,
        50,
        113,
        103
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 71
      },
      "originPermutation": [
        3,
        5,
        4,
        1,
        0,
        2,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 28,
        "equations": 35,
        "certificate": {
          "solutionHex": "85203bc60"
        }
      }
    },
    {
      "key": "7:605838161e6563",
      "rows": [
        96,
        88,
        56,
        22,
        30,
        101,
        99
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 74
      },
      "originPermutation": [
        2,
        0,
        4,
        5,
        6,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 41,
        "certificate": {
          "solutionHex": "846390ce0"
        }
      }
    },
    {
      "key": "7:60541a4c16616b",
      "rows": [
        96,
        84,
        26,
        76,
        22,
        97,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 75
      },
      "originPermutation": [
        2,
        4,
        5,
        0,
        6,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 38,
        "certificate": {
          "solutionHex": "802d79df0"
        }
      }
    },
    {
      "key": "7:70644a2c713b57",
      "rows": [
        112,
        100,
        74,
        44,
        113,
        59,
        87
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 77
      },
      "originPermutation": [
        1,
        5,
        4,
        3,
        2,
        0,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 41,
        "certificate": {
          "solutionHex": "4e053ba68"
        }
      }
    },
    {
      "key": "7:6454434832314f",
      "rows": [
        100,
        84,
        67,
        72,
        50,
        49,
        79
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 78
      },
      "originPermutation": [
        0,
        4,
        5,
        2,
        3,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 37,
        "certificate": {
          "solutionHex": "52824de6"
        }
      }
    },
    {
      "key": "7:625124583a354b",
      "rows": [
        98,
        81,
        36,
        88,
        58,
        53,
        75
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 79
      },
      "originPermutation": [
        4,
        5,
        1,
        2,
        0,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "solutionHex": "5adffce2"
        }
      }
    },
    {
      "key": "7:2458514a16616e",
      "rows": [
        36,
        88,
        81,
        74,
        22,
        97,
        110
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 83
      },
      "originPermutation": [
        2,
        5,
        3,
        0,
        6,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 38,
        "certificate": {
          "solutionHex": "1806ff0cff"
        }
      }
    },
    {
      "key": "7:7058446a33796f",
      "rows": [
        112,
        88,
        68,
        106,
        51,
        121,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 87
      },
      "originPermutation": [
        3,
        5,
        1,
        0,
        6,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "solutionHex": "813effc70"
        }
      }
    },
    {
      "key": "7:601c065a3a7169",
      "rows": [
        96,
        28,
        6,
        90,
        58,
        113,
        105
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 91
      },
      "originPermutation": [
        2,
        5,
        6,
        0,
        4,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "solutionHex": "858c42320"
        }
      }
    },
    {
      "key": "7:68462619787573",
      "rows": [
        104,
        70,
        38,
        25,
        120,
        117,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 95
      },
      "originPermutation": [
        5,
        1,
        3,
        6,
        2,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 39,
        "certificate": {
          "solutionHex": "8b625283b"
        }
      }
    },
    {
      "key": "7:1870684543265e",
      "rows": [
        24,
        112,
        104,
        69,
        67,
        38,
        94
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 96
      },
      "originPermutation": [
        2,
        0,
        4,
        3,
        1,
        5,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "11a0faba3f"
        }
      }
    },
    {
      "key": "7:0c68514314224e",
      "rows": [
        12,
        104,
        81,
        67,
        20,
        34,
        78
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 97
      },
      "originPermutation": [
        2,
        4,
        1,
        3,
        0,
        5,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 35,
        "certificate": {
          "solutionHex": "84b20bce"
        }
      }
    },
    {
      "key": "7:44342308522651",
      "rows": [
        68,
        52,
        35,
        8,
        82,
        38,
        81
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 99
      },
      "originPermutation": [
        2,
        4,
        3,
        0,
        5,
        6,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 28,
        "equations": 32,
        "certificate": {
          "solutionHex": "22011cf9"
        }
      }
    },
    {
      "key": "7:70642a4c51677b",
      "rows": [
        112,
        100,
        42,
        76,
        81,
        103,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 101
      },
      "originPermutation": [
        1,
        3,
        4,
        5,
        0,
        6,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "a3e816d3f"
        }
      }
    },
    {
      "key": "7:68645229743b57",
      "rows": [
        104,
        100,
        82,
        41,
        116,
        59,
        87
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 102
      },
      "originPermutation": [
        0,
        4,
        3,
        1,
        2,
        5,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 41,
        "certificate": {
          "solutionHex": "4e4460aab"
        }
      }
    },
    {
      "key": "7:623144185a6375",
      "rows": [
        98,
        49,
        68,
        24,
        90,
        99,
        117
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 103
      },
      "originPermutation": [
        3,
        4,
        0,
        1,
        5,
        6,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 31,
        "equations": 36,
        "certificate": {
          "solutionHex": "83123f770"
        }
      }
    },
    {
      "key": "7:4470294c52265b",
      "rows": [
        68,
        112,
        41,
        76,
        82,
        38,
        91
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 105
      },
      "originPermutation": [
        2,
        4,
        1,
        0,
        5,
        6,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "solutionHex": "a0e95a3d"
        }
      }
    },
    {
      "key": "7:6058380e767573",
      "rows": [
        96,
        88,
        56,
        14,
        118,
        117,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 106
      },
      "originPermutation": [
        2,
        0,
        4,
        6,
        5,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "aba09c83f"
        }
      }
    },
    {
      "key": "7:6058440a727177",
      "rows": [
        96,
        88,
        68,
        10,
        114,
        113,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 107
      },
      "originPermutation": [
        2,
        4,
        0,
        6,
        5,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 34,
        "certificate": {
          "solutionHex": "83b0bfc70"
        }
      }
    },
    {
      "key": "7:686254193c7367",
      "rows": [
        104,
        98,
        84,
        25,
        60,
        115,
        103
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 111
      },
      "originPermutation": [
        4,
        1,
        0,
        6,
        2,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "914260ffa"
        }
      }
    },
    {
      "key": "7:06615108343246",
      "rows": [
        6,
        97,
        81,
        8,
        52,
        50,
        70
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 113
      },
      "originPermutation": [
        2,
        1,
        3,
        5,
        4,
        0,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 27,
        "equations": 32,
        "certificate": {
          "solutionHex": "9403281b"
        }
      }
    },
    {
      "key": "7:42314428126a65",
      "rows": [
        66,
        49,
        68,
        40,
        18,
        106,
        101
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 115
      },
      "originPermutation": [
        2,
        3,
        5,
        0,
        6,
        4,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 31,
        "equations": 32,
        "certificate": {
          "solutionHex": "80243f574"
        }
      }
    },
    {
      "key": "7:70624c2c516b77",
      "rows": [
        112,
        98,
        76,
        44,
        81,
        107,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 119
      },
      "originPermutation": [
        3,
        0,
        5,
        1,
        6,
        4,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 37,
        "certificate": {
          "solutionHex": "93e520dbf"
        }
      }
    },
    {
      "key": "7:6002645838756d",
      "rows": [
        96,
        2,
        100,
        88,
        56,
        117,
        109
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 123
      },
      "originPermutation": [
        2,
        6,
        5,
        0,
        4,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 27,
        "equations": 32,
        "certificate": {
          "solutionHex": "958d60022"
        }
      }
    },
    {
      "key": "9:1200300180c4046043138088141",
      "rows": [
        288,
        48,
        24,
        196,
        70,
        67,
        312,
        136,
        321
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 3
      },
      "originPermutation": [
        2,
        4,
        6,
        7,
        5,
        3,
        8,
        0,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 69,
        "certificate": {
          "solutionHex": "8a7d68df48ffef"
        }
      }
    },
    {
      "key": "9:08801412212106209c1501a11cc",
      "rows": [
        136,
        20,
        290,
        289,
        98,
        156,
        336,
        417,
        460
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 19
      },
      "originPermutation": [
        2,
        6,
        5,
        3,
        7,
        8,
        0,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 77,
        "certificate": {
          "solutionHex": "80ef4f30c0c7fd44"
        }
      }
    },
    {
      "key": "9:1200a011009004c0431b01ca1c5",
      "rows": [
        288,
        160,
        272,
        144,
        76,
        67,
        432,
        458,
        453
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 34
      },
      "originPermutation": [
        0,
        6,
        2,
        4,
        3,
        7,
        8,
        5,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 76,
        "certificate": {
          "solutionHex": "1894c623fff78040ef"
        }
      }
    },
    {
      "key": "9:1101080900620251981481a41e3",
      "rows": [
        272,
        264,
        144,
        98,
        37,
        408,
        328,
        420,
        483
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 35
      },
      "originPermutation": [
        4,
        6,
        2,
        7,
        3,
        8,
        0,
        1,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 75,
        "certificate": {
          "solutionHex": "8b1f58111ff48fb80"
        }
      }
    },
    {
      "key": "9:1801100880640621981d81e51e3",
      "rows": [
        384,
        272,
        136,
        100,
        98,
        408,
        472,
        485,
        483
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 41
      },
      "originPermutation": [
        4,
        2,
        6,
        7,
        1,
        8,
        0,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 79,
        "certificate": {
          "solutionHex": "c88c1e132fffbf7c0"
        }
      }
    },
    {
      "key": "9:18014009005002c1d01ea1e51e3",
      "rows": [
        384,
        320,
        144,
        80,
        44,
        464,
        490,
        485,
        483
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 42
      },
      "originPermutation": [
        2,
        4,
        0,
        6,
        7,
        8,
        5,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 77,
        "certificate": {
          "solutionHex": "82f6c614284080ff"
        }
      }
    },
    {
      "key": "9:1801080480161c81201d41d11f3",
      "rows": [
        384,
        264,
        72,
        22,
        456,
        288,
        468,
        465,
        499
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 46
      },
      "originPermutation": [
        4,
        6,
        0,
        7,
        8,
        2,
        1,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 73,
        "certificate": {
          "solutionHex": "80c1ffe50e20ebc0"
        }
      }
    },
    {
      "key": "9:10808405203118c1680e41d21b1",
      "rows": [
        264,
        132,
        82,
        49,
        396,
        360,
        228,
        466,
        433
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 51
      },
      "originPermutation": [
        2,
        6,
        7,
        3,
        8,
        4,
        0,
        5,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 80,
        "certificate": {
          "solutionHex": "89462d684fff740fb"
        }
      }
    },
    {
      "key": "9:04819013009104e1a41d11ea1e6",
      "rows": [
        72,
        400,
        304,
        145,
        78,
        420,
        465,
        490,
        486
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 53
      },
      "originPermutation": [
        6,
        1,
        3,
        7,
        8,
        4,
        5,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 83,
        "certificate": {
          "solutionHex": "80c8ff2f40e7e524"
        }
      }
    },
    {
      "key": "9:0880441121110cc1201d21d11ec",
      "rows": [
        136,
        68,
        274,
        273,
        204,
        288,
        466,
        465,
        492
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 57
      },
      "originPermutation": [
        2,
        6,
        7,
        1,
        8,
        4,
        5,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 76,
        "certificate": {
          "solutionHex": "88c9ff6f80e52244"
        }
      }
    },
    {
      "key": "9:18004402a1c41300f41ea1e91d9",
      "rows": [
        384,
        68,
        42,
        452,
        304,
        244,
        490,
        489,
        473
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 59
      },
      "originPermutation": [
        2,
        6,
        7,
        8,
        4,
        0,
        5,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 80,
        "certificate": {
          "solutionHex": "90d07280fa1620ff"
        }
      }
    },
    {
      "key": "9:0841481090a61501a81d21e91f6",
      "rows": [
        132,
        328,
        265,
        166,
        336,
        424,
        466,
        489,
        502
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 61
      },
      "originPermutation": [
        6,
        1,
        7,
        8,
        4,
        3,
        2,
        5,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 80,
        "certificate": {
          "solutionHex": "84ffc5df5780d342"
        }
      }
    },
    {
      "key": "9:0c01281180c61b41721e91d91f6",
      "rows": [
        192,
        296,
        280,
        198,
        436,
        370,
        489,
        473,
        502
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 91
      },
      "originPermutation": [
        2,
        5,
        7,
        8,
        0,
        4,
        1,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 84,
        "certificate": {
          "solutionHex": "a2e280ff67f39060"
        }
      }
    },
    {
      "key": "9:1801400a01e01901ec1ea1fd1fb",
      "rows": [
        384,
        320,
        160,
        480,
        400,
        492,
        490,
        509,
        507
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 171
      },
      "originPermutation": [
        4,
        2,
        6,
        8,
        0,
        7,
        1,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 72,
        "certificate": {
          "solutionHex": "82eec2fed65080ff"
        }
      }
    },
    {
      "key": "9:1801e019c15c0bc1f21ea1f71ef",
      "rows": [
        384,
        480,
        412,
        348,
        188,
        498,
        490,
        503,
        495
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 191
      },
      "originPermutation": [
        6,
        8,
        2,
        0,
        4,
        1,
        3,
        7,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 81,
        "certificate": {
          "solutionHex": "88fecc5c80c4deff"
        }
      }
    },
    {
      "key": "9:0600300181841061030411881b8",
      "rows": [
        96,
        48,
        24,
        388,
        262,
        259,
        65,
        392,
        440
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 259
      },
      "originPermutation": [
        2,
        4,
        6,
        7,
        5,
        3,
        1,
        0,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 69,
        "certificate": {
          "solutionHex": "28000ddc8c00cffef"
        }
      }
    },
    {
      "key": "9:18012009003004c04a070185183",
      "rows": [
        384,
        288,
        144,
        48,
        76,
        74,
        112,
        389,
        387
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 266
      },
      "originPermutation": [
        2,
        0,
        4,
        6,
        5,
        7,
        8,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 71,
        "certificate": {
          "solutionHex": "810022f3df48ef80"
        }
      }
    },
    {
      "key": "9:1201100180c40861211c80d8163",
      "rows": [
        288,
        272,
        24,
        196,
        134,
        289,
        456,
        216,
        355
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 267
      },
      "originPermutation": [
        2,
        4,
        6,
        7,
        5,
        1,
        0,
        8,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 74,
        "certificate": {
          "solutionHex": "4488fe42dbffe6ff"
        }
      }
    },
    {
      "key": "9:0300181c01821030a11c41ec1dc",
      "rows": [
        48,
        24,
        448,
        386,
        259,
        161,
        452,
        492,
        476
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 269
      },
      "originPermutation": [
        4,
        6,
        1,
        7,
        5,
        3,
        2,
        0,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 77,
        "certificate": {
          "solutionHex": "293fb4081d9fffff7"
        }
      }
    },
    {
      "key": "9:0900480181061051200c20c1138",
      "rows": [
        144,
        72,
        24,
        262,
        261,
        288,
        194,
        193,
        312
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 270
      },
      "originPermutation": [
        0,
        4,
        6,
        5,
        7,
        2,
        3,
        1,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 66,
        "certificate": {
          "solutionHex": "408091f96f24f7"
        }
      }
    },
    {
      "key": "9:04800c1821030501a00d11e41ac",
      "rows": [
        72,
        12,
        386,
        259,
        80,
        416,
        209,
        484,
        428
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 271
      },
      "originPermutation": [
        4,
        6,
        7,
        5,
        1,
        2,
        3,
        0,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 72,
        "certificate": {
          "solutionHex": "28b40ff2081edfffb"
        }
      }
    },
    {
      "key": "9:0280141821811420a11d01ec1dc",
      "rows": [
        40,
        20,
        386,
        385,
        322,
        161,
        464,
        492,
        476
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 275
      },
      "originPermutation": [
        2,
        6,
        5,
        3,
        7,
        1,
        0,
        4,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 77,
        "certificate": {
          "solutionHex": "80ff40ddd0d50a14"
        }
      }
    },
    {
      "key": "9:03000c1821420b10711e81d41cc",
      "rows": [
        48,
        12,
        386,
        322,
        177,
        113,
        488,
        468,
        460
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 283
      },
      "originPermutation": [
        2,
        6,
        5,
        7,
        1,
        3,
        0,
        4,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 80,
        "certificate": {
          "solutionHex": "28ad9304180fdfff7"
        }
      }
    },
    {
      "key": "9:1101080300c20851241c80d8163",
      "rows": [
        272,
        264,
        48,
        194,
        133,
        292,
        456,
        216,
        355
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 291
      },
      "originPermutation": [
        4,
        6,
        2,
        7,
        3,
        1,
        0,
        8,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 74,
        "certificate": {
          "solutionHex": "408afb41dd1884e5"
        }
      }
    },
    {
      "key": "9:1081040c20a11101e81e40ec173",
      "rows": [
        264,
        260,
        194,
        161,
        272,
        488,
        484,
        236,
        371
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 295
      },
      "originPermutation": [
        4,
        6,
        7,
        3,
        1,
        2,
        0,
        8,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 76,
        "certificate": {
          "solutionHex": "6086a6ff51dd82f3"
        }
      }
    },
    {
      "key": "9:18014009005002c0301ca1c51c3",
      "rows": [
        384,
        320,
        144,
        80,
        44,
        48,
        458,
        453,
        451
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 298
      },
      "originPermutation": [
        2,
        4,
        0,
        6,
        7,
        8,
        5,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 71,
        "certificate": {
          "solutionHex": "82f60014285080ff"
        }
      }
    },
    {
      "key": "9:1801200880540581a21d81e51e3",
      "rows": [
        384,
        288,
        136,
        84,
        88,
        418,
        472,
        485,
        483
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 299
      },
      "originPermutation": [
        4,
        2,
        6,
        7,
        8,
        1,
        0,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 76,
        "certificate": {
          "solutionHex": "80c4ff282440efee"
        }
      }
    },
    {
      "key": "9:1801080480261300381c41c11d3",
      "rows": [
        384,
        264,
        72,
        38,
        304,
        56,
        452,
        449,
        467
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 302
      },
      "originPermutation": [
        4,
        6,
        0,
        7,
        2,
        8,
        1,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 72,
        "certificate": {
          "solutionHex": "80c110eff924e7c0"
        }
      }
    },
    {
      "key": "9:1401040a21481b00b41c91f41db",
      "rows": [
        320,
        260,
        162,
        328,
        432,
        180,
        457,
        500,
        475
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 303
      },
      "originPermutation": [
        4,
        6,
        7,
        1,
        2,
        8,
        3,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 77,
        "certificate": {
          "solutionHex": "82ff54c6de4280df"
        }
      }
    },
    {
      "key": "9:1201100c80cc1b21711ec1dc1f3",
      "rows": [
        288,
        272,
        200,
        204,
        434,
        369,
        492,
        476,
        499
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 363
      },
      "originPermutation": [
        2,
        4,
        7,
        8,
        5,
        1,
        6,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 81,
        "certificate": {
          "solutionHex": "a1e180ff6064f790"
        }
      }
    },
    {
      "key": "9:1801400a00181981e41e21f51f3",
      "rows": [
        384,
        320,
        160,
        24,
        408,
        484,
        482,
        501,
        499
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 427
      },
      "originPermutation": [
        4,
        2,
        6,
        8,
        0,
        7,
        1,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 72,
        "certificate": {
          "solutionHex": "82e6c2f6085080ff"
        }
      }
    },
    {
      "key": "10:2802400c00a006011801600d120203",
      "rows": [
        640,
        576,
        192,
        160,
        96,
        280,
        22,
        13,
        288,
        515
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 3
      },
      "originPermutation": [
        2,
        9,
        8,
        4,
        6,
        5,
        7,
        3,
        0,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 78,
        "equations": 84,
        "certificate": {
          "solutionHex": "81930a0f7d0e01bf"
        }
      }
    },
    {
      "key": "10:0c006005003020c10a007081320310",
      "rows": [
        192,
        96,
        80,
        48,
        524,
        266,
        7,
        129,
        800,
        784
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 7
      },
      "originPermutation": [
        9,
        6,
        8,
        4,
        3,
        5,
        7,
        1,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 77,
        "equations": 84,
        "certificate": {
          "solutionHex": "1000000505f33f8a35c40"
        }
      }
    },
    {
      "key": "10:30024022014006009401a2a0309387",
      "rows": [
        768,
        576,
        544,
        320,
        96,
        148,
        26,
        672,
        777,
        903
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 11
      },
      "originPermutation": [
        2,
        8,
        4,
        9,
        6,
        5,
        7,
        0,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 78,
        "equations": 92,
        "certificate": {
          "solutionHex": "101ed828a820407bf0b00"
        }
      }
    },
    {
      "key": "10:2202100a003010a00d140284350383",
      "rows": [
        544,
        528,
        160,
        48,
        266,
        13,
        320,
        644,
        848,
        899
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 15
      },
      "originPermutation": [
        8,
        4,
        9,
        6,
        5,
        7,
        2,
        1,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 77,
        "equations": 88,
        "certificate": {
          "solutionHex": "100fda0002aafb94341ad"
        }
      }
    },
    {
      "key": "10:0a006009005020c20310a1053c0330",
      "rows": [
        160,
        96,
        144,
        80,
        524,
        515,
        266,
        261,
        960,
        816
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 68
      },
      "originPermutation": [
        8,
        9,
        4,
        0,
        5,
        7,
        1,
        3,
        2,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 79,
        "equations": 95,
        "certificate": {
          "solutionHex": "951c407d7fd04fffdc4050"
        }
      }
    },
    {
      "key": "10:0600500283042820851033b03c8398",
      "rows": [
        96,
        80,
        40,
        772,
        642,
        133,
        259,
        944,
        968,
        920
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 69
      },
      "originPermutation": [
        8,
        4,
        9,
        1,
        5,
        7,
        3,
        6,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 79,
        "equations": 102,
        "certificate": {
          "solutionHex": "112e9a008302fd853ee20"
        }
      }
    },
    {
      "key": "10:0500300283042030862413a03883d8",
      "rows": [
        80,
        48,
        40,
        772,
        515,
        134,
        577,
        928,
        904,
        984
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 71
      },
      "originPermutation": [
        9,
        8,
        4,
        5,
        7,
        3,
        1,
        2,
        0,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 79,
        "equations": 97,
        "certificate": {
          "solutionHex": "300c67f881dcc27ec31ff"
        }
      }
    },
    {
      "key": "10:1200a011009020c20324038a3853f0",
      "rows": [
        288,
        160,
        272,
        144,
        524,
        515,
        576,
        906,
        901,
        1008
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 78
      },
      "originPermutation": [
        8,
        9,
        4,
        0,
        5,
        7,
        2,
        1,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 78,
        "equations": 94,
        "certificate": {
          "solutionHex": "d22d0ffe01d3247fffe90"
        }
      }
    },
    {
      "key": "10:1101080502822052a03443a83c33f8",
      "rows": [
        272,
        264,
        80,
        642,
        517,
        672,
        836,
        936,
        963,
        1016
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 79
      },
      "originPermutation": [
        8,
        4,
        9,
        5,
        7,
        2,
        1,
        0,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 79,
        "equations": 100,
        "certificate": {
          "solutionHex": "328d57aa01fa880a109ff"
        }
      }
    },
    {
      "key": "10:0a00900303402061053483833e83d8",
      "rows": [
        160,
        144,
        48,
        832,
        518,
        261,
        840,
        899,
        1000,
        984
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 83
      },
      "originPermutation": [
        2,
        9,
        8,
        5,
        7,
        3,
        0,
        1,
        4,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 78,
        "equations": 103,
        "certificate": {
          "solutionHex": "516da7dd0104fffdffe50"
        }
      }
    },
    {
      "key": "10:0300283802421410833d83e43d43cc",
      "rows": [
        48,
        40,
        896,
        578,
        321,
        131,
        984,
        996,
        980,
        972
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 85
      },
      "originPermutation": [
        8,
        9,
        5,
        1,
        3,
        7,
        2,
        6,
        4,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 79,
        "equations": 108,
        "certificate": {
          "solutionHex": "144eac1080a1fec0029f7"
        }
      }
    },
    {
      "key": "10:0480283802033903622e13d43b43fc",
      "rows": [
        72,
        40,
        896,
        515,
        912,
        866,
        737,
        980,
        948,
        1020
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 95
      },
      "originPermutation": [
        8,
        9,
        5,
        7,
        2,
        1,
        3,
        0,
        4,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 78,
        "equations": 107,
        "certificate": {
          "solutionHex": "300ea653e980fe62029ff"
        }
      }
    },
    {
      "key": "10:24022021003010c08a2413a03903c7",
      "rows": [
        576,
        544,
        528,
        48,
        268,
        138,
        577,
        928,
        912,
        967
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 105
      },
      "originPermutation": [
        4,
        2,
        8,
        9,
        7,
        1,
        5,
        0,
        6,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 77,
        "equations": 94,
        "certificate": {
          "solutionHex": "104ce7f8848cfbc039dff"
        }
      }
    },
    {
      "key": "10:2102080181060852201c03d03c83a3",
      "rows": [
        528,
        520,
        24,
        262,
        133,
        544,
        448,
        976,
        968,
        931
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 115
      },
      "originPermutation": [
        2,
        9,
        8,
        7,
        3,
        5,
        0,
        4,
        6,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 78,
        "equations": 94,
        "certificate": {
          "solutionHex": "3915c0b03fffbff823d700"
        }
      }
    },
    {
      "key": "10:0180143022810432203d03c83c43ec",
      "rows": [
        24,
        20,
        770,
        641,
        67,
        544,
        976,
        968,
        964,
        1004
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 117
      },
      "originPermutation": [
        8,
        9,
        1,
        3,
        7,
        5,
        6,
        4,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 78,
        "equations": 100,
        "certificate": {
          "solutionHex": "100efe1bfe20d760bfa0c"
        }
      }
    },
    {
      "key": "10:1801100882442223702e83c53a33f8",
      "rows": [
        384,
        272,
        136,
        580,
        546,
        880,
        744,
        965,
        931,
        1016
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 205
      },
      "originPermutation": [
        8,
        4,
        9,
        1,
        5,
        6,
        2,
        7,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 79,
        "equations": 106,
        "certificate": {
          "solutionHex": "310f964f6500fd91111ff"
        }
      }
    },
    {
      "key": "10:0240183012821423213d03c83f43ec",
      "rows": [
        36,
        24,
        769,
        642,
        322,
        801,
        976,
        968,
        1012,
        1004
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 327
      },
      "originPermutation": [
        9,
        4,
        7,
        3,
        5,
        1,
        0,
        2,
        6,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 77,
        "equations": 106,
        "certificate": {
          "solutionHex": "10aed62bf4a0817fbf612"
        }
      }
    },
    {
      "key": "6:142c232a313e",
      "rows": [
        20,
        44,
        35,
        42,
        49,
        62
      ],
      "origin": {
        "kind": 1,
        "F": 10,
        "root": 0
      },
      "originPermutation": [
        4,
        1,
        5,
        2,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 25,
        "certificate": {
          "solutionHex": "10ee3ea"
        }
      }
    },
    {
      "key": "6:26150b2c3239",
      "rows": [
        38,
        21,
        11,
        44,
        50,
        57
      ],
      "origin": {
        "kind": 1,
        "F": 10,
        "root": 4
      },
      "originPermutation": [
        5,
        1,
        2,
        3,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 26,
        "certificate": {
          "solutionHex": "10d9d38"
        }
      }
    },
    {
      "key": "7:18542a25432c52",
      "rows": [
        24,
        84,
        42,
        37,
        67,
        44,
        82
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 3
      },
      "originPermutation": [
        5,
        2,
        3,
        4,
        6,
        0,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "20f92f4c"
        }
      }
    },
    {
      "key": "7:1870684523766e",
      "rows": [
        24,
        112,
        104,
        69,
        35,
        118,
        110
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 5
      },
      "originPermutation": [
        5,
        1,
        3,
        4,
        6,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "solutionHex": "812ebfc0c"
        }
      }
    },
    {
      "key": "7:0c685123146a66",
      "rows": [
        12,
        104,
        81,
        35,
        20,
        106,
        102
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 7
      },
      "originPermutation": [
        5,
        3,
        6,
        4,
        1,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 38,
        "certificate": {
          "solutionHex": "8044b6c0e"
        }
      }
    },
    {
      "key": "7:0661194c34324a",
      "rows": [
        6,
        97,
        25,
        76,
        52,
        50,
        74
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 15
      },
      "originPermutation": [
        5,
        4,
        6,
        1,
        2,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 37,
        "certificate": {
          "solutionHex": "90ecc866"
        }
      }
    },
    {
      "key": "7:506838160d2643",
      "rows": [
        80,
        104,
        56,
        22,
        13,
        38,
        67
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 17
      },
      "originPermutation": [
        5,
        3,
        1,
        2,
        6,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "856b7ae0"
        }
      }
    },
    {
      "key": "7:5068384625766b",
      "rows": [
        80,
        104,
        56,
        70,
        37,
        118,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 18
      },
      "originPermutation": [
        5,
        0,
        2,
        3,
        6,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "solutionHex": "851e5cfe0"
        }
      }
    },
    {
      "key": "7:48542a25126c63",
      "rows": [
        72,
        84,
        42,
        37,
        18,
        108,
        99
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 19
      },
      "originPermutation": [
        5,
        3,
        2,
        6,
        0,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "solutionHex": "84245ed60"
        }
      }
    },
    {
      "key": "7:4470294c32766b",
      "rows": [
        68,
        112,
        41,
        76,
        50,
        118,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 23
      },
      "originPermutation": [
        5,
        3,
        6,
        1,
        0,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 39,
        "certificate": {
          "solutionHex": "4812ebfc3d"
        }
      }
    },
    {
      "key": "7:482c1a07142241",
      "rows": [
        72,
        44,
        26,
        7,
        20,
        34,
        65
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 25
      },
      "originPermutation": [
        5,
        1,
        2,
        6,
        3,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 31,
        "equations": 32,
        "certificate": {
          "solutionHex": "1ca63b"
        }
      }
    },
    {
      "key": "7:24544308526176",
      "rows": [
        36,
        84,
        67,
        8,
        82,
        97,
        118
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 27
      },
      "originPermutation": [
        5,
        2,
        6,
        0,
        3,
        4,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 28,
        "equations": 33,
        "certificate": {
          "solutionHex": "835030ed2"
        }
      }
    },
    {
      "key": "7:423124185a6671",
      "rows": [
        66,
        49,
        36,
        24,
        90,
        102,
        113
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 31
      },
      "originPermutation": [
        5,
        6,
        0,
        3,
        1,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 30,
        "equations": 35,
        "certificate": {
          "solutionHex": "8342107fe"
        }
      }
    },
    {
      "key": "7:68541a25566973",
      "rows": [
        104,
        84,
        26,
        37,
        86,
        105,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 35
      },
      "originPermutation": [
        4,
        6,
        2,
        3,
        1,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 42,
        "certificate": {
          "solutionHex": "83944ef70"
        }
      }
    },
    {
      "key": "7:6854324976757b",
      "rows": [
        104,
        84,
        50,
        73,
        118,
        117,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 39
      },
      "originPermutation": [
        6,
        4,
        3,
        1,
        0,
        2,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "8b2f9a83f"
        }
      }
    },
    {
      "key": "7:524938160d2443",
      "rows": [
        82,
        73,
        56,
        22,
        13,
        36,
        67
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 48
      },
      "originPermutation": [
        0,
        3,
        6,
        2,
        1,
        5,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "solutionHex": "56b7ee0"
        }
      }
    },
    {
      "key": "7:584c2a07116463",
      "rows": [
        88,
        76,
        42,
        7,
        17,
        100,
        99
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 49
      },
      "originPermutation": [
        3,
        1,
        6,
        2,
        4,
        5,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "solutionHex": "8013d2c33"
        }
      }
    },
    {
      "key": "7:68544a25526977",
      "rows": [
        104,
        84,
        74,
        37,
        82,
        105,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 50
      },
      "originPermutation": [
        0,
        6,
        2,
        3,
        5,
        4,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 40,
        "certificate": {
          "solutionHex": "83d571ff0"
        }
      }
    },
    {
      "key": "7:641c434a32716d",
      "rows": [
        100,
        28,
        67,
        74,
        50,
        113,
        109
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 51
      },
      "originPermutation": [
        6,
        3,
        2,
        4,
        0,
        5,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "850f793a0"
        }
      }
    },
    {
      "key": "7:6864524974737f",
      "rows": [
        104,
        100,
        82,
        73,
        116,
        115,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 53
      },
      "originPermutation": [
        3,
        1,
        6,
        4,
        5,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "solutionHex": "934fa0ebf"
        }
      }
    },
    {
      "key": "7:68543269763d5b",
      "rows": [
        104,
        84,
        50,
        105,
        118,
        61,
        91
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 54
      },
      "originPermutation": [
        6,
        0,
        3,
        5,
        4,
        2,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 42,
        "certificate": {
          "solutionHex": "666bb58af"
        }
      }
    },
    {
      "key": "7:46251308546271",
      "rows": [
        70,
        37,
        19,
        8,
        84,
        98,
        113
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 57
      },
      "originPermutation": [
        6,
        1,
        2,
        4,
        3,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 28,
        "equations": 34,
        "certificate": {
          "solutionHex": "83300b470"
        }
      }
    },
    {
      "key": "7:62514428727977",
      "rows": [
        98,
        81,
        68,
        40,
        114,
        121,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 59
      },
      "originPermutation": [
        6,
        2,
        4,
        0,
        3,
        5,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 31,
        "equations": 35,
        "certificate": {
          "solutionHex": "83a43fd3d"
        }
      }
    },
    {
      "key": "7:6058384656657b",
      "rows": [
        96,
        88,
        56,
        70,
        86,
        101,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 81
      },
      "originPermutation": [
        5,
        1,
        3,
        2,
        0,
        4,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 40,
        "certificate": {
          "solutionHex": "871e5cfe0"
        }
      }
    },
    {
      "key": "7:60542a4c32756b",
      "rows": [
        96,
        84,
        42,
        76,
        50,
        117,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 83
      },
      "originPermutation": [
        5,
        2,
        3,
        0,
        1,
        4,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "852edec60"
        }
      }
    },
    {
      "key": "7:6058385e3e756b",
      "rows": [
        96,
        88,
        56,
        94,
        62,
        117,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 85
      },
      "originPermutation": [
        5,
        1,
        3,
        0,
        2,
        4,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "solutionHex": "85ec54de0"
        }
      }
    },
    {
      "key": "7:60544a4c52617f",
      "rows": [
        96,
        84,
        74,
        76,
        82,
        97,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 86
      },
      "originPermutation": [
        5,
        0,
        3,
        2,
        1,
        6,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 35,
        "certificate": {
          "solutionHex": "831ff9ef0"
        }
      }
    },
    {
      "key": "7:6058445a3a716f",
      "rows": [
        96,
        88,
        68,
        90,
        58,
        113,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 87
      },
      "originPermutation": [
        5,
        3,
        1,
        2,
        0,
        6,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 37,
        "certificate": {
          "solutionHex": "85ac7fd60"
        }
      }
    },
    {
      "key": "7:60524c2c327967",
      "rows": [
        96,
        82,
        76,
        44,
        50,
        121,
        103
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 95
      },
      "originPermutation": [
        5,
        0,
        3,
        1,
        2,
        4,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 37,
        "certificate": {
          "solutionHex": "8892ffb839"
        }
      }
    },
    {
      "key": "7:6454234832756b",
      "rows": [
        100,
        84,
        35,
        72,
        50,
        117,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 113
      },
      "originPermutation": [
        1,
        3,
        2,
        5,
        4,
        6,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 38,
        "certificate": {
          "solutionHex": "852fdbc60"
        }
      }
    },
    {
      "key": "7:5229645a39364d",
      "rows": [
        82,
        41,
        100,
        90,
        57,
        54,
        77
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 115
      },
      "originPermutation": [
        2,
        3,
        5,
        4,
        6,
        0,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 41,
        "certificate": {
          "solutionHex": "119d20776"
        }
      }
    },
    {
      "key": "7:625144385a6977",
      "rows": [
        98,
        81,
        68,
        56,
        90,
        105,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 118
      },
      "originPermutation": [
        0,
        3,
        6,
        5,
        2,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 33,
        "equations": 37,
        "certificate": {
          "solutionHex": "87163ff60"
        }
      }
    },
    {
      "key": "7:70624c3c793b57",
      "rows": [
        112,
        98,
        76,
        60,
        121,
        59,
        87
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 119
      },
      "originPermutation": [
        3,
        6,
        1,
        5,
        2,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "4e373b821"
        }
      }
    },
    {
      "key": "7:0c2c4313586274",
      "rows": [
        12,
        44,
        67,
        19,
        88,
        98,
        116
      ],
      "origin": {
        "kind": 1,
        "F": 11,
        "root": 2
      },
      "originPermutation": [
        4,
        5,
        0,
        3,
        2,
        6,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "8372b14fd"
        }
      }
    },
    {
      "key": "7:48285807546275",
      "rows": [
        72,
        40,
        88,
        7,
        84,
        98,
        117
      ],
      "origin": {
        "kind": 1,
        "F": 11,
        "root": 3
      },
      "originPermutation": [
        4,
        1,
        5,
        0,
        6,
        2,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 38,
        "certificate": {
          "solutionHex": "83f1f3431"
        }
      }
    },
    {
      "key": "7:0c685123747a76",
      "rows": [
        12,
        104,
        81,
        35,
        116,
        122,
        118
      ],
      "origin": {
        "kind": 1,
        "F": 11,
        "root": 4
      },
      "originPermutation": [
        1,
        6,
        0,
        2,
        4,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "solutionHex": "83f4b6c06"
        }
      }
    },
    {
      "key": "7:280c524354617c",
      "rows": [
        40,
        12,
        82,
        67,
        84,
        97,
        124
      ],
      "origin": {
        "kind": 1,
        "F": 11,
        "root": 7
      },
      "originPermutation": [
        1,
        5,
        4,
        0,
        3,
        2,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 38,
        "certificate": {
          "solutionHex": "183fc351bf"
        }
      }
    },
    {
      "key": "8:a0b058340e0b4483",
      "rows": [
        160,
        176,
        88,
        52,
        14,
        11,
        68,
        131
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 3
      },
      "originPermutation": [
        5,
        6,
        2,
        3,
        7,
        4,
        1,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "1b8671de0c0"
        }
      }
    },
    {
      "key": "8:30a48a34490b5086",
      "rows": [
        48,
        164,
        138,
        52,
        73,
        11,
        80,
        134
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 6
      },
      "originPermutation": [
        5,
        3,
        7,
        6,
        0,
        4,
        1,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "19203bee018"
        }
      }
    },
    {
      "key": "8:a090a8544a45f8c7",
      "rows": [
        160,
        144,
        168,
        84,
        74,
        69,
        248,
        199
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 9
      },
      "originPermutation": [
        5,
        1,
        6,
        7,
        2,
        4,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "31092ffefaa06f"
        }
      }
    },
    {
      "key": "8:50a48a5489a2c9f6",
      "rows": [
        80,
        164,
        138,
        84,
        137,
        162,
        201,
        246
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 11
      },
      "originPermutation": [
        5,
        2,
        7,
        6,
        4,
        1,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 57,
        "certificate": {
          "solutionHex": "103ee05ba7fa8"
        }
      }
    },
    {
      "key": "8:c09068942ab4c5eb",
      "rows": [
        192,
        144,
        104,
        148,
        42,
        180,
        197,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 13
      },
      "originPermutation": [
        1,
        5,
        7,
        6,
        4,
        3,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "solutionHex": "90309ae3ffbe0"
        }
      }
    },
    {
      "key": "8:18a41a854522d0ca",
      "rows": [
        24,
        164,
        26,
        133,
        69,
        34,
        208,
        202
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 14
      },
      "originPermutation": [
        5,
        7,
        6,
        4,
        0,
        2,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "100120d07f68c"
        }
      }
    },
    {
      "key": "8:88648a4550a2dae5",
      "rows": [
        136,
        100,
        138,
        69,
        80,
        162,
        218,
        229
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 15
      },
      "originPermutation": [
        5,
        7,
        6,
        4,
        1,
        2,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 54,
        "certificate": {
          "solutionHex": "507ea05ba7fc0"
        }
      }
    },
    {
      "key": "8:c0d098340ea8c3e7",
      "rows": [
        192,
        208,
        152,
        52,
        14,
        168,
        195,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 19
      },
      "originPermutation": [
        5,
        6,
        3,
        2,
        7,
        1,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "103b86398f0e0"
        }
      }
    },
    {
      "key": "8:a060d0b04c0bd6cd",
      "rows": [
        160,
        96,
        208,
        176,
        76,
        11,
        214,
        205
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 20
      },
      "originPermutation": [
        5,
        1,
        3,
        6,
        7,
        0,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "21105ffcd0106f"
        }
      }
    },
    {
      "key": "8:c0a0d0702cfaede7",
      "rows": [
        192,
        160,
        208,
        112,
        44,
        250,
        237,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 21
      },
      "originPermutation": [
        5,
        1,
        6,
        3,
        7,
        2,
        4,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "10b11c61da07f"
        }
      }
    },
    {
      "key": "8:90c8984625b0cae7",
      "rows": [
        144,
        200,
        152,
        70,
        37,
        176,
        202,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 22
      },
      "originPermutation": [
        5,
        3,
        6,
        7,
        0,
        1,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 57,
        "certificate": {
          "solutionHex": "1103715ff8b077"
        }
      }
    },
    {
      "key": "8:c0c8a82690ece3f7",
      "rows": [
        192,
        200,
        168,
        38,
        144,
        236,
        227,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 23
      },
      "originPermutation": [
        5,
        6,
        3,
        7,
        1,
        2,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 54,
        "certificate": {
          "solutionHex": "1033ff2d8f0e0"
        }
      }
    },
    {
      "key": "8:a030a8544a075885",
      "rows": [
        160,
        48,
        168,
        84,
        74,
        7,
        88,
        133
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 24
      },
      "originPermutation": [
        5,
        1,
        6,
        7,
        2,
        0,
        3,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "solutionHex": "1ea0f714c40"
        }
      }
    },
    {
      "key": "8:c090c8342ab8c5e7",
      "rows": [
        192,
        144,
        200,
        52,
        42,
        184,
        197,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 25
      },
      "originPermutation": [
        5,
        1,
        6,
        7,
        2,
        3,
        4,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "10329a2987be0"
        }
      }
    },
    {
      "key": "8:50a8582685aac5f2",
      "rows": [
        80,
        168,
        88,
        38,
        133,
        170,
        197,
        242
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 26
      },
      "originPermutation": [
        5,
        2,
        6,
        7,
        0,
        3,
        4,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 59,
        "certificate": {
          "solutionHex": "103ae02ca7da8"
        }
      }
    },
    {
      "key": "8:9050a8540b24cac5",
      "rows": [
        144,
        80,
        168,
        84,
        11,
        36,
        202,
        197
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 28
      },
      "originPermutation": [
        1,
        5,
        7,
        6,
        0,
        3,
        4,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "1442017dad440"
        }
      }
    },
    {
      "key": "8:88348a459262e8d5",
      "rows": [
        136,
        52,
        138,
        69,
        146,
        98,
        232,
        213
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 30
      },
      "originPermutation": [
        5,
        7,
        6,
        0,
        2,
        3,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "110507dffc4d40"
        }
      }
    },
    {
      "key": "8:c0c432a8d46cf3db",
      "rows": [
        192,
        196,
        50,
        168,
        212,
        108,
        243,
        219
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 31
      },
      "originPermutation": [
        5,
        6,
        7,
        1,
        2,
        3,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "solutionHex": "121478806be7f"
        }
      }
    },
    {
      "key": "8:a0944a342a194483",
      "rows": [
        160,
        148,
        74,
        52,
        42,
        25,
        68,
        131
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 33
      },
      "originPermutation": [
        1,
        6,
        4,
        3,
        7,
        2,
        5,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "be29e6bc0"
        }
      }
    },
    {
      "key": "8:98542a150b24c2c1",
      "rows": [
        152,
        84,
        42,
        21,
        11,
        36,
        194,
        193
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 35
      },
      "originPermutation": [
        2,
        4,
        6,
        7,
        3,
        0,
        5,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "1000171a49873"
        }
      }
    },
    {
      "key": "8:c0948a542ab0c9e7",
      "rows": [
        192,
        148,
        138,
        84,
        42,
        176,
        201,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 37
      },
      "originPermutation": [
        1,
        3,
        7,
        6,
        4,
        5,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "10779a49873c0"
        }
      }
    },
    {
      "key": "8:8a854a2550a8d4e3",
      "rows": [
        138,
        133,
        74,
        37,
        80,
        168,
        212,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 39
      },
      "originPermutation": [
        7,
        3,
        4,
        6,
        1,
        0,
        5,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 55,
        "certificate": {
          "solutionHex": "103ba02aab46b"
        }
      }
    },
    {
      "key": "8:50a8984685a2c9f6",
      "rows": [
        80,
        168,
        152,
        70,
        133,
        162,
        201,
        246
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 41
      },
      "originPermutation": [
        1,
        4,
        7,
        6,
        2,
        5,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "353fc04d235ff"
        }
      }
    },
    {
      "key": "8:c0a83846b476e9d3",
      "rows": [
        192,
        168,
        56,
        70,
        180,
        118,
        233,
        211
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 45
      },
      "originPermutation": [
        1,
        7,
        4,
        6,
        5,
        3,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "105d6b44730c0"
        }
      }
    },
    {
      "key": "8:c8a8580794e2e5f3",
      "rows": [
        200,
        168,
        88,
        7,
        148,
        226,
        229,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 46
      },
      "originPermutation": [
        4,
        0,
        7,
        6,
        2,
        1,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "solutionHex": "143fc00ea35ea"
        }
      }
    },
    {
      "key": "8:c4a413c8b472e9db",
      "rows": [
        196,
        164,
        19,
        200,
        180,
        114,
        233,
        219
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 47
      },
      "originPermutation": [
        4,
        7,
        6,
        1,
        0,
        2,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "solutionHex": "92596981ff6c4"
        }
      }
    },
    {
      "key": "8:30a89826450b5086",
      "rows": [
        48,
        168,
        152,
        38,
        69,
        11,
        80,
        134
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 48
      },
      "originPermutation": [
        1,
        3,
        6,
        7,
        0,
        2,
        5,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "1257fce030"
        }
      }
    },
    {
      "key": "8:a88c4a0750a1d4e3",
      "rows": [
        168,
        140,
        74,
        7,
        80,
        161,
        212,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 51
      },
      "originPermutation": [
        6,
        3,
        2,
        7,
        5,
        0,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 55,
        "certificate": {
          "solutionHex": "103fa00eab46b"
        }
      }
    },
    {
      "key": "8:90c48a5429b0cae7",
      "rows": [
        144,
        196,
        138,
        84,
        41,
        176,
        202,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 52
      },
      "originPermutation": [
        1,
        3,
        7,
        6,
        0,
        5,
        4,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 57,
        "certificate": {
          "solutionHex": "10b719498a077"
        }
      }
    },
    {
      "key": "8:c0a8688690e6e5fb",
      "rows": [
        192,
        168,
        104,
        134,
        144,
        230,
        229,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 53
      },
      "originPermutation": [
        1,
        3,
        6,
        7,
        5,
        4,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 54,
        "certificate": {
          "solutionHex": "12b57f84d2077"
        }
      }
    },
    {
      "key": "8:88a44a4550a2dce3",
      "rows": [
        136,
        164,
        74,
        69,
        80,
        162,
        220,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 57
      },
      "originPermutation": [
        1,
        6,
        7,
        2,
        5,
        4,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 54,
        "certificate": {
          "solutionHex": "107fa052bb6c0"
        }
      }
    },
    {
      "key": "8:88a41a459462e8d3",
      "rows": [
        136,
        164,
        26,
        69,
        148,
        98,
        232,
        211
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 60
      },
      "originPermutation": [
        1,
        7,
        6,
        0,
        4,
        3,
        5,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "190517bffef2c0"
        }
      }
    },
    {
      "key": "8:a09068344a0d5483",
      "rows": [
        160,
        144,
        104,
        52,
        74,
        13,
        84,
        131
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 65
      },
      "originPermutation": [
        1,
        5,
        7,
        3,
        4,
        2,
        6,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "solutionHex": "2aa61bfbc0"
        }
      }
    },
    {
      "key": "8:308c4a168921c4d2",
      "rows": [
        48,
        140,
        74,
        22,
        137,
        33,
        196,
        210
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 67
      },
      "originPermutation": [
        5,
        7,
        2,
        3,
        4,
        0,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 53,
        "certificate": {
          "solutionHex": "1000673e8b077"
        }
      }
    },
    {
      "key": "8:c050a8942ab4c3ed",
      "rows": [
        192,
        80,
        168,
        148,
        42,
        180,
        195,
        237
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 69
      },
      "originPermutation": [
        1,
        5,
        7,
        3,
        4,
        6,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "solutionHex": "10719ae7fd040"
        }
      }
    },
    {
      "key": "8:18c452a185a8c6fa",
      "rows": [
        24,
        196,
        82,
        161,
        133,
        168,
        198,
        250
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 70
      },
      "originPermutation": [
        5,
        7,
        3,
        0,
        4,
        1,
        2,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "solutionHex": "303be2fcab07f"
        }
      }
    },
    {
      "key": "8:28c44a859061e6da",
      "rows": [
        40,
        196,
        74,
        133,
        144,
        97,
        230,
        218
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 71
      },
      "originPermutation": [
        5,
        7,
        3,
        4,
        1,
        0,
        2,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 54,
        "certificate": {
          "solutionHex": "10907fe4de014"
        }
      }
    },
    {
      "key": "8:18c4a2c191e4eafe",
      "rows": [
        24,
        196,
        162,
        193,
        145,
        228,
        234,
        254
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 75
      },
      "originPermutation": [
        5,
        7,
        2,
        4,
        0,
        1,
        6,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 56,
        "certificate": {
          "solutionHex": "11327eed0390c"
        }
      }
    },
    {
      "key": "8:0cd0c1a192e8e6fe",
      "rows": [
        12,
        208,
        193,
        161,
        146,
        232,
        230,
        254
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 78
      },
      "originPermutation": [
        5,
        7,
        4,
        0,
        2,
        1,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "143fc0ddab406"
        }
      }
    },
    {
      "key": "8:c09058340e28c5c3",
      "rows": [
        192,
        144,
        88,
        52,
        14,
        40,
        197,
        195
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 81
      },
      "originPermutation": [
        5,
        1,
        3,
        7,
        2,
        6,
        4,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "10400e28c3bc0"
        }
      }
    },
    {
      "key": "8:a08c4a1658a1d4e3",
      "rows": [
        160,
        140,
        74,
        22,
        88,
        161,
        212,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 83
      },
      "originPermutation": [
        5,
        3,
        2,
        7,
        6,
        0,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "solutionHex": "103f201cab47f"
        }
      }
    },
    {
      "key": "8:c060a89498e6e3fd",
      "rows": [
        192,
        96,
        168,
        148,
        152,
        230,
        227,
        253
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 85
      },
      "originPermutation": [
        1,
        5,
        3,
        7,
        6,
        4,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 55,
        "certificate": {
          "solutionHex": "173e40992187f"
        }
      }
    },
    {
      "key": "8:88a46251d8e67cb3",
      "rows": [
        136,
        164,
        98,
        81,
        216,
        230,
        124,
        179
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 86
      },
      "originPermutation": [
        5,
        3,
        7,
        0,
        1,
        2,
        6,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "c235653b617b"
        }
      }
    },
    {
      "key": "8:a0c452985ce1f6eb",
      "rows": [
        160,
        196,
        82,
        152,
        92,
        225,
        246,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 87
      },
      "originPermutation": [
        5,
        3,
        7,
        1,
        6,
        0,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "123fa880ab66f"
        }
      }
    },
    {
      "key": "8:3018c8864321d4cc",
      "rows": [
        48,
        24,
        200,
        134,
        67,
        33,
        212,
        204
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 88
      },
      "originPermutation": [
        5,
        1,
        7,
        2,
        0,
        4,
        6,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 53,
        "certificate": {
          "solutionHex": "100021f3fcef7"
        }
      }
    },
    {
      "key": "8:a088584654a1dce3",
      "rows": [
        160,
        136,
        88,
        70,
        84,
        161,
        220,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 89
      },
      "originPermutation": [
        5,
        1,
        7,
        2,
        6,
        4,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 55,
        "certificate": {
          "solutionHex": "103f245c8357f"
        }
      }
    },
    {
      "key": "8:18c462a191ece6fa",
      "rows": [
        24,
        196,
        98,
        161,
        145,
        236,
        230,
        250
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 90
      },
      "originPermutation": [
        5,
        2,
        7,
        0,
        4,
        6,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "167cc090cbe8c"
        }
      }
    },
    {
      "key": "8:30c48accb171eade",
      "rows": [
        48,
        196,
        138,
        204,
        177,
        113,
        234,
        222
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 91
      },
      "originPermutation": [
        5,
        2,
        7,
        6,
        0,
        4,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "solutionHex": "13986e811a218"
        }
      }
    },
    {
      "key": "8:8828d04354a2dce5",
      "rows": [
        136,
        40,
        208,
        67,
        84,
        162,
        220,
        229
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 92
      },
      "originPermutation": [
        1,
        5,
        7,
        0,
        3,
        4,
        6,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 55,
        "certificate": {
          "solutionHex": "1503ea4ff83dea"
        }
      }
    },
    {
      "key": "8:c0a0589c5ce2f5eb",
      "rows": [
        192,
        160,
        88,
        156,
        92,
        226,
        245,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 93
      },
      "originPermutation": [
        1,
        5,
        7,
        3,
        6,
        4,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "solutionHex": "123fa880b37ee"
        }
      }
    },
    {
      "key": "8:30c898160d21c2c6",
      "rows": [
        48,
        200,
        152,
        22,
        13,
        33,
        194,
        198
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 97
      },
      "originPermutation": [
        1,
        4,
        7,
        3,
        2,
        0,
        5,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 53,
        "certificate": {
          "solutionHex": "100005d1df210"
        }
      }
    },
    {
      "key": "8:90c8688691e4e6fb",
      "rows": [
        144,
        200,
        104,
        134,
        145,
        228,
        230,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 101
      },
      "originPermutation": [
        1,
        7,
        4,
        3,
        0,
        5,
        6,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "solutionHex": "10307ee0d3b7f"
        }
      }
    },
    {
      "key": "8:d0c8a826d1ecf3f7",
      "rows": [
        208,
        200,
        168,
        38,
        209,
        236,
        243,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 102
      },
      "originPermutation": [
        0,
        4,
        7,
        3,
        1,
        2,
        5,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "solutionHex": "103be02daf4e8"
        }
      }
    },
    {
      "key": "8:c464838870f2f3ed",
      "rows": [
        196,
        100,
        131,
        136,
        112,
        242,
        243,
        237
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 103
      },
      "originPermutation": [
        7,
        4,
        3,
        0,
        1,
        5,
        6,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 55,
        "certificate": {
          "solutionHex": "103030ffe1d7b"
        }
      }
    },
    {
      "key": "8:18e0c88591e2e6fe",
      "rows": [
        24,
        224,
        200,
        133,
        145,
        226,
        230,
        254
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 105
      },
      "originPermutation": [
        1,
        4,
        7,
        2,
        0,
        5,
        6,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 56,
        "certificate": {
          "solutionHex": "167ec091b7f8c"
        }
      }
    },
    {
      "key": "8:e0c49288f4f1f3ff",
      "rows": [
        224,
        196,
        146,
        136,
        244,
        241,
        243,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 107
      },
      "originPermutation": [
        4,
        7,
        2,
        0,
        1,
        5,
        6,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "103075ffc7df0"
        }
      }
    },
    {
      "key": "8:88e070c9f4f67ebb",
      "rows": [
        136,
        224,
        112,
        201,
        244,
        246,
        126,
        187
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 109
      },
      "originPermutation": [
        1,
        7,
        4,
        0,
        5,
        6,
        3,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "solutionHex": "ea254bd9ed7f"
        }
      }
    },
    {
      "key": "8:e0d0a8ccf2f5fbff",
      "rows": [
        224,
        208,
        168,
        204,
        242,
        245,
        251,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 110
      },
      "originPermutation": [
        4,
        0,
        7,
        2,
        1,
        3,
        5,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 55,
        "certificate": {
          "solutionHex": "103be0ffaf469"
        }
      }
    },
    {
      "key": "8:e0d094e876f9fbef",
      "rows": [
        224,
        208,
        148,
        232,
        118,
        249,
        251,
        239
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 111
      },
      "originPermutation": [
        4,
        7,
        0,
        1,
        2,
        5,
        6,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 56,
        "certificate": {
          "solutionHex": "113336fd0317f"
        }
      }
    },
    {
      "key": "8:189432c10724c8ca",
      "rows": [
        24,
        148,
        50,
        193,
        7,
        36,
        200,
        202
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 112
      },
      "originPermutation": [
        1,
        7,
        3,
        0,
        2,
        4,
        5,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "100006c3d73fb"
        }
      }
    },
    {
      "key": "8:884c2a0750a452a1",
      "rows": [
        136,
        76,
        42,
        7,
        80,
        164,
        82,
        161
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 113
      },
      "originPermutation": [
        1,
        7,
        3,
        2,
        5,
        4,
        6,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 50,
        "certificate": {
          "solutionHex": "20200ee157b"
        }
      }
    },
    {
      "key": "8:e08c4a1698e1e5f3",
      "rows": [
        224,
        140,
        74,
        22,
        152,
        225,
        229,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 114
      },
      "originPermutation": [
        0,
        2,
        7,
        3,
        4,
        5,
        6,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "solutionHex": "16bf40149a47f"
        }
      }
    },
    {
      "key": "8:86452348b0b4caf1",
      "rows": [
        134,
        69,
        35,
        72,
        176,
        180,
        202,
        241
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 115
      },
      "originPermutation": [
        2,
        3,
        7,
        0,
        5,
        6,
        4,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 55,
        "certificate": {
          "solutionHex": "1035ff404d2e4"
        }
      }
    },
    {
      "key": "8:88c4926194e8eaf7",
      "rows": [
        136,
        196,
        146,
        97,
        148,
        232,
        234,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 116
      },
      "originPermutation": [
        1,
        7,
        3,
        0,
        4,
        5,
        6,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "1070ff63d7bc0"
        }
      }
    },
    {
      "key": "8:c0a492a8d4aad1ff",
      "rows": [
        192,
        164,
        146,
        168,
        212,
        170,
        209,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 117
      },
      "originPermutation": [
        1,
        7,
        3,
        5,
        4,
        6,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 53,
        "certificate": {
          "solutionHex": "103ae5ff87de0"
        }
      }
    },
    {
      "key": "8:0cc8a14310e4eae6",
      "rows": [
        12,
        200,
        161,
        67,
        16,
        228,
        234,
        230
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 120
      },
      "originPermutation": [
        1,
        7,
        0,
        2,
        4,
        5,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 40,
        "equations": 52,
        "certificate": {
          "solutionHex": "103780459b006"
        }
      }
    },
    {
      "key": "8:44a48348b0b2c9f6",
      "rows": [
        68,
        164,
        131,
        72,
        176,
        178,
        201,
        246
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 121
      },
      "originPermutation": [
        1,
        7,
        2,
        4,
        5,
        6,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "1036ff4193ba6"
        }
      }
    },
    {
      "key": "8:c2a18c4cf0f2f9f7",
      "rows": [
        194,
        161,
        140,
        76,
        240,
        242,
        249,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 123
      },
      "originPermutation": [
        2,
        7,
        0,
        4,
        5,
        6,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "113f6c490377f"
        }
      }
    },
    {
      "key": "8:84d0618872f4f6eb",
      "rows": [
        132,
        208,
        97,
        136,
        114,
        244,
        246,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 124
      },
      "originPermutation": [
        1,
        7,
        0,
        4,
        3,
        5,
        6,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 55,
        "certificate": {
          "solutionHex": "903132ffff079"
        }
      }
    },
    {
      "key": "8:c0b0c4b8ba7ae5df",
      "rows": [
        192,
        176,
        196,
        184,
        186,
        122,
        229,
        223
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 125
      },
      "originPermutation": [
        1,
        7,
        4,
        5,
        6,
        3,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 57,
        "certificate": {
          "solutionHex": "115d65db037c2"
        }
      }
    },
    {
      "key": "8:e09854eab6f9edfb",
      "rows": [
        224,
        152,
        84,
        234,
        182,
        249,
        237,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 126
      },
      "originPermutation": [
        0,
        7,
        4,
        3,
        2,
        5,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "127ee982a3fc0"
        }
      }
    },
    {
      "key": "8:a090e0704a0ddcc7",
      "rows": [
        160,
        144,
        224,
        112,
        74,
        13,
        220,
        199
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 129
      },
      "originPermutation": [
        5,
        1,
        6,
        3,
        2,
        4,
        7,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "1086a251ba06f"
        }
      }
    },
    {
      "key": "8:50d0a8940ba4c3ee",
      "rows": [
        80,
        208,
        168,
        148,
        11,
        164,
        195,
        238
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 131
      },
      "originPermutation": [
        5,
        6,
        2,
        3,
        4,
        1,
        0,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "103d8bc7ff0a0"
        }
      }
    },
    {
      "key": "8:a030d0700e0b4c85",
      "rows": [
        160,
        48,
        208,
        112,
        14,
        11,
        76,
        133
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 132
      },
      "originPermutation": [
        1,
        5,
        3,
        6,
        4,
        0,
        7,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "solutionHex": "104a65503bef"
        }
      }
    },
    {
      "key": "8:c090b0700eacc9e7",
      "rows": [
        192,
        144,
        176,
        112,
        14,
        172,
        201,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 133
      },
      "originPermutation": [
        1,
        5,
        6,
        3,
        4,
        7,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "10708e61d7bc0"
        }
      }
    },
    {
      "key": "8:88c8680750a4d6e3",
      "rows": [
        136,
        200,
        104,
        7,
        80,
        164,
        214,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 135
      },
      "originPermutation": [
        5,
        6,
        3,
        4,
        1,
        2,
        7,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 54,
        "certificate": {
          "solutionHex": "12fda006f20c0"
        }
      }
    },
    {
      "key": "8:8870c82572bad6e5",
      "rows": [
        136,
        112,
        200,
        37,
        114,
        186,
        214,
        229
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 139
      },
      "originPermutation": [
        5,
        2,
        6,
        4,
        1,
        3,
        7,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 60,
        "certificate": {
          "solutionHex": "1113230ff01c7b"
        }
      }
    },
    {
      "key": "8:9018582607284481",
      "rows": [
        144,
        24,
        88,
        38,
        7,
        40,
        68,
        129
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 140
      },
      "originPermutation": [
        1,
        5,
        6,
        4,
        0,
        3,
        7,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 43,
        "equations": 45,
        "certificate": {
          "solutionHex": "56492cf7"
        }
      }
    },
    {
      "key": "8:c088a81698a4c1f7",
      "rows": [
        192,
        136,
        168,
        22,
        152,
        164,
        193,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 141
      },
      "originPermutation": [
        1,
        5,
        6,
        4,
        3,
        7,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 51,
        "certificate": {
          "solutionHex": "1030f51dc7de0"
        }
      }
    },
    {
      "key": "8:0c4c832310a8c2e4",
      "rows": [
        12,
        76,
        131,
        35,
        16,
        168,
        194,
        228
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 142
      },
      "originPermutation": [
        5,
        6,
        0,
        4,
        2,
        3,
        7,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 40,
        "equations": 48,
        "certificate": {
          "solutionHex": "10338025851f5"
        }
      }
    },
    {
      "key": "8:84c4238870b4d2eb",
      "rows": [
        132,
        196,
        35,
        136,
        112,
        180,
        210,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 143
      },
      "originPermutation": [
        5,
        6,
        4,
        2,
        1,
        3,
        7,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "90b130fffe079"
        }
      }
    },
    {
      "key": "8:a030e0d04a07dccd",
      "rows": [
        160,
        48,
        224,
        208,
        74,
        7,
        220,
        205
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 144
      },
      "originPermutation": [
        5,
        1,
        6,
        3,
        2,
        0,
        7,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "1002aac1bbbef"
        }
      }
    },
    {
      "key": "8:a0e0c854d8e3fef7",
      "rows": [
        160,
        224,
        200,
        84,
        216,
        227,
        254,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 147
      },
      "originPermutation": [
        5,
        6,
        3,
        2,
        1,
        0,
        7,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 56,
        "certificate": {
          "solutionHex": "103fe059a376f"
        }
      }
    },
    {
      "key": "8:c0a0d070dceafdf7",
      "rows": [
        192,
        160,
        208,
        112,
        220,
        234,
        253,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 149
      },
      "originPermutation": [
        5,
        1,
        6,
        3,
        7,
        2,
        4,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 55,
        "certificate": {
          "solutionHex": "10b17271fa07f"
        }
      }
    },
    {
      "key": "8:88d0c82592e8e6f7",
      "rows": [
        136,
        208,
        200,
        37,
        146,
        232,
        230,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 150
      },
      "originPermutation": [
        5,
        3,
        6,
        0,
        2,
        1,
        7,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 56,
        "certificate": {
          "solutionHex": "1439402beb47b"
        }
      }
    },
    {
      "key": "8:9018d0620728ccc5",
      "rows": [
        144,
        24,
        208,
        98,
        7,
        40,
        204,
        197
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 152
      },
      "originPermutation": [
        5,
        1,
        6,
        2,
        0,
        3,
        7,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "10040545db5f7"
        }
      }
    },
    {
      "key": "8:c088e03298ece5f7",
      "rows": [
        192,
        136,
        224,
        50,
        152,
        236,
        229,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 153
      },
      "originPermutation": [
        5,
        1,
        6,
        2,
        3,
        7,
        4,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 55,
        "certificate": {
          "solutionHex": "1032f53587de0"
        }
      }
    },
    {
      "key": "8:48b0688592e6e5fa",
      "rows": [
        72,
        176,
        104,
        133,
        146,
        230,
        229,
        250
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 154
      },
      "originPermutation": [
        5,
        2,
        6,
        0,
        3,
        7,
        4,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "34b942f4d207f"
        }
      }
    },
    {
      "key": "8:8848a80710a4c2e5",
      "rows": [
        136,
        72,
        168,
        7,
        16,
        164,
        194,
        229
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 156
      },
      "originPermutation": [
        5,
        1,
        6,
        0,
        3,
        7,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 40,
        "equations": 47,
        "certificate": {
          "solutionHex": "1037800f8d061"
        }
      }
    },
    {
      "key": "8:c0a0d088d4e2f5ff",
      "rows": [
        192,
        160,
        208,
        136,
        212,
        226,
        245,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 157
      },
      "originPermutation": [
        5,
        1,
        6,
        3,
        7,
        2,
        4,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 49,
        "certificate": {
          "solutionHex": "103be0ffa35ea"
        }
      }
    },
    {
      "key": "8:84a4438850e2f4eb",
      "rows": [
        132,
        164,
        67,
        136,
        80,
        226,
        244,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 158
      },
      "originPermutation": [
        5,
        6,
        0,
        2,
        3,
        7,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 51,
        "certificate": {
          "solutionHex": "107ba0feaf4c0"
        }
      }
    },
    {
      "key": "8:c0e0c49878f2f7ef",
      "rows": [
        192,
        224,
        196,
        152,
        120,
        242,
        247,
        239
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 159
      },
      "originPermutation": [
        5,
        6,
        2,
        3,
        1,
        7,
        4,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "12343881fbe7f"
        }
      }
    },
    {
      "key": "8:30a898468543e8d6",
      "rows": [
        48,
        168,
        152,
        70,
        133,
        67,
        232,
        214
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 160
      },
      "originPermutation": [
        1,
        6,
        3,
        4,
        2,
        0,
        5,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "solutionHex": "110117affef018"
        }
      }
    },
    {
      "key": "8:c0a86816b876e5d3",
      "rows": [
        192,
        168,
        104,
        22,
        184,
        118,
        229,
        211
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 165
      },
      "originPermutation": [
        1,
        3,
        6,
        4,
        5,
        7,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 60,
        "certificate": {
          "solutionHex": "105f651c835c0"
        }
      }
    },
    {
      "key": "8:18c4326185accaf2",
      "rows": [
        24,
        196,
        50,
        97,
        133,
        172,
        202,
        242
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 168
      },
      "originPermutation": [
        1,
        4,
        6,
        2,
        0,
        7,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "solutionHex": "90b17a61fe00c"
        }
      }
    },
    {
      "key": "8:b0c86816d9e5f6f3",
      "rows": [
        176,
        200,
        104,
        22,
        217,
        229,
        246,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 170
      },
      "originPermutation": [
        2,
        0,
        4,
        6,
        7,
        3,
        5,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 61,
        "certificate": {
          "solutionHex": "1070f51cc3dc0"
        }
      }
    },
    {
      "key": "8:48a41a8594a2c1fa",
      "rows": [
        72,
        164,
        26,
        133,
        148,
        162,
        193,
        250
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 172
      },
      "originPermutation": [
        1,
        4,
        6,
        0,
        7,
        3,
        2,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "solutionHex": "303fe9c03b6ff"
        }
      }
    },
    {
      "key": "8:c4a41388d4e2f1fb",
      "rows": [
        196,
        164,
        19,
        136,
        212,
        226,
        241,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 174
      },
      "originPermutation": [
        0,
        4,
        6,
        2,
        7,
        3,
        1,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 55,
        "certificate": {
          "solutionHex": "103be0fe2f4e8"
        }
      }
    },
    {
      "key": "8:48e0a88590e6e3fe",
      "rows": [
        72,
        224,
        168,
        133,
        144,
        230,
        227,
        254
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 177
      },
      "originPermutation": [
        1,
        6,
        3,
        2,
        5,
        4,
        0,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 54,
        "certificate": {
          "solutionHex": "1337ff89033a4"
        }
      }
    },
    {
      "key": "8:d0c4a2a8d1ecf3ff",
      "rows": [
        208,
        196,
        162,
        168,
        209,
        236,
        243,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 179
      },
      "originPermutation": [
        6,
        3,
        2,
        5,
        0,
        1,
        4,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 55,
        "certificate": {
          "solutionHex": "103fe0dfa75e8"
        }
      }
    },
    {
      "key": "8:c0b070a8f67ef5db",
      "rows": [
        192,
        176,
        112,
        168,
        246,
        126,
        245,
        219
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 181
      },
      "originPermutation": [
        1,
        3,
        6,
        5,
        4,
        7,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "129d6a80e227f"
        }
      }
    },
    {
      "key": "8:0c98a1439264e8d6",
      "rows": [
        12,
        152,
        161,
        67,
        146,
        100,
        232,
        214
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 184
      },
      "originPermutation": [
        1,
        6,
        2,
        0,
        4,
        3,
        5,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "131527dfd03dff"
        }
      }
    },
    {
      "key": "8:84d06168d2acdef3",
      "rows": [
        132,
        208,
        97,
        104,
        210,
        172,
        222,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 185
      },
      "originPermutation": [
        1,
        6,
        2,
        5,
        4,
        3,
        7,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "solutionHex": "14b94060d647d"
        }
      }
    },
    {
      "key": "8:e098e4daba75eddf",
      "rows": [
        224,
        152,
        228,
        218,
        186,
        117,
        237,
        223
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 187
      },
      "originPermutation": [
        2,
        6,
        5,
        4,
        0,
        3,
        1,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 60,
        "certificate": {
          "solutionHex": "101ae5ff83de2"
        }
      }
    },
    {
      "key": "8:c231c4a8f27af5dd",
      "rows": [
        194,
        49,
        196,
        168,
        242,
        122,
        245,
        221
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 190
      },
      "originPermutation": [
        0,
        6,
        3,
        2,
        7,
        4,
        1,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "121c6881fccfc"
        }
      }
    },
    {
      "key": "8:302898864543708c",
      "rows": [
        48,
        40,
        152,
        134,
        69,
        67,
        112,
        140
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 192
      },
      "originPermutation": [
        5,
        1,
        3,
        2,
        4,
        0,
        6,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 54,
        "certificate": {
          "solutionHex": "107afb20a5f"
        }
      }
    },
    {
      "key": "8:908858462530ccc3",
      "rows": [
        144,
        136,
        88,
        70,
        37,
        48,
        204,
        195
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 193
      },
      "originPermutation": [
        5,
        1,
        3,
        2,
        4,
        6,
        7,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "10801544d2077"
        }
      }
    },
    {
      "key": "8:18c452a125b8c6ea",
      "rows": [
        24,
        196,
        82,
        161,
        37,
        184,
        198,
        234
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 194
      },
      "originPermutation": [
        5,
        2,
        3,
        0,
        4,
        6,
        7,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "solutionHex": "103314fc8b00c"
        }
      }
    },
    {
      "key": "8:28c48a1558a1d2e6",
      "rows": [
        40,
        196,
        138,
        21,
        88,
        161,
        210,
        230
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 195
      },
      "originPermutation": [
        5,
        2,
        3,
        4,
        6,
        0,
        1,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "10bf2019aa014"
        }
      }
    },
    {
      "key": "8:0c38c1839262e4dc",
      "rows": [
        12,
        56,
        193,
        131,
        146,
        98,
        228,
        220
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 198
      },
      "originPermutation": [
        5,
        3,
        0,
        4,
        2,
        7,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "31107de900e7f"
        }
      }
    },
    {
      "key": "8:84542368b23ccad1",
      "rows": [
        132,
        84,
        35,
        104,
        178,
        60,
        202,
        209
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 199
      },
      "originPermutation": [
        5,
        3,
        4,
        1,
        2,
        6,
        7,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "100c68404de7d"
        }
      }
    },
    {
      "key": "8:1814c2a14328d4cc",
      "rows": [
        24,
        20,
        194,
        161,
        67,
        40,
        212,
        204
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 200
      },
      "originPermutation": [
        1,
        5,
        4,
        2,
        0,
        7,
        6,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "118420dd0be9c"
        }
      }
    },
    {
      "key": "8:888462519864ecd3",
      "rows": [
        136,
        132,
        98,
        81,
        152,
        100,
        236,
        211
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 201
      },
      "originPermutation": [
        1,
        5,
        4,
        2,
        7,
        6,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 55,
        "certificate": {
          "solutionHex": "1109276fe8a07b"
        }
      }
    },
    {
      "key": "8:0cd0a16192eceaf6",
      "rows": [
        12,
        208,
        161,
        97,
        146,
        236,
        234,
        246
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 202
      },
      "originPermutation": [
        5,
        2,
        0,
        4,
        7,
        6,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "1172fd6107ffd"
        }
      }
    },
    {
      "key": "8:480ca28310a4c1ec",
      "rows": [
        72,
        12,
        162,
        131,
        16,
        164,
        193,
        236
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 204
      },
      "originPermutation": [
        1,
        5,
        4,
        0,
        7,
        3,
        2,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 40,
        "equations": 47,
        "certificate": {
          "solutionHex": "303780c194377"
        }
      }
    },
    {
      "key": "8:c0843288b474e1db",
      "rows": [
        192,
        132,
        50,
        136,
        180,
        116,
        225,
        219
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 205
      },
      "originPermutation": [
        1,
        5,
        4,
        7,
        3,
        6,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "105861fe6bcc0"
        }
      }
    },
    {
      "key": "8:06c1a18850e4f2ee",
      "rows": [
        6,
        193,
        161,
        136,
        80,
        228,
        242,
        238
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 206
      },
      "originPermutation": [
        5,
        0,
        4,
        2,
        7,
        3,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 51,
        "certificate": {
          "solutionHex": "103ba0ffab403"
        }
      }
    },
    {
      "key": "8:9018c8462330ccc5",
      "rows": [
        144,
        24,
        200,
        70,
        35,
        48,
        204,
        197
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 208
      },
      "originPermutation": [
        5,
        1,
        3,
        2,
        0,
        6,
        7,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 53,
        "certificate": {
          "solutionHex": "1000114d835f7"
        }
      }
    },
    {
      "key": "8:48a4629198e6e5fa",
      "rows": [
        72,
        164,
        98,
        145,
        152,
        230,
        229,
        250
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 210
      },
      "originPermutation": [
        5,
        2,
        3,
        0,
        6,
        7,
        4,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "30b177fcca07f"
        }
      }
    },
    {
      "key": "8:90c46228d1ecf6f3",
      "rows": [
        144,
        196,
        98,
        40,
        209,
        236,
        246,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 211
      },
      "originPermutation": [
        5,
        3,
        2,
        6,
        0,
        1,
        7,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 55,
        "certificate": {
          "solutionHex": "10307f20dba77"
        }
      }
    },
    {
      "key": "8:8848e0139864e6d5",
      "rows": [
        136,
        72,
        224,
        19,
        152,
        100,
        230,
        213
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 212
      },
      "originPermutation": [
        1,
        5,
        3,
        0,
        6,
        7,
        4,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 55,
        "certificate": {
          "solutionHex": "1501276fb83ffb"
        }
      }
    },
    {
      "key": "8:c0a07048b4f6edf3",
      "rows": [
        192,
        160,
        112,
        72,
        180,
        246,
        237,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 213
      },
      "originPermutation": [
        1,
        5,
        3,
        6,
        7,
        4,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "14bd4240f207f"
        }
      }
    },
    {
      "key": "8:c0b02c9cdae6f1fb",
      "rows": [
        192,
        176,
        44,
        156,
        218,
        230,
        241,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 215
      },
      "originPermutation": [
        5,
        3,
        6,
        1,
        7,
        2,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "1031ffe6530e0"
        }
      }
    },
    {
      "key": "8:880c621358a454a1",
      "rows": [
        136,
        12,
        98,
        19,
        88,
        164,
        84,
        161
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 216
      },
      "originPermutation": [
        5,
        1,
        2,
        0,
        6,
        7,
        3,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 51,
        "certificate": {
          "solutionHex": "222013b6bfb"
        }
      }
    },
    {
      "key": "8:c0843228d4acd1f3",
      "rows": [
        192,
        132,
        50,
        40,
        212,
        172,
        209,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 217
      },
      "originPermutation": [
        5,
        1,
        2,
        6,
        7,
        3,
        4,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 53,
        "certificate": {
          "solutionHex": "1038e1207bee0"
        }
      }
    },
    {
      "key": "8:844423883074e2c9",
      "rows": [
        132,
        68,
        35,
        136,
        48,
        116,
        226,
        201
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 220
      },
      "originPermutation": [
        5,
        1,
        0,
        7,
        3,
        6,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 49,
        "certificate": {
          "solutionHex": "101010fe6dc79"
        }
      }
    },
    {
      "key": "8:c0a0c49838f2e5ef",
      "rows": [
        192,
        160,
        196,
        152,
        56,
        242,
        229,
        239
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 221
      },
      "originPermutation": [
        5,
        1,
        7,
        3,
        6,
        2,
        4,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 52,
        "certificate": {
          "solutionHex": "103398ef831e2"
        }
      }
    },
    {
      "key": "8:28548a8552a1d2ec",
      "rows": [
        40,
        84,
        138,
        133,
        82,
        161,
        210,
        236
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 225
      },
      "originPermutation": [
        1,
        4,
        3,
        2,
        6,
        0,
        5,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "103f20dda1514"
        }
      }
    },
    {
      "key": "8:c434838872f2f1ed",
      "rows": [
        196,
        52,
        131,
        136,
        114,
        242,
        241,
        237
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 227
      },
      "originPermutation": [
        2,
        4,
        3,
        0,
        6,
        5,
        1,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "solutionHex": "103030ffe0d7b"
        }
      }
    },
    {
      "key": "8:48a452a194eae5fa",
      "rows": [
        72,
        164,
        82,
        161,
        148,
        234,
        229,
        250
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 228
      },
      "originPermutation": [
        1,
        4,
        3,
        0,
        7,
        6,
        2,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "34bf40dcaa47f"
        }
      }
    },
    {
      "key": "8:a0944acc72b1dceb",
      "rows": [
        160,
        148,
        74,
        204,
        114,
        177,
        220,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 229
      },
      "originPermutation": [
        1,
        3,
        4,
        6,
        7,
        0,
        5,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "solutionHex": "92373281ff27f"
        }
      }
    },
    {
      "key": "8:926164d8b9b6cef9",
      "rows": [
        146,
        97,
        100,
        216,
        185,
        182,
        206,
        249
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 231
      },
      "originPermutation": [
        4,
        3,
        0,
        1,
        6,
        2,
        7,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "12347f80c19f6"
        }
      }
    },
    {
      "key": "8:24c891ca74b1daee",
      "rows": [
        36,
        200,
        145,
        202,
        116,
        177,
        218,
        238
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 233
      },
      "originPermutation": [
        1,
        4,
        2,
        6,
        7,
        0,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 59,
        "certificate": {
          "solutionHex": "12b53581da212"
        }
      }
    },
    {
      "key": "8:24d0c188d2e1f6fe",
      "rows": [
        36,
        208,
        193,
        136,
        210,
        225,
        246,
        254
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 236
      },
      "originPermutation": [
        1,
        4,
        0,
        7,
        3,
        2,
        6,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 43,
        "equations": 53,
        "certificate": {
          "solutionHex": "103075ffc3d92"
        }
      }
    },
    {
      "key": "8:e0d0c4a8f2f9f7ff",
      "rows": [
        224,
        208,
        196,
        168,
        242,
        249,
        247,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 238
      },
      "originPermutation": [
        0,
        4,
        2,
        7,
        3,
        1,
        6,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 52,
        "certificate": {
          "solutionHex": "103fe4df8356b"
        }
      }
    },
    {
      "key": "8:0c9861839264e4da",
      "rows": [
        12,
        152,
        97,
        131,
        146,
        100,
        228,
        218
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 240
      },
      "originPermutation": [
        1,
        3,
        0,
        2,
        4,
        6,
        5,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "10107de8c3f86"
        }
      }
    },
    {
      "key": "8:44a4831898e2e1f6",
      "rows": [
        68,
        164,
        131,
        24,
        152,
        226,
        225,
        246
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 241
      },
      "originPermutation": [
        1,
        3,
        2,
        6,
        5,
        4,
        0,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 53,
        "certificate": {
          "solutionHex": "11b3f7110a022"
        }
      }
    },
    {
      "key": "8:b0c44accb1f1eefb",
      "rows": [
        176,
        196,
        74,
        204,
        177,
        241,
        238,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 242
      },
      "originPermutation": [
        0,
        2,
        3,
        4,
        6,
        5,
        7,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 59,
        "certificate": {
          "solutionHex": "103feec09b26f"
        }
      }
    },
    {
      "key": "8:c2a1a458d8e6f9f7",
      "rows": [
        194,
        161,
        164,
        88,
        216,
        230,
        249,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 243
      },
      "originPermutation": [
        2,
        3,
        0,
        6,
        5,
        4,
        1,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "103fe051bf66d"
        }
      }
    },
    {
      "key": "8:84b049ccb272ecdb",
      "rows": [
        132,
        176,
        73,
        204,
        178,
        114,
        236,
        219
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 244
      },
      "originPermutation": [
        1,
        3,
        0,
        6,
        4,
        7,
        5,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "solutionHex": "92596d83ff7c0"
        }
      }
    },
    {
      "key": "8:c0b08cacf27af1df",
      "rows": [
        192,
        176,
        140,
        172,
        242,
        122,
        241,
        223
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 245
      },
      "originPermutation": [
        1,
        3,
        6,
        5,
        4,
        7,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "139d6e890237f"
        }
      }
    },
    {
      "key": "8:e0e29cdc7cf37baf",
      "rows": [
        224,
        226,
        156,
        220,
        124,
        243,
        123,
        175
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 247
      },
      "originPermutation": [
        3,
        0,
        6,
        5,
        1,
        4,
        7,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 61,
        "certificate": {
          "solutionHex": "ae1bca7de041"
        }
      }
    },
    {
      "key": "8:06a15148b4b2ccf2",
      "rows": [
        6,
        161,
        81,
        72,
        180,
        178,
        204,
        242
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 248
      },
      "originPermutation": [
        1,
        0,
        2,
        4,
        3,
        6,
        7,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 55,
        "certificate": {
          "solutionHex": "103fe840b3703"
        }
      }
    },
    {
      "key": "8:8261c43878bad6e5",
      "rows": [
        130,
        97,
        196,
        56,
        120,
        186,
        214,
        229
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 249
      },
      "originPermutation": [
        1,
        2,
        4,
        6,
        5,
        3,
        7,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "1132303101efe"
        }
      }
    },
    {
      "key": "8:d0a8a4dad9e6f9ff",
      "rows": [
        208,
        168,
        164,
        218,
        217,
        230,
        249,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 250
      },
      "originPermutation": [
        0,
        2,
        4,
        3,
        6,
        7,
        5,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "103fe0d7bf4e8"
        }
      }
    },
    {
      "key": "8:e0d2ac6cf2bddbf7",
      "rows": [
        224,
        210,
        172,
        108,
        242,
        189,
        219,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 251
      },
      "originPermutation": [
        2,
        6,
        4,
        0,
        5,
        7,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "solutionHex": "14fbc069ae449"
        }
      }
    },
    {
      "key": "8:42a1a49858e6f1ee",
      "rows": [
        66,
        161,
        164,
        152,
        88,
        230,
        241,
        238
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 252
      },
      "originPermutation": [
        1,
        0,
        3,
        7,
        4,
        6,
        2,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 55,
        "certificate": {
          "solutionHex": "323f2881bf67f"
        }
      }
    },
    {
      "key": "9:09000c1420620611581bc0c1164",
      "rows": [
        144,
        12,
        322,
        98,
        97,
        344,
        444,
        193,
        356
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 3
      },
      "originPermutation": [
        2,
        6,
        7,
        5,
        3,
        4,
        8,
        1,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 76,
        "certificate": {
          "solutionHex": "4081e17079fd06ff"
        }
      }
    },
    {
      "key": "9:00c0e006105116805613e082150",
      "rows": [
        12,
        224,
        97,
        81,
        360,
        86,
        318,
        130,
        336
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 6
      },
      "originPermutation": [
        6,
        3,
        5,
        7,
        0,
        4,
        8,
        2,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 74,
        "certificate": {
          "solutionHex": "8374e77e62dfff"
        }
      }
    },
    {
      "key": "9:0880141221210621dc0701a11ac",
      "rows": [
        136,
        20,
        290,
        289,
        98,
        476,
        112,
        417,
        428
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 19
      },
      "originPermutation": [
        2,
        6,
        5,
        3,
        7,
        8,
        0,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 76,
        "certificate": {
          "solutionHex": "8020dfedc0c50a44"
        }
      }
    },
    {
      "key": "9:1080840620510e81541bc1d21e1",
      "rows": [
        264,
        132,
        98,
        81,
        232,
        340,
        444,
        466,
        481
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 34
      },
      "originPermutation": [
        2,
        6,
        7,
        3,
        4,
        0,
        8,
        5,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 81,
        "certificate": {
          "solutionHex": "6a4e0807029fffdfb"
        }
      }
    },
    {
      "key": "9:1040680311320ac19e1421b01e9",
      "rows": [
        260,
        104,
        49,
        306,
        172,
        414,
        322,
        432,
        489
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 38
      },
      "originPermutation": [
        6,
        3,
        7,
        4,
        0,
        8,
        2,
        1,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 80,
        "certificate": {
          "solutionHex": "2a5fd815cd511ff80"
        }
      }
    },
    {
      "key": "9:0880441221211e01dc1f21f11fc",
      "rows": [
        136,
        68,
        290,
        289,
        480,
        476,
        498,
        497,
        508
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 41
      },
      "originPermutation": [
        2,
        6,
        7,
        1,
        4,
        8,
        5,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 80,
        "certificate": {
          "solutionHex": "88d9ffc980ed2244"
        }
      }
    },
    {
      "key": "9:1800440321700ac1dc1ea1f11e9",
      "rows": [
        384,
        68,
        50,
        368,
        172,
        476,
        490,
        497,
        489
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 42
      },
      "originPermutation": [
        2,
        6,
        7,
        4,
        0,
        8,
        5,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 82,
        "certificate": {
          "solutionHex": "88fcc858801822ff"
        }
      }
    },
    {
      "key": "9:1200840521d01ec1b11dc1fa1f9",
      "rows": [
        288,
        132,
        82,
        464,
        492,
        433,
        476,
        506,
        505
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 43
      },
      "originPermutation": [
        2,
        6,
        7,
        4,
        8,
        1,
        0,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 80,
        "certificate": {
          "solutionHex": "80d2ffc2ee2a40ef"
        }
      }
    },
    {
      "key": "9:0841301111d01ce1a21d81f91fe",
      "rows": [
        132,
        304,
        273,
        464,
        462,
        418,
        472,
        505,
        510
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 45
      },
      "originPermutation": [
        6,
        1,
        7,
        4,
        8,
        2,
        3,
        5,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 79,
        "certificate": {
          "solutionHex": "84c5ffefe580e742"
        }
      }
    },
    {
      "key": "9:1020191980561ce1201d81d41f5",
      "rows": [
        258,
        25,
        408,
        86,
        462,
        288,
        472,
        468,
        501
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 46
      },
      "originPermutation": [
        6,
        7,
        4,
        0,
        8,
        2,
        1,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 78,
        "certificate": {
          "solutionHex": "80c0ffe42ce00dee"
        }
      }
    },
    {
      "key": "9:1080840520311ec1380d41d21b1",
      "rows": [
        264,
        132,
        82,
        49,
        492,
        312,
        212,
        466,
        433
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 51
      },
      "originPermutation": [
        2,
        6,
        7,
        3,
        8,
        4,
        0,
        5,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 79,
        "certificate": {
          "solutionHex": "89452f684fff740fb"
        }
      }
    },
    {
      "key": "9:0481900b011116e0b41d11e61da",
      "rows": [
        72,
        400,
        176,
        273,
        366,
        180,
        465,
        486,
        474
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 53
      },
      "originPermutation": [
        6,
        1,
        3,
        7,
        8,
        4,
        5,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 82,
        "certificate": {
          "solutionHex": "80f650c0fe58da24"
        }
      }
    },
    {
      "key": "9:0880441121111ec0301d21d11dc",
      "rows": [
        136,
        68,
        274,
        273,
        492,
        48,
        466,
        465,
        476
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 57
      },
      "originPermutation": [
        2,
        6,
        7,
        1,
        8,
        4,
        5,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 75,
        "certificate": {
          "solutionHex": "88c910ef80e52244"
        }
      }
    },
    {
      "key": "9:18004402a1f41180ec1ea1e91d9",
      "rows": [
        384,
        68,
        42,
        500,
        280,
        236,
        490,
        489,
        473
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 59
      },
      "originPermutation": [
        2,
        6,
        7,
        8,
        4,
        0,
        5,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 79,
        "certificate": {
          "solutionHex": "90d06a80ea1620ff"
        }
      }
    },
    {
      "key": "9:0841481091b60581a81d21e91ee",
      "rows": [
        132,
        328,
        265,
        438,
        88,
        424,
        466,
        489,
        494
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 61
      },
      "originPermutation": [
        6,
        1,
        7,
        8,
        4,
        3,
        2,
        5,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 79,
        "certificate": {
          "solutionHex": "84efc528d780d342"
        }
      }
    },
    {
      "key": "9:1301280700b202d09f1441a81c3",
      "rows": [
        304,
        296,
        112,
        178,
        45,
        159,
        324,
        424,
        451
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 70
      },
      "originPermutation": [
        5,
        7,
        3,
        0,
        4,
        8,
        2,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 82,
        "certificate": {
          "solutionHex": "80fb4b194238c0c5"
        }
      }
    },
    {
      "key": "9:1800700681340aa19e1c61f11e9",
      "rows": [
        384,
        112,
        104,
        308,
        170,
        414,
        454,
        497,
        489
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 74
      },
      "originPermutation": [
        2,
        5,
        7,
        0,
        4,
        8,
        6,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 84,
        "certificate": {
          "solutionHex": "48cf8c85880ff38ff"
        }
      }
    },
    {
      "key": "9:11811409a0550cf1201d81d41e3",
      "rows": [
        280,
        276,
        154,
        85,
        207,
        288,
        472,
        468,
        483
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 78
      },
      "originPermutation": [
        5,
        7,
        0,
        4,
        8,
        2,
        3,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 81,
        "certificate": {
          "solutionHex": "82c6ff672d4280e3"
        }
      }
    },
    {
      "key": "9:0c01281180f619c16a1e91d91f6",
      "rows": [
        192,
        296,
        280,
        246,
        412,
        362,
        489,
        473,
        502
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 91
      },
      "originPermutation": [
        2,
        5,
        7,
        8,
        0,
        4,
        1,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 83,
        "certificate": {
          "solutionHex": "a2e280f77ff39060"
        }
      }
    },
    {
      "key": "9:1400a01981f419c1ea1e91fe1fd",
      "rows": [
        320,
        160,
        408,
        500,
        412,
        490,
        489,
        510,
        509
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 171
      },
      "originPermutation": [
        2,
        6,
        4,
        8,
        0,
        7,
        1,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 77,
        "certificate": {
          "solutionHex": "89ebc9fb81ff5080"
        }
      }
    },
    {
      "key": "9:18014c0aa1e61901ec1ea1fd1fb",
      "rows": [
        384,
        332,
        170,
        486,
        400,
        492,
        490,
        509,
        507
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 174
      },
      "originPermutation": [
        6,
        0,
        4,
        8,
        2,
        3,
        1,
        5,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 77,
        "certificate": {
          "solutionHex": "82eec2fed25680ff"
        }
      }
    },
    {
      "key": "9:1801f819c14e0b61f21ea1f71ef",
      "rows": [
        384,
        504,
        412,
        334,
        182,
        498,
        490,
        503,
        495
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 191
      },
      "originPermutation": [
        6,
        8,
        2,
        0,
        4,
        1,
        3,
        7,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 80,
        "certificate": {
          "solutionHex": "88fecc5680c4d6ff"
        }
      }
    },
    {
      "key": "9:05000c1821221211980410a413c",
      "rows": [
        80,
        12,
        386,
        290,
        289,
        408,
        65,
        164,
        316
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 259
      },
      "originPermutation": [
        2,
        6,
        7,
        5,
        3,
        4,
        1,
        0,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 72,
        "certificate": {
          "solutionHex": "2240086dfd480fff7"
        }
      }
    },
    {
      "key": "9:00c1a01211111681160501821be",
      "rows": [
        12,
        416,
        289,
        273,
        360,
        278,
        80,
        386,
        446
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 262
      },
      "originPermutation": [
        6,
        3,
        5,
        7,
        0,
        4,
        1,
        2,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 74,
        "certificate": {
          "solutionHex": "8010c0dfd6d2d006"
        }
      }
    },
    {
      "key": "9:0c000c1221121a81540e10d113c",
      "rows": [
        192,
        12,
        290,
        274,
        424,
        340,
        225,
        209,
        316
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 266
      },
      "originPermutation": [
        2,
        6,
        5,
        7,
        0,
        4,
        3,
        1,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 80,
        "certificate": {
          "solutionHex": "21061d586fd80ff40"
        }
      }
    },
    {
      "key": "9:12000c0c20921c812115409c171",
      "rows": [
        288,
        12,
        194,
        146,
        456,
        289,
        340,
        156,
        369
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 267
      },
      "originPermutation": [
        2,
        6,
        7,
        5,
        4,
        1,
        0,
        8,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 77,
        "certificate": {
          "solutionHex": "1284fea648ddffff"
        }
      }
    },
    {
      "key": "9:00c1c01811111a80b01c20f615e",
      "rows": [
        12,
        448,
        385,
        273,
        424,
        176,
        450,
        246,
        350
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 269
      },
      "originPermutation": [
        6,
        1,
        7,
        5,
        4,
        3,
        2,
        0,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 80,
        "certificate": {
          "solutionHex": "1568050a7fea2a0ff"
        }
      }
    },
    {
      "key": "9:00611110919414a1200d00c813e",
      "rows": [
        6,
        273,
        265,
        404,
        330,
        288,
        208,
        200,
        318
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 270
      },
      "originPermutation": [
        6,
        5,
        7,
        0,
        4,
        2,
        3,
        1,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 73,
        "certificate": {
          "solutionHex": "1085080da93fe90ff"
        }
      }
    },
    {
      "key": "9:0061811091c40501a00d80ea12e",
      "rows": [
        6,
        385,
        265,
        452,
        80,
        416,
        216,
        234,
        302
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 271
      },
      "originPermutation": [
        6,
        7,
        5,
        4,
        1,
        2,
        3,
        0,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 75,
        "certificate": {
          "solutionHex": "12a48802093fe90ff"
        }
      }
    },
    {
      "key": "9:0480141821811220300c10cc11c",
      "rows": [
        72,
        20,
        386,
        385,
        290,
        48,
        193,
        204,
        284
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 275
      },
      "originPermutation": [
        2,
        6,
        5,
        3,
        7,
        0,
        1,
        4,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 70,
        "certificate": {
          "solutionHex": "20d4010809f98fffb"
        }
      }
    },
    {
      "key": "9:18000c0620521180a404c1a1191",
      "rows": [
        384,
        12,
        98,
        82,
        280,
        164,
        76,
        417,
        401
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 283
      },
      "originPermutation": [
        2,
        6,
        5,
        7,
        0,
        4,
        8,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 71,
        "certificate": {
          "solutionHex": "810044f728eddf80"
        }
      }
    },
    {
      "key": "9:0880441221111681940d20e113c",
      "rows": [
        136,
        68,
        290,
        273,
        360,
        404,
        210,
        225,
        316
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 290
      },
      "originPermutation": [
        2,
        6,
        7,
        3,
        4,
        0,
        5,
        1,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 80,
        "certificate": {
          "solutionHex": "205089d981fd22fb"
        }
      }
    },
    {
      "key": "9:1040280c10921c812215409c171",
      "rows": [
        260,
        40,
        193,
        146,
        456,
        290,
        340,
        156,
        369
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 291
      },
      "originPermutation": [
        6,
        2,
        7,
        3,
        4,
        1,
        0,
        8,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 77,
        "certificate": {
          "solutionHex": "1085fda548de1482"
        }
      }
    },
    {
      "key": "9:1040a80c11c21101e216c0ae179",
      "rows": [
        260,
        168,
        193,
        450,
        272,
        482,
        364,
        174,
        377
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 295
      },
      "originPermutation": [
        6,
        3,
        7,
        4,
        1,
        2,
        0,
        8,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 79,
        "certificate": {
          "solutionHex": "2885a5ffb5de5482"
        }
      }
    },
    {
      "key": "9:0880441221211e011c0d20d113c",
      "rows": [
        136,
        68,
        290,
        289,
        480,
        284,
        210,
        209,
        316
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 296
      },
      "originPermutation": [
        2,
        6,
        7,
        1,
        4,
        0,
        5,
        3,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 80,
        "certificate": {
          "solutionHex": "1050809991fd22fb"
        }
      }
    },
    {
      "key": "9:1200840521d001c1a11cc1ea1e9",
      "rows": [
        288,
        132,
        82,
        464,
        28,
        417,
        460,
        490,
        489
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 299
      },
      "originPermutation": [
        2,
        6,
        7,
        4,
        8,
        1,
        0,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 79,
        "certificate": {
          "solutionHex": "80c2ff0ce62240ef"
        }
      }
    },
    {
      "key": "9:1020a11e01481b00361cc1d61dd",
      "rows": [
        258,
        161,
        480,
        328,
        432,
        54,
        460,
        470,
        477
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 303
      },
      "originPermutation": [
        6,
        7,
        4,
        1,
        2,
        8,
        3,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 80,
        "certificate": {
          "solutionHex": "81ff16c3dfcb4180"
        }
      }
    },
    {
      "key": "9:1080840620511180a404c1a2191",
      "rows": [
        264,
        132,
        98,
        81,
        280,
        164,
        76,
        418,
        401
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 307
      },
      "originPermutation": [
        2,
        6,
        7,
        3,
        4,
        0,
        8,
        5,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 71,
        "certificate": {
          "solutionHex": "800044f629ed52fb"
        }
      }
    },
    {
      "key": "9:0281c019011114c0a10d21e619e",
      "rows": [
        40,
        448,
        400,
        273,
        332,
        161,
        210,
        486,
        414
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 308
      },
      "originPermutation": [
        6,
        3,
        1,
        7,
        0,
        5,
        4,
        2,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 80,
        "certificate": {
          "solutionHex": "218052fed3ffeac010"
        }
      }
    },
    {
      "key": "9:08804411211112c0300c20c111c",
      "rows": [
        136,
        68,
        274,
        273,
        300,
        48,
        194,
        193,
        284
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 312
      },
      "originPermutation": [
        2,
        6,
        7,
        1,
        0,
        4,
        5,
        3,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 69,
        "certificate": {
          "solutionHex": "40108099fd22fb"
        }
      }
    },
    {
      "key": "9:18004402a13411802c1c21c11d9",
      "rows": [
        384,
        68,
        42,
        308,
        280,
        44,
        450,
        449,
        473
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 314
      },
      "originPermutation": [
        2,
        6,
        7,
        0,
        4,
        8,
        5,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 75,
        "certificate": {
          "solutionHex": "80c108ffe7f922c0"
        }
      }
    },
    {
      "key": "9:1800440321080140e41e21e11c9",
      "rows": [
        384,
        68,
        50,
        264,
        20,
        228,
        482,
        481,
        457
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 315
      },
      "originPermutation": [
        2,
        6,
        7,
        4,
        8,
        0,
        5,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 70,
        "certificate": {
          "solutionHex": "80c06204ff1220fb"
        }
      }
    },
    {
      "key": "9:0441881091260500a80d11e218e",
      "rows": [
        68,
        392,
        265,
        294,
        80,
        168,
        209,
        482,
        398
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 316
      },
      "originPermutation": [
        6,
        1,
        7,
        0,
        3,
        4,
        5,
        2,
        8
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 75,
        "certificate": {
          "solutionHex": "208240ff20effa902a"
        }
      }
    },
    {
      "key": "9:1200c819804e1b41711ea1d61f5",
      "rows": [
        288,
        200,
        408,
        78,
        436,
        369,
        490,
        470,
        501
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 363
      },
      "originPermutation": [
        2,
        7,
        4,
        8,
        5,
        1,
        6,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 62,
        "equations": 84,
        "certificate": {
          "solutionHex": "a1e180ff26f36090"
        }
      }
    },
    {
      "key": "9:1400a41321481940a61c91f21dd",
      "rows": [
        320,
        164,
        306,
        328,
        404,
        166,
        457,
        498,
        477
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 378
      },
      "originPermutation": [
        2,
        7,
        0,
        5,
        4,
        8,
        3,
        6,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 80,
        "certificate": {
          "solutionHex": "84ff44d6de8052df"
        }
      }
    },
    {
      "key": "9:1400a019800c1941e21e11f61f5",
      "rows": [
        320,
        160,
        408,
        12,
        404,
        482,
        481,
        502,
        501
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 427
      },
      "originPermutation": [
        2,
        6,
        4,
        8,
        0,
        7,
        1,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 60,
        "equations": 75,
        "certificate": {
          "solutionHex": "81e3c1f304fb5080"
        }
      }
    },
    {
      "key": "9:1800421640d81b81b41ce1f91f5",
      "rows": [
        384,
        66,
        356,
        216,
        440,
        436,
        462,
        505,
        501
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 447
      },
      "originPermutation": [
        6,
        8,
        0,
        4,
        1,
        3,
        2,
        7,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 61,
        "equations": 77,
        "certificate": {
          "solutionHex": "84c4fee66a8020ff"
        }
      }
    },
    {
      "key": "7:0a05625178747c",
      "rows": [
        10,
        5,
        98,
        81,
        120,
        116,
        124
      ],
      "origin": {
        "kind": 1,
        "F": 13,
        "root": 0
      },
      "originPermutation": [
        2,
        3,
        4,
        1,
        0,
        5,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "83fdb0085"
        }
      }
    },
    {
      "key": "7:502412700d6a69",
      "rows": [
        80,
        36,
        18,
        112,
        13,
        106,
        105
      ],
      "origin": {
        "kind": 1,
        "F": 13,
        "root": 1
      },
      "originPermutation": [
        5,
        2,
        3,
        6,
        4,
        1,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "809dbd4b7"
        }
      }
    },
    {
      "key": "7:605028147a7573",
      "rows": [
        96,
        80,
        40,
        20,
        122,
        117,
        115
      ],
      "origin": {
        "kind": 1,
        "F": 13,
        "root": 7
      },
      "originPermutation": [
        1,
        6,
        3,
        4,
        5,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 38,
        "certificate": {
          "solutionHex": "8b631083f"
        }
      }
    },
    {
      "key": "8:a02412b04c0b5089",
      "rows": [
        160,
        36,
        18,
        176,
        76,
        11,
        80,
        137
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 3
      },
      "originPermutation": [
        6,
        4,
        3,
        7,
        2,
        5,
        1,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 50,
        "certificate": {
          "solutionHex": "1ea8c220940"
        }
      }
    },
    {
      "key": "8:308422b0490d508a",
      "rows": [
        48,
        132,
        34,
        176,
        73,
        13,
        80,
        138
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 6
      },
      "originPermutation": [
        6,
        3,
        4,
        7,
        0,
        5,
        1,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 50,
        "certificate": {
          "solutionHex": "1c28c24bedf"
        }
      }
    },
    {
      "key": "8:904412d00d20cac9",
      "rows": [
        144,
        68,
        18,
        208,
        13,
        32,
        202,
        201
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 7
      },
      "originPermutation": [
        6,
        3,
        4,
        7,
        5,
        1,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 40,
        "equations": 48,
        "certificate": {
          "solutionHex": "100009cdb5167"
        }
      }
    },
    {
      "key": "8:a09060b04a0dd4cb",
      "rows": [
        160,
        144,
        96,
        176,
        74,
        13,
        212,
        203
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 9
      },
      "originPermutation": [
        6,
        1,
        4,
        7,
        2,
        5,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "21086ffcc8206f"
        }
      }
    },
    {
      "key": "8:9050a8540ba4cae5",
      "rows": [
        144,
        80,
        168,
        84,
        11,
        164,
        202,
        229
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 11
      },
      "originPermutation": [
        4,
        6,
        2,
        7,
        5,
        1,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "147f815dad440"
        }
      }
    },
    {
      "key": "8:a05030b00e0d4289",
      "rows": [
        160,
        80,
        48,
        176,
        14,
        13,
        66,
        137
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 12
      },
      "originPermutation": [
        1,
        4,
        6,
        7,
        5,
        0,
        3,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 50,
        "certificate": {
          "solutionHex": "1d8a82ebbc0"
        }
      }
    },
    {
      "key": "8:c09030d00ea4c9eb",
      "rows": [
        192,
        144,
        48,
        208,
        14,
        164,
        201,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 13
      },
      "originPermutation": [
        1,
        6,
        4,
        7,
        5,
        3,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "solutionHex": "103d8ac2632e0"
        }
      }
    },
    {
      "key": "8:901838460724c8c1",
      "rows": [
        144,
        24,
        56,
        70,
        7,
        36,
        200,
        193
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 14
      },
      "originPermutation": [
        4,
        6,
        7,
        0,
        5,
        2,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 50,
        "certificate": {
          "solutionHex": "10000564534f7"
        }
      }
    },
    {
      "key": "8:8848a80750a4d2e5",
      "rows": [
        136,
        72,
        168,
        7,
        80,
        164,
        210,
        229
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 15
      },
      "originPermutation": [
        6,
        4,
        7,
        5,
        1,
        2,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 52,
        "certificate": {
          "solutionHex": "103fa00fad469"
        }
      }
    },
    {
      "key": "8:9048588625b0c6e9",
      "rows": [
        144,
        72,
        88,
        134,
        37,
        176,
        198,
        233
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 19
      },
      "originPermutation": [
        3,
        6,
        7,
        5,
        2,
        1,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 56,
        "certificate": {
          "solutionHex": "103715c099277"
        }
      }
    },
    {
      "key": "8:c0a050d02cf2edeb",
      "rows": [
        192,
        160,
        80,
        208,
        44,
        242,
        237,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 21
      },
      "originPermutation": [
        1,
        3,
        6,
        7,
        5,
        4,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "10b31cec8207f"
        }
      }
    },
    {
      "key": "8:c018588626b0c5e9",
      "rows": [
        192,
        24,
        88,
        134,
        38,
        176,
        197,
        233
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 22
      },
      "originPermutation": [
        3,
        6,
        7,
        5,
        0,
        1,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "107794c69bdc0"
        }
      }
    },
    {
      "key": "8:c028688690e6e5f9",
      "rows": [
        192,
        40,
        104,
        134,
        144,
        230,
        229,
        249
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 23
      },
      "originPermutation": [
        3,
        6,
        7,
        5,
        1,
        0,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 54,
        "certificate": {
          "solutionHex": "52b47f80d3ff7"
        }
      }
    },
    {
      "key": "8:3028388645075088",
      "rows": [
        48,
        40,
        56,
        134,
        69,
        7,
        80,
        136
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 24
      },
      "originPermutation": [
        1,
        6,
        7,
        5,
        2,
        0,
        3,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 49,
        "certificate": {
          "solutionHex": "18208d67d98"
        }
      }
    },
    {
      "key": "8:9088984625b0c8e7",
      "rows": [
        144,
        136,
        152,
        70,
        37,
        176,
        200,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 25
      },
      "originPermutation": [
        1,
        6,
        7,
        5,
        2,
        3,
        4,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 54,
        "certificate": {
          "solutionHex": "1103715ff8b077"
        }
      }
    },
    {
      "key": "8:18c41a8525b0c2ea",
      "rows": [
        24,
        196,
        26,
        133,
        37,
        176,
        194,
        234
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 26
      },
      "originPermutation": [
        6,
        2,
        7,
        0,
        5,
        4,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "103790cfe317b"
        }
      }
    },
    {
      "key": "8:c088c82690e8e5f7",
      "rows": [
        192,
        136,
        200,
        38,
        144,
        232,
        229,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 29
      },
      "originPermutation": [
        1,
        6,
        7,
        5,
        3,
        4,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 52,
        "certificate": {
          "solutionHex": "1030ff2dc79e0"
        }
      }
    },
    {
      "key": "8:0c2c83439062e8d4",
      "rows": [
        12,
        44,
        131,
        67,
        144,
        98,
        232,
        212
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 30
      },
      "originPermutation": [
        6,
        7,
        0,
        5,
        3,
        2,
        4,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "10107f61d0b86"
        }
      }
    },
    {
      "key": "8:84a4439858e2f4eb",
      "rows": [
        132,
        164,
        67,
        152,
        88,
        226,
        244,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 31
      },
      "originPermutation": [
        6,
        7,
        5,
        3,
        1,
        2,
        4,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "923d2881ff67d"
        }
      }
    },
    {
      "key": "8:a08412b04c49f0cb",
      "rows": [
        160,
        132,
        18,
        176,
        76,
        73,
        240,
        203
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 34
      },
      "originPermutation": [
        6,
        4,
        3,
        7,
        2,
        0,
        1,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 56,
        "certificate": {
          "solutionHex": "29054fbc223fc0"
        }
      }
    },
    {
      "key": "8:c08412d02cb0c9eb",
      "rows": [
        192,
        132,
        18,
        208,
        44,
        176,
        201,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 35
      },
      "originPermutation": [
        6,
        4,
        3,
        7,
        2,
        1,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "solutionHex": "103498c22bee0"
        }
      }
    },
    {
      "key": "8:908442d029b0cceb",
      "rows": [
        144,
        132,
        66,
        208,
        41,
        176,
        204,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 38
      },
      "originPermutation": [
        6,
        4,
        3,
        7,
        0,
        1,
        2,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 54,
        "certificate": {
          "solutionHex": "10b719cc8a077"
        }
      }
    },
    {
      "key": "8:c08422e090ece9fb",
      "rows": [
        192,
        132,
        34,
        224,
        144,
        236,
        233,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 39
      },
      "originPermutation": [
        6,
        4,
        3,
        7,
        1,
        2,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 51,
        "certificate": {
          "solutionHex": "1034ffc24bae0"
        }
      }
    },
    {
      "key": "8:c09068942af4e5eb",
      "rows": [
        192,
        144,
        104,
        148,
        42,
        244,
        229,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 42
      },
      "originPermutation": [
        4,
        6,
        2,
        7,
        0,
        1,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "90309ae3ffbe0"
        }
      }
    },
    {
      "key": "8:a09050d00ea1cceb",
      "rows": [
        160,
        144,
        80,
        208,
        14,
        161,
        204,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 44
      },
      "originPermutation": [
        4,
        6,
        1,
        7,
        0,
        3,
        2,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 54,
        "certificate": {
          "solutionHex": "103f0ec88337f"
        }
      }
    },
    {
      "key": "8:c0a050e0d4eafdfb",
      "rows": [
        192,
        160,
        80,
        224,
        212,
        234,
        253,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 45
      },
      "originPermutation": [
        6,
        1,
        4,
        7,
        3,
        2,
        5,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 53,
        "certificate": {
          "solutionHex": "103fe0daa37ea"
        }
      }
    },
    {
      "key": "8:c088982694e8e1f7",
      "rows": [
        192,
        136,
        152,
        38,
        148,
        232,
        225,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 46
      },
      "originPermutation": [
        4,
        6,
        7,
        0,
        2,
        1,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "solutionHex": "1030ff2dcf8e0"
        }
      }
    },
    {
      "key": "8:c0a0d0a8d4eaf5ff",
      "rows": [
        192,
        160,
        208,
        168,
        212,
        234,
        245,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 47
      },
      "originPermutation": [
        6,
        4,
        7,
        1,
        2,
        3,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 52,
        "certificate": {
          "solutionHex": "103fe0dba37ea"
        }
      }
    },
    {
      "key": "8:5028588685a2c5f8",
      "rows": [
        80,
        40,
        88,
        134,
        133,
        162,
        197,
        248
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 50
      },
      "originPermutation": [
        6,
        3,
        7,
        2,
        0,
        4,
        5,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "solutionHex": "503ee0d2b7fa8"
        }
      }
    },
    {
      "key": "8:a048c81678b1d6e5",
      "rows": [
        160,
        72,
        200,
        22,
        120,
        177,
        214,
        229
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 54
      },
      "originPermutation": [
        3,
        6,
        7,
        0,
        1,
        4,
        5,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "133732f71107f"
        }
      }
    },
    {
      "key": "8:c030e0987af6f5ed",
      "rows": [
        192,
        48,
        224,
        152,
        122,
        246,
        245,
        237
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 55
      },
      "originPermutation": [
        6,
        3,
        7,
        1,
        4,
        2,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "12343881f8c7f"
        }
      }
    },
    {
      "key": "8:48a44a8590e2e5fa",
      "rows": [
        72,
        164,
        74,
        133,
        144,
        226,
        229,
        250
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 58
      },
      "originPermutation": [
        6,
        2,
        7,
        0,
        4,
        3,
        5,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 55,
        "certificate": {
          "solutionHex": "1237ff809f2a4"
        }
      }
    },
    {
      "key": "8:c0c432a8f47cf3db",
      "rows": [
        192,
        196,
        50,
        168,
        244,
        124,
        243,
        219
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 59
      },
      "originPermutation": [
        6,
        7,
        2,
        4,
        3,
        1,
        5,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "121c68806be7f"
        }
      }
    },
    {
      "key": "8:8848c8079060e6d5",
      "rows": [
        136,
        72,
        200,
        7,
        144,
        96,
        230,
        213
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 60
      },
      "originPermutation": [
        1,
        6,
        7,
        0,
        4,
        3,
        5,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 50,
        "certificate": {
          "solutionHex": "10107f0fc9873"
        }
      }
    },
    {
      "key": "8:c0a0e0c8b0f6edff",
      "rows": [
        192,
        160,
        224,
        200,
        176,
        246,
        237,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 61
      },
      "originPermutation": [
        1,
        6,
        7,
        4,
        3,
        5,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 50,
        "certificate": {
          "solutionHex": "103fedc1977e4"
        }
      }
    },
    {
      "key": "8:120938864524d0c8",
      "rows": [
        18,
        9,
        56,
        134,
        69,
        36,
        208,
        200
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 67
      },
      "originPermutation": [
        3,
        4,
        7,
        5,
        2,
        0,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 50,
        "certificate": {
          "solutionHex": "100024dbc0288"
        }
      }
    },
    {
      "key": "8:4211a8548aa4c9f4",
      "rows": [
        66,
        17,
        168,
        84,
        138,
        164,
        201,
        244
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 70
      },
      "originPermutation": [
        3,
        4,
        0,
        7,
        5,
        1,
        2,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "solutionHex": "103fe15fac4a0"
        }
      }
    },
    {
      "key": "8:8209a84650a4d8e5",
      "rows": [
        130,
        9,
        168,
        70,
        80,
        164,
        216,
        229
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 71
      },
      "originPermutation": [
        3,
        4,
        7,
        5,
        1,
        0,
        6,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 52,
        "certificate": {
          "solutionHex": "10ffa059aff41"
        }
      }
    },
    {
      "key": "8:c8a85807d4e2f5f3",
      "rows": [
        200,
        168,
        88,
        7,
        212,
        226,
        245,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 90
      },
      "originPermutation": [
        0,
        2,
        5,
        7,
        4,
        3,
        6,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "103fe00ea35ea"
        }
      }
    },
    {
      "key": "8:c4a413c8b4f2e9fb",
      "rows": [
        196,
        164,
        19,
        200,
        180,
        242,
        233,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 94
      },
      "originPermutation": [
        0,
        5,
        7,
        3,
        2,
        4,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 58,
        "certificate": {
          "solutionHex": "103fe9c02f6e4"
        }
      }
    },
    {
      "key": "8:8241e09858e4f6ed",
      "rows": [
        130,
        65,
        224,
        152,
        88,
        228,
        246,
        237
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 103
      },
      "originPermutation": [
        3,
        4,
        7,
        6,
        1,
        0,
        5,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 54,
        "certificate": {
          "solutionHex": "523c2881f3ffe"
        }
      }
    },
    {
      "key": "8:a09028144a457083",
      "rows": [
        160,
        144,
        40,
        20,
        74,
        69,
        112,
        131
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 129
      },
      "originPermutation": [
        1,
        6,
        3,
        4,
        5,
        2,
        7,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 51,
        "certificate": {
          "solutionHex": "310f5f7fe46f"
        }
      }
    },
    {
      "key": "8:30140ac48321c8d8",
      "rows": [
        48,
        20,
        10,
        196,
        131,
        33,
        200,
        216
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 131
      },
      "originPermutation": [
        6,
        4,
        3,
        2,
        5,
        0,
        1,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 50,
        "certificate": {
          "solutionHex": "10006dc010df7"
        }
      }
    },
    {
      "key": "8:a03088144a437085",
      "rows": [
        160,
        48,
        136,
        20,
        74,
        67,
        112,
        133
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 132
      },
      "originPermutation": [
        1,
        6,
        3,
        4,
        5,
        0,
        7,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 51,
        "certificate": {
          "solutionHex": "10f51902fef"
        }
      }
    },
    {
      "key": "8:c09048142a30c5c3",
      "rows": [
        192,
        144,
        72,
        20,
        42,
        48,
        197,
        195
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 133
      },
      "originPermutation": [
        1,
        6,
        3,
        4,
        5,
        7,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 50,
        "certificate": {
          "solutionHex": "104012d693bc0"
        }
      }
    },
    {
      "key": "8:182412c18522c8d8",
      "rows": [
        24,
        36,
        18,
        193,
        133,
        34,
        200,
        216
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 134
      },
      "originPermutation": [
        6,
        3,
        4,
        0,
        5,
        2,
        1,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 50,
        "certificate": {
          "solutionHex": "100068c02be9f"
        }
      }
    },
    {
      "key": "8:88440a253038c2c1",
      "rows": [
        136,
        68,
        10,
        37,
        48,
        56,
        194,
        193
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 135
      },
      "originPermutation": [
        6,
        3,
        4,
        5,
        1,
        7,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 47,
        "certificate": {
          "solutionHex": "100010339517b"
        }
      }
    },
    {
      "key": "8:8818e04392e4ecf5",
      "rows": [
        136,
        24,
        224,
        67,
        146,
        228,
        236,
        245
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 139
      },
      "originPermutation": [
        4,
        6,
        2,
        5,
        0,
        1,
        7,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 56,
        "certificate": {
          "solutionHex": "14fdc047fc449"
        }
      }
    },
    {
      "key": "8:502818868522c1d8",
      "rows": [
        80,
        40,
        24,
        134,
        133,
        34,
        193,
        216
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 140
      },
      "originPermutation": [
        4,
        1,
        6,
        0,
        5,
        2,
        3,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 50,
        "certificate": {
          "solutionHex": "300060d67bdff"
        }
      }
    },
    {
      "key": "8:a088481658a1d4e3",
      "rows": [
        160,
        136,
        72,
        22,
        88,
        161,
        212,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 141
      },
      "originPermutation": [
        1,
        6,
        4,
        5,
        7,
        2,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 53,
        "certificate": {
          "solutionHex": "103f201ca357f"
        }
      }
    },
    {
      "key": "8:84442348b0b4caf1",
      "rows": [
        132,
        68,
        35,
        72,
        176,
        180,
        202,
        241
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 143
      },
      "originPermutation": [
        4,
        6,
        5,
        2,
        1,
        7,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 52,
        "certificate": {
          "solutionHex": "1035ff404d265"
        }
      }
    },
    {
      "key": "8:8814c26192e8ecf5",
      "rows": [
        136,
        20,
        194,
        97,
        146,
        232,
        236,
        245
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 147
      },
      "originPermutation": [
        3,
        6,
        5,
        2,
        0,
        1,
        7,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "1070fd63d4540"
        }
      }
    },
    {
      "key": "8:c05018a426b8c3e9",
      "rows": [
        192,
        80,
        24,
        164,
        38,
        184,
        195,
        233
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 148
      },
      "originPermutation": [
        3,
        1,
        6,
        5,
        0,
        7,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "107192f631040"
        }
      }
    },
    {
      "key": "8:c060289498e6e3f9",
      "rows": [
        192,
        96,
        40,
        148,
        152,
        230,
        227,
        249
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 149
      },
      "originPermutation": [
        3,
        1,
        6,
        5,
        7,
        0,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 55,
        "certificate": {
          "solutionHex": "5030ffe653fe0"
        }
      }
    },
    {
      "key": "8:900cc26291e8ecf5",
      "rows": [
        144,
        12,
        194,
        98,
        145,
        232,
        236,
        245
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 150
      },
      "originPermutation": [
        3,
        6,
        5,
        0,
        2,
        1,
        7,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "solutionHex": "10307e61d037f"
        }
      }
    },
    {
      "key": "8:c02492989ce2e1fd",
      "rows": [
        192,
        36,
        146,
        152,
        156,
        226,
        225,
        253
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 151
      },
      "originPermutation": [
        3,
        6,
        5,
        1,
        7,
        0,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "solutionHex": "1030ffefc4960"
        }
      }
    },
    {
      "key": "8:1814c2a183a8c4fc",
      "rows": [
        24,
        20,
        194,
        161,
        131,
        168,
        196,
        252
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 152
      },
      "originPermutation": [
        1,
        6,
        5,
        2,
        0,
        3,
        4,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "solutionHex": "303be4fd8057f"
        }
      }
    },
    {
      "key": "8:88846251d8e47cb3",
      "rows": [
        136,
        132,
        98,
        81,
        216,
        228,
        124,
        179
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 153
      },
      "originPermutation": [
        1,
        6,
        5,
        2,
        3,
        4,
        7,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "c235653b617b"
        }
      }
    },
    {
      "key": "8:0ce0c191d8e2f6fe",
      "rows": [
        12,
        224,
        193,
        145,
        216,
        226,
        246,
        254
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 154
      },
      "originPermutation": [
        6,
        2,
        0,
        5,
        4,
        3,
        1,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "solutionHex": "10307fedcb806"
        }
      }
    },
    {
      "key": "8:280cc2839061e4dc",
      "rows": [
        40,
        12,
        194,
        131,
        144,
        97,
        228,
        220
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 156
      },
      "originPermutation": [
        1,
        6,
        5,
        0,
        3,
        2,
        4,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 52,
        "certificate": {
          "solutionHex": "51107fe903f94"
        }
      }
    },
    {
      "key": "8:06c1a148b0f4eaf6",
      "rows": [
        6,
        193,
        161,
        72,
        176,
        244,
        234,
        246
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 158
      },
      "originPermutation": [
        6,
        5,
        0,
        2,
        3,
        1,
        4,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 54,
        "certificate": {
          "solutionHex": "103fef419b203"
        }
      }
    },
    {
      "key": "8:a0840a5458a1d8e3",
      "rows": [
        160,
        132,
        10,
        84,
        88,
        161,
        216,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 163
      },
      "originPermutation": [
        6,
        4,
        3,
        2,
        7,
        0,
        1,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 53,
        "certificate": {
          "solutionHex": "103f20501b67f"
        }
      }
    },
    {
      "key": "8:905088442330cac5",
      "rows": [
        144,
        80,
        136,
        68,
        35,
        48,
        202,
        197
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 164
      },
      "originPermutation": [
        1,
        6,
        3,
        4,
        0,
        7,
        5,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 50,
        "certificate": {
          "solutionHex": "1110013ff01877"
        }
      }
    },
    {
      "key": "8:c0a0482410eae5e3",
      "rows": [
        192,
        160,
        72,
        36,
        16,
        234,
        229,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 165
      },
      "originPermutation": [
        1,
        6,
        3,
        4,
        7,
        5,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 40,
        "equations": 48,
        "certificate": {
          "solutionHex": "10b3002882077"
        }
      }
    },
    {
      "key": "8:8884225158a4d8e3",
      "rows": [
        136,
        132,
        34,
        81,
        88,
        164,
        216,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 166
      },
      "originPermutation": [
        6,
        4,
        3,
        0,
        7,
        2,
        1,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 53,
        "certificate": {
          "solutionHex": "103ca0524bee8"
        }
      }
    },
    {
      "key": "8:c084221898e4e1f3",
      "rows": [
        192,
        132,
        34,
        24,
        152,
        228,
        225,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 167
      },
      "originPermutation": [
        6,
        4,
        3,
        7,
        1,
        2,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 50,
        "certificate": {
          "solutionHex": "1030f7104b8e0"
        }
      }
    },
    {
      "key": "8:c050a8acd2ecf3fd",
      "rows": [
        192,
        80,
        168,
        172,
        210,
        236,
        243,
        253
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 171
      },
      "originPermutation": [
        4,
        6,
        2,
        7,
        0,
        1,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 56,
        "certificate": {
          "solutionHex": "103fe0d7bd469"
        }
      }
    },
    {
      "key": "8:c088281658a4d1e3",
      "rows": [
        192,
        136,
        40,
        22,
        88,
        164,
        209,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 172
      },
      "originPermutation": [
        4,
        6,
        1,
        0,
        7,
        2,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 53,
        "certificate": {
          "solutionHex": "107da014534c0"
        }
      }
    },
    {
      "key": "8:c0a05028d4eaf5f3",
      "rows": [
        192,
        160,
        80,
        40,
        212,
        234,
        245,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 173
      },
      "originPermutation": [
        6,
        4,
        1,
        7,
        2,
        3,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 52,
        "certificate": {
          "solutionHex": "103be020a35ea"
        }
      }
    },
    {
      "key": "8:c0a0a458d8e6f9f7",
      "rows": [
        192,
        160,
        164,
        88,
        216,
        230,
        249,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 175
      },
      "originPermutation": [
        4,
        6,
        2,
        7,
        1,
        0,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "103fe051b77ec"
        }
      }
    },
    {
      "key": "8:2814c2c192e1ecfc",
      "rows": [
        40,
        20,
        194,
        193,
        146,
        225,
        236,
        252
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 178
      },
      "originPermutation": [
        3,
        6,
        0,
        2,
        5,
        4,
        7,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "solutionHex": "10307de1d4514"
        }
      }
    },
    {
      "key": "8:30844accb171ecda",
      "rows": [
        48,
        132,
        74,
        204,
        177,
        113,
        236,
        218
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 179
      },
      "originPermutation": [
        6,
        3,
        2,
        7,
        0,
        5,
        1,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "92986e85fe018"
        }
      }
    },
    {
      "key": "8:a0508cccf2f17abd",
      "rows": [
        160,
        80,
        140,
        204,
        242,
        241,
        122,
        189
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 183
      },
      "originPermutation": [
        3,
        6,
        7,
        1,
        0,
        2,
        5,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "e265c890147f"
        }
      }
    },
    {
      "key": "8:c0a01cccb4f2e9fb",
      "rows": [
        192,
        160,
        28,
        204,
        180,
        242,
        233,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 189
      },
      "originPermutation": [
        1,
        6,
        7,
        4,
        3,
        5,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 55,
        "certificate": {
          "solutionHex": "103fe9c2337e0"
        }
      }
    },
    {
      "key": "8:0a05c2a110e8e4ec",
      "rows": [
        10,
        5,
        194,
        161,
        16,
        232,
        228,
        236
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 195
      },
      "originPermutation": [
        3,
        4,
        5,
        2,
        0,
        1,
        6,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 40,
        "equations": 50,
        "certificate": {
          "solutionHex": "103780cd80105"
        }
      }
    },
    {
      "key": "8:1209e0c291e4ecfc",
      "rows": [
        18,
        9,
        224,
        194,
        145,
        228,
        236,
        252
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 198
      },
      "originPermutation": [
        3,
        4,
        0,
        5,
        2,
        1,
        7,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 56,
        "certificate": {
          "solutionHex": "10307ee9c0209"
        }
      }
    },
    {
      "key": "8:4205a248b0b4c9f4",
      "rows": [
        66,
        5,
        162,
        72,
        176,
        180,
        201,
        244
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 199
      },
      "originPermutation": [
        3,
        4,
        5,
        0,
        1,
        7,
        2,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 52,
        "certificate": {
          "solutionHex": "103fef41941a4"
        }
      }
    },
    {
      "key": "8:84e05188f4f2f6fb",
      "rows": [
        132,
        224,
        81,
        136,
        244,
        242,
        246,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 203
      },
      "originPermutation": [
        4,
        2,
        5,
        0,
        6,
        1,
        7,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 54,
        "certificate": {
          "solutionHex": "107be1fea75c0"
        }
      }
    },
    {
      "key": "8:24d0c188f2f1f6fe",
      "rows": [
        36,
        208,
        193,
        136,
        242,
        241,
        246,
        254
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 206
      },
      "originPermutation": [
        4,
        0,
        5,
        2,
        1,
        3,
        7,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 54,
        "certificate": {
          "solutionHex": "103277ff83992"
        }
      }
    },
    {
      "key": "8:82618c4cf0f2faf5",
      "rows": [
        130,
        97,
        140,
        76,
        240,
        242,
        250,
        245
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 207
      },
      "originPermutation": [
        4,
        5,
        0,
        2,
        1,
        7,
        6,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "51367c4903ffe"
        }
      }
    },
    {
      "key": "8:88e070c9f4f6fefb",
      "rows": [
        136,
        224,
        112,
        201,
        244,
        246,
        254,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 214
      },
      "originPermutation": [
        3,
        5,
        0,
        2,
        1,
        7,
        6,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "103070fee3d7b"
        }
      }
    },
    {
      "key": "8:a0d0a4d8dae5faff",
      "rows": [
        160,
        208,
        164,
        216,
        218,
        229,
        250,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 215
      },
      "originPermutation": [
        3,
        5,
        0,
        1,
        7,
        2,
        6,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 54,
        "certificate": {
          "solutionHex": "103fe0d1bb66f"
        }
      }
    },
    {
      "key": "8:e0d0a8ecf2fdfbff",
      "rows": [
        224,
        208,
        168,
        236,
        242,
        253,
        251,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 218
      },
      "originPermutation": [
        0,
        2,
        5,
        4,
        3,
        6,
        1,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "solutionHex": "103fe0dfaf469"
        }
      }
    },
    {
      "key": "8:d0a864faf9beddfb",
      "rows": [
        208,
        168,
        100,
        250,
        249,
        190,
        221,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 219
      },
      "originPermutation": [
        2,
        5,
        0,
        6,
        1,
        4,
        3,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "1274fd82c3fc0"
        }
      }
    },
    {
      "key": "8:e0d0a4d8faf5fbff",
      "rows": [
        224,
        208,
        164,
        216,
        250,
        245,
        251,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 222
      },
      "originPermutation": [
        5,
        0,
        2,
        3,
        1,
        4,
        7,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "103fe0d1bf66d"
        }
      }
    },
    {
      "key": "8:2211c8ccb271ecdc",
      "rows": [
        34,
        17,
        200,
        204,
        178,
        113,
        236,
        220
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 230
      },
      "originPermutation": [
        3,
        4,
        0,
        7,
        5,
        2,
        6,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 58,
        "certificate": {
          "solutionHex": "13196c8110411"
        }
      }
    },
    {
      "key": "8:8241c438b878e6d5",
      "rows": [
        130,
        65,
        196,
        56,
        184,
        120,
        230,
        213
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 231
      },
      "originPermutation": [
        3,
        4,
        0,
        7,
        6,
        1,
        5,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 55,
        "certificate": {
          "solutionHex": "515867310ffc0"
        }
      }
    },
    {
      "key": "8:906854eab5faeef9",
      "rows": [
        144,
        104,
        84,
        234,
        181,
        250,
        238,
        249
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 238
      },
      "originPermutation": [
        4,
        0,
        2,
        7,
        5,
        1,
        6,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "523e6a80a3fff"
        }
      }
    },
    {
      "key": "8:f1ceae5ef9f57bb7",
      "rows": [
        241,
        206,
        174,
        94,
        249,
        245,
        123,
        183
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 255
      },
      "originPermutation": [
        7,
        0,
        2,
        5,
        1,
        6,
        3,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 62,
        "certificate": {
          "solutionHex": "ce0515deecd0"
        }
      }
    },
    {
      "key": "7:42053248146469",
      "rows": [
        66,
        5,
        50,
        72,
        20,
        100,
        105
      ],
      "origin": {
        "kind": 1,
        "F": 14,
        "root": 3
      },
      "originPermutation": [
        1,
        0,
        4,
        6,
        5,
        3,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 33,
        "certificate": {
          "solutionHex": "804fd02fa"
        }
      }
    },
    {
      "key": "7:42214428707a75",
      "rows": [
        66,
        33,
        68,
        40,
        112,
        122,
        117
      ],
      "origin": {
        "kind": 1,
        "F": 14,
        "root": 6
      },
      "originPermutation": [
        0,
        1,
        3,
        4,
        6,
        2,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 33,
        "certificate": {
          "solutionHex": "87b43f560"
        }
      }
    },
    {
      "key": "7:0a05625118244c",
      "rows": [
        10,
        5,
        98,
        81,
        24,
        36,
        76
      ],
      "origin": {
        "kind": 1,
        "F": 14,
        "root": 7
      },
      "originPermutation": [
        0,
        1,
        2,
        5,
        4,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 33,
        "certificate": {
          "solutionHex": "10882d4cc"
        }
      }
    },
    {
      "key": "8:b06838362d1f4281",
      "rows": [
        176,
        104,
        56,
        54,
        45,
        31,
        66,
        129
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 3
      },
      "originPermutation": [
        2,
        5,
        7,
        4,
        3,
        6,
        0,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 53,
        "certificate": {
          "solutionHex": "191fb65267"
        }
      }
    },
    {
      "key": "8:443831b22e9e41a8",
      "rows": [
        68,
        56,
        49,
        178,
        46,
        158,
        65,
        168
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 6
      },
      "originPermutation": [
        0,
        7,
        5,
        3,
        4,
        6,
        1,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 54,
        "certificate": {
          "solutionHex": "203fea45bfd"
        }
      }
    },
    {
      "key": "8:d09838968fa4c1fb",
      "rows": [
        208,
        152,
        56,
        150,
        143,
        164,
        193,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 11
      },
      "originPermutation": [
        2,
        7,
        5,
        4,
        6,
        0,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "107debc6730c0"
        }
      }
    },
    {
      "key": "8:4209b032acdc61b4",
      "rows": [
        66,
        9,
        176,
        50,
        172,
        220,
        97,
        180
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 12
      },
      "originPermutation": [
        1,
        0,
        7,
        5,
        4,
        6,
        2,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 56,
        "certificate": {
          "solutionHex": "821f373fff7f"
        }
      }
    },
    {
      "key": "8:a09858566eb1dce3",
      "rows": [
        160,
        152,
        88,
        86,
        110,
        177,
        220,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 13
      },
      "originPermutation": [
        1,
        5,
        7,
        4,
        6,
        2,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "10373e4c8317f"
        }
      }
    },
    {
      "key": "8:44981996ae30c1da",
      "rows": [
        68,
        152,
        25,
        150,
        174,
        48,
        193,
        218
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 14
      },
      "originPermutation": [
        0,
        7,
        5,
        4,
        6,
        2,
        1,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 54,
        "certificate": {
          "solutionHex": "100861f277fa0"
        }
      }
    },
    {
      "key": "8:8c4c8ba79068e2dd",
      "rows": [
        140,
        76,
        139,
        167,
        144,
        104,
        226,
        221
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 15
      },
      "originPermutation": [
        7,
        5,
        4,
        6,
        1,
        2,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 55,
        "certificate": {
          "solutionHex": "10147fc1d1b77"
        }
      }
    },
    {
      "key": "8:4209b0a2e4dcf1fc",
      "rows": [
        66,
        9,
        176,
        162,
        228,
        220,
        241,
        252
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 20
      },
      "originPermutation": [
        1,
        0,
        7,
        5,
        3,
        6,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 58,
        "certificate": {
          "solutionHex": "12bfef819c221"
        }
      }
    },
    {
      "key": "8:60b098d4cee3f9fe",
      "rows": [
        96,
        176,
        152,
        212,
        206,
        227,
        249,
        254
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 21
      },
      "originPermutation": [
        1,
        5,
        7,
        3,
        6,
        0,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "10b17fefce030"
        }
      }
    },
    {
      "key": "8:249891d2cea1d8fe",
      "rows": [
        36,
        152,
        145,
        210,
        206,
        161,
        216,
        254
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 22
      },
      "originPermutation": [
        0,
        7,
        5,
        3,
        6,
        1,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "solutionHex": "143f40d5bb412"
        }
      }
    },
    {
      "key": "8:a88ccac790e1ecff",
      "rows": [
        168,
        140,
        202,
        199,
        144,
        225,
        236,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 23
      },
      "originPermutation": [
        5,
        7,
        3,
        6,
        1,
        0,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "solutionHex": "1070ffefcf8c0"
        }
      }
    },
    {
      "key": "8:c8a858c7d4e27dbb",
      "rows": [
        200,
        168,
        88,
        199,
        212,
        226,
        125,
        187
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 27
      },
      "originPermutation": [
        7,
        2,
        5,
        6,
        0,
        1,
        4,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "e615ba6b2051"
        }
      }
    },
    {
      "key": "8:4209b092ec34d1dc",
      "rows": [
        66,
        9,
        176,
        146,
        236,
        52,
        209,
        220
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 28
      },
      "originPermutation": [
        1,
        0,
        7,
        5,
        6,
        3,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "solutionHex": "100a6fc39c2a0"
        }
      }
    },
    {
      "key": "8:c4a4d3c8b4f26dbf",
      "rows": [
        196,
        164,
        211,
        200,
        180,
        242,
        109,
        191
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 31
      },
      "originPermutation": [
        7,
        5,
        6,
        1,
        2,
        0,
        3,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 58,
        "certificate": {
          "solutionHex": "b66fd8113fc6"
        }
      }
    },
    {
      "key": "8:a01c9a56cea1d8f5",
      "rows": [
        160,
        28,
        154,
        86,
        206,
        161,
        216,
        245
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 37
      },
      "originPermutation": [
        1,
        7,
        3,
        4,
        6,
        0,
        5,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 58,
        "certificate": {
          "solutionHex": "103f64598077f"
        }
      }
    },
    {
      "key": "8:0e8d4bc79060ecda",
      "rows": [
        14,
        141,
        75,
        199,
        144,
        96,
        236,
        218
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 39
      },
      "originPermutation": [
        7,
        3,
        4,
        6,
        0,
        1,
        5,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 54,
        "certificate": {
          "solutionHex": "10107fe4db807"
        }
      }
    },
    {
      "key": "8:822158d4ecb2dcf9",
      "rows": [
        130,
        33,
        88,
        212,
        236,
        178,
        220,
        249
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 44
      },
      "originPermutation": [
        0,
        1,
        7,
        4,
        6,
        2,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 58,
        "certificate": {
          "solutionHex": "143e40d0b08fe"
        }
      }
    },
    {
      "key": "8:508caae6d1ec79be",
      "rows": [
        80,
        140,
        170,
        230,
        209,
        236,
        121,
        190
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 45
      },
      "originPermutation": [
        1,
        7,
        4,
        6,
        0,
        5,
        2,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "e235ead02128"
        }
      }
    },
    {
      "key": "8:a04ccad698e1eefd",
      "rows": [
        160,
        76,
        202,
        214,
        152,
        225,
        238,
        253
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 46
      },
      "originPermutation": [
        0,
        7,
        4,
        6,
        2,
        1,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "143fc0d9a136f"
        }
      }
    },
    {
      "key": "8:d0a898968da2c1ff",
      "rows": [
        208,
        168,
        152,
        150,
        141,
        162,
        193,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 67
      },
      "originPermutation": [
        2,
        5,
        7,
        4,
        3,
        0,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "solutionHex": "103fe0dfa75e8"
        }
      }
    },
    {
      "key": "8:4209b0a2e49c51bc",
      "rows": [
        66,
        9,
        176,
        162,
        228,
        156,
        81,
        188
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 68
      },
      "originPermutation": [
        1,
        0,
        7,
        5,
        3,
        4,
        2,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "solutionHex": "42054fb402a0"
        }
      }
    },
    {
      "key": "8:60d098b48e69e3de",
      "rows": [
        96,
        208,
        152,
        180,
        142,
        105,
        227,
        222
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 69
      },
      "originPermutation": [
        1,
        5,
        7,
        3,
        4,
        2,
        0,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "1094ffc7de020"
        }
      }
    },
    {
      "key": "8:449891b28e28c1de",
      "rows": [
        68,
        152,
        145,
        178,
        142,
        40,
        193,
        222
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 70
      },
      "originPermutation": [
        0,
        7,
        5,
        3,
        4,
        2,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 54,
        "certificate": {
          "solutionHex": "10047fcb83ba2"
        }
      }
    },
    {
      "key": "8:c88caa879064e1df",
      "rows": [
        200,
        140,
        170,
        135,
        144,
        100,
        225,
        223
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 71
      },
      "originPermutation": [
        5,
        7,
        3,
        4,
        1,
        2,
        0,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 54,
        "certificate": {
          "solutionHex": "10527fef879c0"
        }
      }
    },
    {
      "key": "8:e0c898c6d4e17bbf",
      "rows": [
        224,
        200,
        152,
        198,
        212,
        225,
        123,
        191
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 75
      },
      "originPermutation": [
        2,
        7,
        5,
        4,
        0,
        1,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "solutionHex": "ee05ba3fead0"
        }
      }
    },
    {
      "key": "8:2209d092cc21549c",
      "rows": [
        34,
        9,
        208,
        146,
        204,
        33,
        84,
        156
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 76
      },
      "originPermutation": [
        1,
        0,
        7,
        5,
        4,
        2,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 52,
        "certificate": {
          "solutionHex": "50040d9202fe"
        }
      }
    },
    {
      "key": "8:90c8686691accef3",
      "rows": [
        144,
        200,
        104,
        102,
        145,
        172,
        206,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 77
      },
      "originPermutation": [
        1,
        5,
        7,
        4,
        2,
        3,
        6,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 58,
        "certificate": {
          "solutionHex": "10b17e64d207f"
        }
      }
    },
    {
      "key": "8:c4a4c328d0ea75b7",
      "rows": [
        196,
        164,
        195,
        40,
        208,
        234,
        117,
        183
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 79
      },
      "originPermutation": [
        7,
        5,
        4,
        2,
        1,
        0,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 56,
        "certificate": {
          "solutionHex": "f615f215e055"
        }
      }
    },
    {
      "key": "8:24c8c1d298e16ebe",
      "rows": [
        36,
        200,
        193,
        210,
        152,
        225,
        110,
        190
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 86
      },
      "originPermutation": [
        0,
        7,
        5,
        3,
        2,
        1,
        6,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 58,
        "certificate": {
          "solutionHex": "be07fab42b92"
        }
      }
    },
    {
      "key": "8:e0d0a8ecf23d5b9f",
      "rows": [
        224,
        208,
        168,
        236,
        242,
        61,
        91,
        159
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 91
      },
      "originPermutation": [
        7,
        2,
        5,
        0,
        1,
        4,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 62,
        "certificate": {
          "solutionHex": "406c050b7fe459"
        }
      }
    },
    {
      "key": "8:4209b0a2142cc1cc",
      "rows": [
        66,
        9,
        176,
        162,
        20,
        44,
        193,
        204
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 92
      },
      "originPermutation": [
        1,
        0,
        7,
        5,
        3,
        6,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 50,
        "certificate": {
          "solutionHex": "700e04c39ff7f"
        }
      }
    },
    {
      "key": "8:a0d0588c96e1e6fb",
      "rows": [
        160,
        208,
        88,
        140,
        150,
        225,
        230,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 93
      },
      "originPermutation": [
        1,
        5,
        7,
        3,
        6,
        2,
        4,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "163fc880b376f"
        }
      }
    },
    {
      "key": "8:8470614892a6cef1",
      "rows": [
        132,
        112,
        97,
        72,
        146,
        166,
        206,
        241
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 94
      },
      "originPermutation": [
        0,
        7,
        5,
        2,
        3,
        6,
        4,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 54,
        "certificate": {
          "solutionHex": "5074fd40d7fc0"
        }
      }
    },
    {
      "key": "8:e0b0c4b85a6bf5cf",
      "rows": [
        224,
        176,
        196,
        184,
        90,
        107,
        245,
        207
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 95
      },
      "originPermutation": [
        5,
        7,
        2,
        1,
        3,
        6,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "solutionHex": "115daacb033c2"
        }
      }
    },
    {
      "key": "8:824138b46c3cd2c9",
      "rows": [
        130,
        65,
        56,
        180,
        108,
        60,
        210,
        201
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 100
      },
      "originPermutation": [
        0,
        1,
        7,
        4,
        3,
        6,
        2,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 58,
        "certificate": {
          "solutionHex": "504c28c673fc0"
        }
      }
    },
    {
      "key": "8:a04cca5698e16eb5",
      "rows": [
        160,
        76,
        202,
        86,
        152,
        225,
        110,
        181
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 101
      },
      "originPermutation": [
        1,
        7,
        3,
        4,
        5,
        0,
        6,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "solutionHex": "920f75d45140"
        }
      }
    },
    {
      "key": "8:822158d41ca2cce9",
      "rows": [
        130,
        33,
        88,
        212,
        28,
        162,
        204,
        233
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 108
      },
      "originPermutation": [
        0,
        1,
        7,
        4,
        6,
        2,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 55,
        "certificate": {
          "solutionHex": "103e0cc0908fe"
        }
      }
    },
    {
      "key": "8:8241380c9464e2d1",
      "rows": [
        130,
        65,
        56,
        12,
        148,
        100,
        226,
        209
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 124
      },
      "originPermutation": [
        0,
        1,
        7,
        6,
        3,
        4,
        2,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 50,
        "certificate": {
          "solutionHex": "5050730863fc0"
        }
      }
    },
    {
      "key": "8:c038648ad2a6d5f9",
      "rows": [
        192,
        56,
        100,
        138,
        210,
        166,
        213,
        249
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 125
      },
      "originPermutation": [
        1,
        7,
        5,
        6,
        4,
        3,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "5478c1fac3fc0"
        }
      }
    },
    {
      "key": "8:447029b4aa9ec3f8",
      "rows": [
        68,
        112,
        41,
        180,
        170,
        158,
        195,
        248
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 129
      },
      "originPermutation": [
        1,
        5,
        2,
        3,
        4,
        6,
        0,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "5034fdc657fa0"
        }
      }
    },
    {
      "key": "8:820532f06cdcf8e9",
      "rows": [
        130,
        5,
        50,
        240,
        108,
        220,
        248,
        233
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 132
      },
      "originPermutation": [
        1,
        0,
        5,
        3,
        4,
        6,
        7,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "solutionHex": "103438c0601fe"
        }
      }
    },
    {
      "key": "8:2219d896cea1d4fc",
      "rows": [
        34,
        25,
        216,
        150,
        206,
        161,
        212,
        252
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 134
      },
      "originPermutation": [
        0,
        5,
        3,
        4,
        6,
        1,
        2,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "113f6cc900611"
        }
      }
    },
    {
      "key": "8:2ccc8bc790e1eafe",
      "rows": [
        44,
        204,
        139,
        199,
        144,
        225,
        234,
        254
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 135
      },
      "originPermutation": [
        5,
        3,
        4,
        6,
        1,
        0,
        2,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 56,
        "certificate": {
          "solutionHex": "10307fe9c3b96"
        }
      }
    },
    {
      "key": "8:0a05a231e8dc70b4",
      "rows": [
        10,
        5,
        162,
        49,
        232,
        220,
        112,
        180
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 136
      },
      "originPermutation": [
        0,
        1,
        2,
        5,
        4,
        6,
        7,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "c205071f4184"
        }
      }
    },
    {
      "key": "8:84d019746eb8dae3",
      "rows": [
        132,
        208,
        25,
        116,
        110,
        184,
        218,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 138
      },
      "originPermutation": [
        0,
        2,
        5,
        4,
        6,
        7,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "10b132703607d"
        }
      }
    },
    {
      "key": "8:a81ccac7d2e17cbd",
      "rows": [
        168,
        28,
        202,
        199,
        210,
        225,
        124,
        189
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 139
      },
      "originPermutation": [
        2,
        5,
        4,
        6,
        0,
        1,
        7,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 61,
        "certificate": {
          "solutionHex": "fa0ddab44740"
        }
      }
    },
    {
      "key": "8:82051a74ec38d8d1",
      "rows": [
        130,
        5,
        26,
        116,
        236,
        56,
        216,
        209
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 140
      },
      "originPermutation": [
        1,
        0,
        5,
        4,
        6,
        3,
        7,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "100c6050701fe"
        }
      }
    },
    {
      "key": "8:420daab6986ce1dc",
      "rows": [
        66,
        13,
        170,
        182,
        152,
        108,
        225,
        220
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 142
      },
      "originPermutation": [
        0,
        5,
        4,
        6,
        2,
        3,
        1,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "1017ffc3943a0"
        }
      }
    },
    {
      "key": "8:46a5b3a8d46ef1de",
      "rows": [
        70,
        165,
        179,
        168,
        212,
        110,
        241,
        222
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 143
      },
      "originPermutation": [
        5,
        4,
        6,
        1,
        2,
        3,
        0,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "1397ff8112323"
        }
      }
    },
    {
      "key": "8:820552f0ecb8dcf9",
      "rows": [
        130,
        5,
        82,
        240,
        236,
        184,
        220,
        249
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 148
      },
      "originPermutation": [
        1,
        0,
        5,
        3,
        6,
        7,
        4,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "14fbc3fea3f41"
        }
      }
    },
    {
      "key": "8:c068b8b6dceef3fd",
      "rows": [
        192,
        104,
        184,
        182,
        220,
        238,
        243,
        253
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 149
      },
      "originPermutation": [
        1,
        5,
        3,
        6,
        7,
        4,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "13367e8901a7f"
        }
      }
    },
    {
      "key": "8:94e4e3c8f1f67ebf",
      "rows": [
        148,
        228,
        227,
        200,
        241,
        246,
        126,
        191
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 151
      },
      "originPermutation": [
        5,
        3,
        6,
        1,
        0,
        2,
        7,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "fa0d1bf6ecc0"
        }
      }
    },
    {
      "key": "8:0a059251ec305894",
      "rows": [
        10,
        5,
        146,
        81,
        236,
        48,
        88,
        148
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 152
      },
      "originPermutation": [
        0,
        1,
        2,
        5,
        6,
        7,
        4,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 50,
        "certificate": {
          "solutionHex": "c084071f4184"
        }
      }
    },
    {
      "key": "8:84c8297698accaf3",
      "rows": [
        132,
        200,
        41,
        118,
        152,
        172,
        202,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 153
      },
      "originPermutation": [
        1,
        5,
        2,
        6,
        7,
        3,
        4,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 57,
        "certificate": {
          "solutionHex": "103962745707d"
        }
      }
    },
    {
      "key": "8:a454cb3cdae976b5",
      "rows": [
        164,
        84,
        203,
        60,
        218,
        233,
        118,
        181
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 155
      },
      "originPermutation": [
        2,
        5,
        6,
        7,
        0,
        1,
        4,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 62,
        "certificate": {
          "solutionHex": "d20d57d45540"
        }
      }
    },
    {
      "key": "8:82054af418a8cce9",
      "rows": [
        130,
        5,
        74,
        244,
        24,
        168,
        204,
        233
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 156
      },
      "originPermutation": [
        1,
        0,
        5,
        6,
        3,
        7,
        4,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 52,
        "certificate": {
          "solutionHex": "16ff8886b3f41"
        }
      }
    },
    {
      "key": "8:c0a47a8cd4e6f5fb",
      "rows": [
        192,
        164,
        122,
        140,
        212,
        230,
        245,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 157
      },
      "originPermutation": [
        1,
        5,
        6,
        3,
        7,
        4,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "12b57a80fa27f"
        }
      }
    },
    {
      "key": "8:c2b9ac4ef276f9d7",
      "rows": [
        194,
        185,
        172,
        78,
        242,
        118,
        249,
        215
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 159
      },
      "originPermutation": [
        5,
        6,
        1,
        3,
        2,
        7,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 61,
        "certificate": {
          "solutionHex": "111f6e4d0317f"
        }
      }
    },
    {
      "key": "8:8241b874ecfcfaf5",
      "rows": [
        130,
        65,
        184,
        116,
        236,
        252,
        250,
        245
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 164
      },
      "originPermutation": [
        0,
        1,
        4,
        3,
        6,
        7,
        2,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 58,
        "certificate": {
          "solutionHex": "5132747903ffe"
        }
      }
    },
    {
      "key": "8:90cc6ae6d1ecfefb",
      "rows": [
        144,
        204,
        106,
        230,
        209,
        236,
        254,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 165
      },
      "originPermutation": [
        1,
        3,
        4,
        6,
        0,
        5,
        7,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 57,
        "certificate": {
          "solutionHex": "10307fe4db877"
        }
      }
    },
    {
      "key": "8:c6a5e3c8b0f6edff",
      "rows": [
        198,
        165,
        227,
        200,
        176,
        246,
        237,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 167
      },
      "originPermutation": [
        3,
        4,
        6,
        0,
        1,
        5,
        2,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "solutionHex": "103fefc19b267"
        }
      }
    },
    {
      "key": "8:8241b8f49ceceafd",
      "rows": [
        130,
        65,
        184,
        244,
        156,
        236,
        234,
        253
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 172
      },
      "originPermutation": [
        0,
        1,
        4,
        6,
        3,
        7,
        2,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "1073f7ff8d0c0"
        }
      }
    },
    {
      "key": "8:a0d4daccb6f1eeff",
      "rows": [
        160,
        212,
        218,
        204,
        182,
        241,
        238,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 174
      },
      "originPermutation": [
        0,
        4,
        6,
        2,
        3,
        1,
        7,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "solutionHex": "103fe8c1bb66f"
        }
      }
    },
    {
      "key": "8:e2f1e4b8da6ff7df",
      "rows": [
        226,
        241,
        228,
        184,
        218,
        111,
        247,
        223
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 175
      },
      "originPermutation": [
        4,
        6,
        1,
        0,
        2,
        3,
        5,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "1017ffcf83163"
        }
      }
    },
    {
      "key": "8:c0bcc66af2baddf7",
      "rows": [
        192,
        188,
        198,
        106,
        242,
        186,
        221,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 189
      },
      "originPermutation": [
        1,
        6,
        4,
        3,
        7,
        5,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "157ac56507dc0"
        }
      }
    },
    {
      "key": "8:0a05a291e8d470bc",
      "rows": [
        10,
        5,
        162,
        145,
        232,
        212,
        112,
        188
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 192
      },
      "originPermutation": [
        0,
        1,
        2,
        5,
        4,
        3,
        7,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "6c25d881f7f7f"
        }
      }
    },
    {
      "key": "8:a894cac5d2e17cbf",
      "rows": [
        168,
        148,
        202,
        197,
        210,
        225,
        124,
        191
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 195
      },
      "originPermutation": [
        2,
        5,
        4,
        3,
        0,
        1,
        7,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "f20ddab47fc0"
        }
      }
    },
    {
      "key": "8:820552f06cb85ca9",
      "rows": [
        130,
        5,
        82,
        240,
        108,
        184,
        92,
        169
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 196
      },
      "originPermutation": [
        1,
        0,
        5,
        3,
        4,
        7,
        6,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "22867b0801fe"
        }
      }
    },
    {
      "key": "8:a4d4c3c872f17eaf",
      "rows": [
        164,
        212,
        195,
        200,
        114,
        241,
        126,
        175
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 199
      },
      "originPermutation": [
        5,
        3,
        4,
        1,
        2,
        0,
        7,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "ba732811237f"
        }
      }
    },
    {
      "key": "8:0a05c291e830549c",
      "rows": [
        10,
        5,
        194,
        145,
        232,
        48,
        84,
        156
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 200
      },
      "originPermutation": [
        0,
        1,
        2,
        5,
        4,
        7,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 52,
        "certificate": {
          "solutionHex": "6d0847fd03ffe"
        }
      }
    },
    {
      "key": "8:84c8617298accef3",
      "rows": [
        132,
        200,
        97,
        114,
        152,
        172,
        206,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 201
      },
      "originPermutation": [
        1,
        5,
        2,
        4,
        7,
        3,
        6,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "94394075ff47d"
        }
      }
    },
    {
      "key": "8:e094ca3cdae975b7",
      "rows": [
        224,
        148,
        202,
        60,
        218,
        233,
        117,
        183
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 203
      },
      "originPermutation": [
        2,
        5,
        4,
        7,
        0,
        1,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 62,
        "certificate": {
          "solutionHex": "f60d13967fc0"
        }
      }
    },
    {
      "key": "8:82054a7418a84ca1",
      "rows": [
        130,
        5,
        74,
        116,
        24,
        168,
        76,
        161
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 204
      },
      "originPermutation": [
        1,
        0,
        5,
        4,
        3,
        7,
        6,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 49,
        "certificate": {
          "solutionHex": "2c08ce801fe"
        }
      }
    },
    {
      "key": "8:c0a43a8cd4a6d1fb",
      "rows": [
        192,
        164,
        58,
        140,
        212,
        166,
        209,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 205
      },
      "originPermutation": [
        1,
        5,
        4,
        3,
        7,
        6,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "solutionHex": "1038e1f67bce0"
        }
      }
    },
    {
      "key": "8:8245722894acc6f1",
      "rows": [
        130,
        69,
        114,
        40,
        148,
        172,
        198,
        241
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 206
      },
      "originPermutation": [
        0,
        5,
        4,
        2,
        3,
        7,
        6,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 54,
        "certificate": {
          "solutionHex": "1071fb20f90c0"
        }
      }
    },
    {
      "key": "8:c271a4789aaecbf5",
      "rows": [
        194,
        113,
        164,
        120,
        154,
        174,
        203,
        245
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 207
      },
      "originPermutation": [
        5,
        4,
        2,
        1,
        3,
        7,
        6,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "1078e171fdec0"
        }
      }
    },
    {
      "key": "8:c0b078cc96e6edfb",
      "rows": [
        192,
        176,
        120,
        204,
        150,
        230,
        237,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 213
      },
      "originPermutation": [
        1,
        5,
        3,
        7,
        6,
        4,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "14b942f4f207f"
        }
      }
    },
    {
      "key": "8:8261789c5ca6d6e9",
      "rows": [
        130,
        97,
        120,
        156,
        92,
        166,
        214,
        233
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 214
      },
      "originPermutation": [
        0,
        5,
        3,
        7,
        2,
        6,
        4,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "523c2880f3ffe"
        }
      }
    },
    {
      "key": "8:0a05c2a11028448c",
      "rows": [
        10,
        5,
        194,
        161,
        16,
        40,
        68,
        140
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 216
      },
      "originPermutation": [
        0,
        1,
        2,
        5,
        7,
        4,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 38,
        "equations": 40,
        "certificate": {
          "solutionHex": "104008155194"
        }
      }
    },
    {
      "key": "8:84e0518894a2c6fb",
      "rows": [
        132,
        224,
        81,
        136,
        148,
        162,
        198,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 217
      },
      "originPermutation": [
        1,
        5,
        2,
        7,
        3,
        4,
        6,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 50,
        "certificate": {
          "solutionHex": "147ac0fea7dc8"
        }
      }
    },
    {
      "key": "8:820562089024c4d1",
      "rows": [
        130,
        5,
        98,
        8,
        144,
        36,
        196,
        209
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 220
      },
      "originPermutation": [
        1,
        0,
        5,
        3,
        7,
        6,
        4,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 38,
        "equations": 40,
        "certificate": {
          "solutionHex": "10027700809f2"
        }
      }
    },
    {
      "key": "8:c0b084c892e2e9ff",
      "rows": [
        192,
        176,
        132,
        200,
        146,
        226,
        233,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 221
      },
      "originPermutation": [
        1,
        5,
        3,
        7,
        6,
        4,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 48,
        "certificate": {
          "solutionHex": "1035fbc1ff2e4"
        }
      }
    },
    {
      "key": "8:8261849858a2d2ed",
      "rows": [
        130,
        97,
        132,
        152,
        88,
        162,
        210,
        237
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 222
      },
      "originPermutation": [
        0,
        5,
        3,
        7,
        2,
        6,
        4,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 50,
        "certificate": {
          "solutionHex": "523c2881ffffc"
        }
      }
    },
    {
      "key": "8:8241b8741ceceae5",
      "rows": [
        130,
        65,
        184,
        116,
        28,
        236,
        234,
        229
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 228
      },
      "originPermutation": [
        0,
        1,
        4,
        3,
        6,
        7,
        2,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "553a047903ffe"
        }
      }
    },
    {
      "key": "8:e2d1e4d8bab54fbf",
      "rows": [
        226,
        209,
        228,
        216,
        186,
        181,
        79,
        191
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 231
      },
      "originPermutation": [
        3,
        4,
        0,
        1,
        5,
        2,
        6,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 61,
        "certificate": {
          "solutionHex": "3e07faf42953"
        }
      }
    },
    {
      "key": "8:8241b80c94e4e2f5",
      "rows": [
        130,
        65,
        184,
        12,
        148,
        228,
        226,
        245
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 236
      },
      "originPermutation": [
        0,
        1,
        4,
        6,
        3,
        7,
        2,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 52,
        "certificate": {
          "solutionHex": "1077ff098d0c0"
        }
      }
    },
    {
      "key": "8:c0b8a44ad2e6f9f7",
      "rows": [
        192,
        184,
        164,
        74,
        210,
        230,
        249,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 238
      },
      "originPermutation": [
        0,
        4,
        2,
        6,
        3,
        7,
        1,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 55,
        "certificate": {
          "solutionHex": "11b77e450217f"
        }
      }
    },
    {
      "key": "8:e4d21decb679ebdb",
      "rows": [
        228,
        210,
        29,
        236,
        182,
        121,
        235,
        219
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 239
      },
      "originPermutation": [
        4,
        2,
        6,
        1,
        0,
        3,
        5,
        7
      ],
      "naji": {
        "circle": true,
        "rank": 46,
        "equations": 62,
        "certificate": {
          "solutionHex": "101ee9c037fe4"
        }
      }
    },
    {
      "key": "8:8241048850e0f2e9",
      "rows": [
        130,
        65,
        4,
        136,
        80,
        224,
        242,
        233
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 252
      },
      "originPermutation": [
        0,
        1,
        6,
        3,
        4,
        7,
        2,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 38,
        "equations": 41,
        "certificate": {
          "solutionHex": "1079a0f6014c0"
        }
      }
    },
    {
      "key": "8:c082c4a8f078f5df",
      "rows": [
        192,
        130,
        196,
        168,
        240,
        120,
        245,
        223
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 253
      },
      "originPermutation": [
        1,
        6,
        4,
        3,
        7,
        5,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 50,
        "certificate": {
          "solutionHex": "121c6881f3ffe"
        }
      }
    },
    {
      "key": "7:68542a157a7573",
      "rows": [
        104,
        84,
        42,
        21,
        122,
        117,
        115
      ],
      "origin": {
        "kind": 1,
        "F": 15,
        "root": 0
      },
      "originPermutation": [
        2,
        4,
        5,
        1,
        0,
        6,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 42,
        "certificate": {
          "solutionHex": "8b635283b"
        }
      }
    },
    {
      "key": "8:98548a452330cac5",
      "rows": [
        152,
        84,
        138,
        69,
        35,
        48,
        202,
        197
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 7
      },
      "originPermutation": [
        4,
        6,
        7,
        3,
        5,
        1,
        2,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 44,
        "equations": 56,
        "certificate": {
          "solutionHex": "1000137f81973"
        }
      }
    },
    {
      "key": "8:c8c42a159864e3d3",
      "rows": [
        200,
        196,
        42,
        21,
        152,
        100,
        227,
        211
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 15
      },
      "originPermutation": [
        4,
        7,
        6,
        5,
        1,
        2,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "1010771a4b873"
        }
      }
    },
    {
      "key": "8:a86492512c134a85",
      "rows": [
        168,
        100,
        146,
        81,
        44,
        19,
        74,
        133
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 17
      },
      "originPermutation": [
        5,
        7,
        3,
        1,
        2,
        6,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "solutionHex": "14b6fdd5944"
        }
      }
    },
    {
      "key": "8:d0a8984625b2c9e7",
      "rows": [
        208,
        168,
        152,
        70,
        37,
        178,
        201,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 21
      },
      "originPermutation": [
        1,
        3,
        6,
        7,
        5,
        4,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "solutionHex": "1103695ff87de0"
        }
      }
    },
    {
      "key": "8:c8a44a1558a2d5e3",
      "rows": [
        200,
        164,
        74,
        21,
        88,
        162,
        213,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 23
      },
      "originPermutation": [
        3,
        5,
        6,
        7,
        0,
        1,
        2,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "127fa0fcab6c4"
        }
      }
    },
    {
      "key": "8:c8a8580754a2d5e3",
      "rows": [
        200,
        168,
        88,
        7,
        84,
        162,
        213,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 27
      },
      "originPermutation": [
        2,
        5,
        7,
        6,
        0,
        4,
        3,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "103fa00ea35ea"
        }
      }
    },
    {
      "key": "8:c8a44a2510eae5e3",
      "rows": [
        200,
        164,
        74,
        37,
        16,
        234,
        229,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 39
      },
      "originPermutation": [
        4,
        6,
        7,
        3,
        1,
        2,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 40,
        "equations": 54,
        "certificate": {
          "solutionHex": "10b3002a8a073"
        }
      }
    },
    {
      "key": "8:e0c8982694e9e3f7",
      "rows": [
        224,
        200,
        152,
        38,
        148,
        233,
        227,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 43
      },
      "originPermutation": [
        4,
        7,
        2,
        6,
        1,
        5,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "solutionHex": "1030ff2dcf8e0"
        }
      }
    },
    {
      "key": "8:8c4c231398646291",
      "rows": [
        140,
        76,
        35,
        19,
        152,
        100,
        98,
        145
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 51
      },
      "originPermutation": [
        2,
        7,
        6,
        3,
        4,
        5,
        0,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "solutionHex": "10407b79a4a"
        }
      }
    },
    {
      "key": "8:c4a41348b4b2c9f3",
      "rows": [
        196,
        164,
        19,
        72,
        180,
        178,
        201,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 55
      },
      "originPermutation": [
        3,
        6,
        7,
        1,
        0,
        5,
        4,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "solutionHex": "103fe9402f6e4"
        }
      }
    },
    {
      "key": "8:a2518c4cf2f17ab5",
      "rows": [
        162,
        81,
        140,
        76,
        242,
        241,
        122,
        181
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 63
      },
      "originPermutation": [
        6,
        7,
        4,
        1,
        0,
        5,
        3,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "solutionHex": "c265cf7114fe"
        }
      }
    },
    {
      "key": "8:e0d0a8acd2edf3ff",
      "rows": [
        224,
        208,
        168,
        172,
        210,
        237,
        243,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 91
      },
      "originPermutation": [
        2,
        5,
        7,
        0,
        4,
        3,
        1,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "solutionHex": "103fe0d7bf469"
        }
      }
    },
    {
      "key": "8:d0a864bad9aed5fb",
      "rows": [
        208,
        168,
        100,
        186,
        217,
        174,
        213,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 95
      },
      "originPermutation": [
        5,
        7,
        2,
        3,
        1,
        0,
        4,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "solutionHex": "1478c0fec3dc8"
        }
      }
    },
    {
      "key": "8:e0d0a458dae5fbf7",
      "rows": [
        224,
        208,
        164,
        88,
        218,
        229,
        251,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 111
      },
      "originPermutation": [
        4,
        7,
        2,
        1,
        6,
        5,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 55,
        "certificate": {
          "solutionHex": "103fe051bf66d"
        }
      }
    },
    {
      "key": "8:f1ceae5e79b55ba7",
      "rows": [
        241,
        206,
        174,
        94,
        121,
        181,
        91,
        167
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 255
      },
      "originPermutation": [
        0,
        4,
        1,
        7,
        5,
        3,
        2,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 47,
        "equations": 64,
        "certificate": {
          "solutionHex": "e86e4deecd8"
        }
      }
    }
  ],
  "rejected": [
    {
      "key": "6:38341a152f33",
      "rows": [
        56,
        52,
        26,
        21,
        47,
        51
      ],
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 1
      },
      "naji": {
        "circle": false,
        "rank": 22,
        "equations": 25,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            5,
            8,
            10,
            12,
            15,
            17,
            20,
            23
          ]
        }
      }
    },
    {
      "key": "6:3e332d1d1b27",
      "rows": [
        62,
        51,
        45,
        29,
        27,
        39
      ],
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 31
      },
      "naji": {
        "circle": false,
        "rank": 23,
        "equations": 25,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            7,
            10,
            12,
            14,
            15,
            18,
            20,
            21,
            23
          ]
        }
      }
    },
    {
      "key": "6:38342a25233f",
      "rows": [
        56,
        52,
        42,
        37,
        35,
        63
      ],
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 32
      },
      "naji": {
        "circle": false,
        "rank": 21,
        "equations": 25,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            5,
            7,
            10,
            12,
            14,
            17,
            19,
            22
          ]
        }
      }
    },
    {
      "key": "6:38342a1d1b27",
      "rows": [
        56,
        52,
        42,
        29,
        27,
        39
      ],
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 37
      },
      "naji": {
        "circle": false,
        "rank": 23,
        "equations": 27,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            4,
            5,
            6,
            7,
            9,
            10,
            11,
            13,
            15,
            16,
            17,
            20,
            22,
            23,
            25
          ]
        }
      }
    },
    {
      "key": "6:39362e1d1b27",
      "rows": [
        57,
        54,
        46,
        29,
        27,
        39
      ],
      "origin": {
        "kind": 1,
        "F": 2,
        "root": 6
      },
      "naji": {
        "circle": false,
        "rank": 23,
        "equations": 27,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            4,
            5,
            6,
            7,
            9,
            10,
            11,
            13,
            15,
            16,
            17,
            20,
            22,
            23,
            25
          ]
        }
      }
    },
    {
      "key": "7:70683826255f63",
      "rows": [
        112,
        104,
        56,
        38,
        37,
        95,
        99
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 1
      },
      "naji": {
        "circle": false,
        "rank": 26,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            6,
            10,
            13,
            15,
            20,
            23,
            26
          ]
        }
      }
    },
    {
      "key": "7:705838166f7573",
      "rows": [
        112,
        88,
        56,
        22,
        111,
        117,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 5
      },
      "naji": {
        "circle": false,
        "rank": 27,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            7,
            10,
            13,
            15,
            21,
            23,
            27
          ]
        }
      }
    },
    {
      "key": "7:4c2c0b77186a69",
      "rows": [
        76,
        44,
        11,
        119,
        24,
        106,
        105
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 7
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 36,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            7,
            8,
            9,
            12,
            17,
            20,
            21,
            24,
            25,
            26,
            27,
            33
          ]
        }
      }
    },
    {
      "key": "7:685838777e7d7b",
      "rows": [
        104,
        88,
        56,
        119,
        126,
        125,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 21
      },
      "naji": {
        "circle": false,
        "rank": 26,
        "equations": 36,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            9,
            11,
            12,
            16,
            21,
            24,
            26
          ]
        }
      }
    },
    {
      "key": "7:7e736d5d3b374f",
      "rows": [
        126,
        115,
        109,
        93,
        59,
        55,
        79
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 63
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            7,
            10,
            12,
            13,
            14,
            15,
            17,
            18,
            20,
            22,
            24,
            25,
            27,
            30,
            32,
            34,
            37
          ]
        }
      }
    },
    {
      "key": "7:7068584645437f",
      "rows": [
        112,
        104,
        88,
        70,
        69,
        67,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 64
      },
      "naji": {
        "circle": false,
        "rank": 26,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            6,
            9,
            13,
            15,
            19,
            23,
            26
          ]
        }
      }
    },
    {
      "key": "7:7068584645235f",
      "rows": [
        112,
        104,
        88,
        70,
        69,
        35,
        95
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 65
      },
      "naji": {
        "circle": false,
        "rank": 26,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            6,
            9,
            13,
            15,
            19,
            23,
            26
          ]
        }
      }
    },
    {
      "key": "7:7068584635334f",
      "rows": [
        112,
        104,
        88,
        70,
        53,
        51,
        79
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 69
      },
      "naji": {
        "circle": false,
        "rank": 26,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            6,
            9,
            13,
            15,
            19,
            23,
            26
          ]
        }
      }
    },
    {
      "key": "7:686452513c334f",
      "rows": [
        104,
        100,
        82,
        81,
        60,
        51,
        79
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 73
      },
      "naji": {
        "circle": false,
        "rank": 30,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            4,
            7,
            11,
            13,
            17,
            21,
            25,
            31
          ]
        }
      }
    },
    {
      "key": "7:6858380f767573",
      "rows": [
        104,
        88,
        56,
        15,
        118,
        117,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 85
      },
      "naji": {
        "circle": false,
        "rank": 27,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            9,
            11,
            12,
            17,
            21,
            25,
            27
          ]
        }
      }
    },
    {
      "key": "7:641c075a3a7169",
      "rows": [
        100,
        28,
        7,
        90,
        58,
        113,
        105
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 91
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            7,
            8,
            10,
            11,
            15,
            17,
            18,
            20,
            21,
            22,
            23,
            24,
            27,
            29,
            30,
            36
          ]
        }
      }
    },
    {
      "key": "7:01726c5c3a364e",
      "rows": [
        1,
        114,
        108,
        92,
        58,
        54,
        78
      ],
      "origin": {
        "kind": 2,
        "F": 2,
        "neighborMask": 127
      },
      "naji": {
        "circle": false,
        "rank": 28,
        "equations": 36,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            4,
            6,
            7,
            9,
            12,
            14,
            15,
            17,
            21,
            22,
            24,
            28,
            31,
            32,
            34
          ]
        }
      }
    },
    {
      "key": "8:e0d068544a45bfc3",
      "rows": [
        224,
        208,
        104,
        84,
        74,
        69,
        191,
        195
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 1
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            7,
            12,
            15,
            19,
            25,
            29,
            35,
            41
          ]
        }
      }
    },
    {
      "key": "8:e0b068342adfe5e3",
      "rows": [
        224,
        176,
        104,
        52,
        42,
        223,
        229,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 5
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            8,
            12,
            15,
            19,
            26,
            29,
            36,
            41
          ]
        }
      }
    },
    {
      "key": "8:98541a15ef30d2d1",
      "rows": [
        152,
        84,
        26,
        21,
        239,
        48,
        210,
        209
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 7
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 52,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            6,
            9,
            13,
            16,
            24,
            31,
            36,
            49
          ]
        }
      }
    },
    {
      "key": "8:b070a86423dfeae5",
      "rows": [
        176,
        112,
        168,
        100,
        35,
        223,
        234,
        229
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 9
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            6,
            13,
            15,
            19,
            24,
            29,
            38,
            43
          ]
        }
      }
    },
    {
      "key": "8:d0983816efb4d1f3",
      "rows": [
        208,
        152,
        56,
        22,
        239,
        180,
        209,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 11
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            6,
            13,
            14,
            15,
            16,
            17,
            26,
            28,
            29,
            31,
            33,
            39,
            41,
            42,
            44,
            51
          ]
        }
      }
    },
    {
      "key": "8:8c4c0bf79868ead9",
      "rows": [
        140,
        76,
        11,
        247,
        152,
        104,
        234,
        217
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 15
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            10,
            11,
            12,
            15,
            23,
            26,
            27,
            31,
            32,
            33,
            34,
            52
          ]
        }
      }
    },
    {
      "key": "8:d0b05834effaf5f3",
      "rows": [
        208,
        176,
        88,
        52,
        239,
        250,
        245,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 21
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            10,
            13,
            15,
            20,
            26,
            29,
            37,
            42
          ]
        }
      }
    },
    {
      "key": "8:a454fbccf6f57ebd",
      "rows": [
        164,
        84,
        251,
        204,
        246,
        245,
        126,
        189
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 55
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            9,
            13,
            16,
            20,
            25,
            41,
            43,
            45
          ]
        }
      }
    },
    {
      "key": "8:c2fde6daba76efdf",
      "rows": [
        194,
        253,
        230,
        218,
        186,
        118,
        239,
        223
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 63
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 55,
        "certificate": {
          "inconsistentEquationIndices": [
            7,
            9,
            12,
            14,
            21,
            24,
            29,
            31,
            35,
            36,
            41,
            43
          ]
        }
      }
    },
    {
      "key": "8:fef3edddbb776f9f",
      "rows": [
        254,
        243,
        237,
        221,
        187,
        119,
        111,
        159
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 127
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            7,
            11,
            16,
            18,
            22,
            23,
            29,
            32,
            38,
            40,
            45,
            47,
            48,
            52
          ]
        }
      }
    },
    {
      "key": "8:e0d0a8948a8583ff",
      "rows": [
        224,
        208,
        168,
        148,
        138,
        133,
        131,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 128
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            7,
            11,
            15,
            19,
            24,
            29,
            35,
            41
          ]
        }
      }
    },
    {
      "key": "8:e0d0a8948a8543bf",
      "rows": [
        224,
        208,
        168,
        148,
        138,
        133,
        67,
        191
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 129
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            7,
            11,
            15,
            19,
            24,
            29,
            35,
            41
          ]
        }
      }
    },
    {
      "key": "8:e0d0a8948a65639f",
      "rows": [
        224,
        208,
        168,
        148,
        138,
        101,
        99,
        159
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 133
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            7,
            11,
            15,
            19,
            24,
            29,
            35,
            41
          ]
        }
      }
    },
    {
      "key": "8:d0b0c8a4836a659f",
      "rows": [
        208,
        176,
        200,
        164,
        131,
        106,
        101,
        159
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 137
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            6,
            11,
            15,
            19,
            23,
            29,
            36,
            42
          ]
        }
      }
    },
    {
      "key": "8:e0d0a8947a75738f",
      "rows": [
        224,
        208,
        168,
        148,
        122,
        117,
        115,
        143
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 149
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 62,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            8,
            11,
            15,
            19,
            24,
            29,
            35,
            41
          ]
        }
      }
    },
    {
      "key": "8:e0c45288b4b147bb",
      "rows": [
        224,
        196,
        82,
        136,
        180,
        177,
        71,
        187
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 151
      },
      "naji": {
        "circle": false,
        "rank": 42,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            5,
            7,
            12,
            16,
            21,
            25,
            29,
            44
          ]
        }
      }
    },
    {
      "key": "8:e0948a5c3a716987",
      "rows": [
        224,
        148,
        138,
        92,
        58,
        113,
        105,
        135
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 155
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            7,
            9,
            13,
            17,
            20,
            24,
            26,
            31,
            42,
            45
          ]
        }
      }
    },
    {
      "key": "8:c203e4d8b874eddd",
      "rows": [
        194,
        3,
        228,
        216,
        184,
        116,
        237,
        221
      ],
      "origin": {
        "kind": 2,
        "F": 3,
        "neighborMask": 191
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            6,
            9,
            10,
            12,
            14,
            17,
            20,
            24,
            27,
            33,
            35,
            40,
            42
          ]
        }
      }
    },
    {
      "key": "7:605030700e0d4b",
      "rows": [
        96,
        80,
        48,
        112,
        14,
        13,
        75
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 1
      },
      "naji": {
        "circle": false,
        "rank": 25,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            8,
            10,
            11,
            12,
            14,
            17,
            19,
            20,
            22,
            25
          ]
        }
      }
    },
    {
      "key": "7:30283846450758",
      "rows": [
        48,
        40,
        56,
        70,
        69,
        7,
        88
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 2
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            8,
            9,
            10,
            11,
            13,
            17,
            18,
            25,
            26,
            32,
            37
          ]
        }
      }
    },
    {
      "key": "7:605030700e6d6b",
      "rows": [
        96,
        80,
        48,
        112,
        14,
        109,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 5
      },
      "naji": {
        "circle": false,
        "rank": 25,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            8,
            10,
            11,
            12,
            14,
            18,
            19,
            20,
            22,
            25
          ]
        }
      }
    },
    {
      "key": "7:18641a4525726a",
      "rows": [
        24,
        100,
        26,
        69,
        37,
        114,
        106
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 10
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            6,
            12,
            14,
            18,
            21,
            22,
            24,
            30,
            34,
            36
          ]
        }
      }
    },
    {
      "key": "7:605030707e7d7b",
      "rows": [
        96,
        80,
        48,
        112,
        126,
        125,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 21
      },
      "naji": {
        "circle": false,
        "rank": 24,
        "equations": 36,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            7,
            9,
            10,
            11,
            12,
            14,
            18,
            19,
            20,
            22,
            24
          ]
        }
      }
    },
    {
      "key": "7:60641a5c3c736b",
      "rows": [
        96,
        100,
        26,
        92,
        60,
        115,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 27
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            6,
            8,
            9,
            12,
            13,
            14,
            15,
            20,
            21,
            22,
            23,
            24,
            25,
            27,
            29,
            30,
            33,
            37
          ]
        }
      }
    },
    {
      "key": "7:68583807767573",
      "rows": [
        104,
        88,
        56,
        7,
        118,
        117,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 42
      },
      "naji": {
        "circle": false,
        "rank": 27,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            9,
            11,
            12,
            17,
            21,
            25,
            27
          ]
        }
      }
    },
    {
      "key": "7:64540b4c72717b",
      "rows": [
        100,
        84,
        11,
        76,
        114,
        113,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 43
      },
      "naji": {
        "circle": false,
        "rank": 31,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            7,
            9,
            13,
            17,
            20,
            23,
            24,
            30,
            31,
            35
          ]
        }
      }
    },
    {
      "key": "7:6219645a3a756d",
      "rows": [
        98,
        25,
        100,
        90,
        58,
        117,
        109
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 47
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            4,
            5,
            6,
            7,
            12,
            13,
            14,
            15,
            16,
            17,
            19,
            21,
            22,
            23,
            25,
            26,
            28,
            29,
            30,
            33,
            37
          ]
        }
      }
    },
    {
      "key": "7:704e2e1e797573",
      "rows": [
        112,
        78,
        46,
        30,
        121,
        117,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 63
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            5,
            7,
            8,
            10,
            11,
            12,
            14,
            15,
            17,
            18,
            20,
            23,
            25,
            26,
            29,
            32,
            34
          ]
        }
      }
    },
    {
      "key": "7:30281846454378",
      "rows": [
        48,
        40,
        24,
        70,
        69,
        67,
        120
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 64
      },
      "naji": {
        "circle": false,
        "rank": 26,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            6,
            8,
            9,
            10,
            12,
            15,
            17,
            18,
            20,
            23,
            25,
            26
          ]
        }
      }
    },
    {
      "key": "7:18146261436c7c",
      "rows": [
        24,
        20,
        98,
        97,
        67,
        108,
        124
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 66
      },
      "naji": {
        "circle": false,
        "rank": 31,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            6,
            7,
            10,
            11,
            13,
            15,
            16,
            19,
            20,
            21,
            22,
            23,
            24,
            28,
            29,
            30,
            31
          ]
        }
      }
    },
    {
      "key": "7:282452515c637c",
      "rows": [
        40,
        36,
        82,
        81,
        92,
        99,
        124
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 73
      },
      "naji": {
        "circle": false,
        "rank": 31,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            6,
            12,
            15,
            20,
            23,
            25,
            30,
            32
          ]
        }
      }
    },
    {
      "key": "7:0c7061517a767e",
      "rows": [
        12,
        112,
        97,
        81,
        122,
        118,
        126
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 74
      },
      "naji": {
        "circle": false,
        "rank": 30,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            11,
            13,
            16,
            19,
            23,
            27,
            30
          ]
        }
      }
    },
    {
      "key": "7:7068587e7d7b7f",
      "rows": [
        112,
        104,
        88,
        126,
        125,
        123,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 106
      },
      "naji": {
        "circle": false,
        "rank": 25,
        "equations": 36,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            8,
            10,
            13,
            15,
            20,
            23,
            25
          ]
        }
      }
    },
    {
      "key": "7:714e2e1e797573",
      "rows": [
        113,
        78,
        46,
        30,
        121,
        117,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 4,
        "neighborMask": 127
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            5,
            7,
            8,
            10,
            11,
            12,
            14,
            15,
            17,
            18,
            20,
            23,
            25,
            26,
            29,
            32,
            34
          ]
        }
      }
    },
    {
      "key": "7:605030704e4d7b",
      "rows": [
        96,
        80,
        48,
        112,
        78,
        77,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 1
      },
      "naji": {
        "circle": false,
        "rank": 24,
        "equations": 38,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            6,
            9,
            10,
            11,
            12,
            14,
            18,
            19,
            20,
            22,
            24
          ]
        }
      }
    },
    {
      "key": "7:30183866275d68",
      "rows": [
        48,
        24,
        56,
        102,
        39,
        93,
        104
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 2
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 38,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            6,
            8,
            9,
            10,
            11,
            13,
            15,
            18,
            25,
            26,
            32,
            37
          ]
        }
      }
    },
    {
      "key": "7:605030702e5d6b",
      "rows": [
        96,
        80,
        48,
        112,
        46,
        93,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 4
      },
      "naji": {
        "circle": false,
        "rank": 25,
        "equations": 38,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            6,
            8,
            10,
            11,
            12,
            14,
            18,
            19,
            20,
            22,
            25
          ]
        }
      }
    },
    {
      "key": "7:605030704e2d5b",
      "rows": [
        96,
        80,
        48,
        112,
        78,
        45,
        91
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 5
      },
      "naji": {
        "circle": false,
        "rank": 24,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            6,
            9,
            10,
            11,
            12,
            14,
            17,
            19,
            20,
            22,
            24
          ]
        }
      }
    },
    {
      "key": "7:30283866651f58",
      "rows": [
        48,
        40,
        56,
        102,
        101,
        31,
        88
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 8
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            5,
            8,
            9,
            10,
            11,
            13,
            17,
            18,
            25,
            26,
            32,
            35
          ]
        }
      }
    },
    {
      "key": "7:605030706e7d7b",
      "rows": [
        96,
        80,
        48,
        112,
        110,
        125,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 20
      },
      "naji": {
        "circle": false,
        "rank": 24,
        "equations": 36,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            7,
            9,
            10,
            11,
            12,
            14,
            18,
            19,
            20,
            22,
            24
          ]
        }
      }
    },
    {
      "key": "7:605030701e6d6b",
      "rows": [
        96,
        80,
        48,
        112,
        30,
        109,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 21
      },
      "naji": {
        "circle": false,
        "rank": 25,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            8,
            10,
            11,
            12,
            14,
            18,
            19,
            20,
            22,
            25
          ]
        }
      }
    },
    {
      "key": "7:0c1c53336e7874",
      "rows": [
        12,
        28,
        83,
        51,
        110,
        120,
        116
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 34
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            5,
            8,
            9,
            16,
            17,
            18,
            19,
            22,
            24,
            27,
            30,
            31,
            34,
            36
          ]
        }
      }
    },
    {
      "key": "7:0e6959377c7a76",
      "rows": [
        14,
        105,
        89,
        55,
        124,
        122,
        118
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 42
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            6,
            7,
            8,
            9,
            12,
            13,
            16,
            17,
            19,
            23,
            25,
            26,
            35
          ]
        }
      }
    },
    {
      "key": "7:2671695c5a677e",
      "rows": [
        38,
        113,
        105,
        92,
        90,
        103,
        126
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 43
      },
      "naji": {
        "circle": false,
        "rank": 32,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            7,
            8,
            14,
            16,
            18,
            23,
            25,
            31,
            33,
            37
          ]
        }
      }
    },
    {
      "key": "7:26556b5c5a657e",
      "rows": [
        38,
        85,
        107,
        92,
        90,
        101,
        126
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 46
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            5,
            7,
            8,
            9,
            10,
            12,
            19,
            20,
            21,
            23,
            25,
            28,
            30,
            31,
            32,
            36
          ]
        }
      }
    },
    {
      "key": "7:1a71644933766e",
      "rows": [
        26,
        113,
        100,
        73,
        51,
        118,
        110
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 47
      },
      "naji": {
        "circle": false,
        "rank": 32,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            5,
            6,
            8,
            9,
            12,
            13,
            14,
            15,
            18,
            19,
            20,
            22,
            23,
            26,
            29,
            30,
            33,
            34
          ]
        }
      }
    },
    {
      "key": "7:60647a5c3c776f",
      "rows": [
        96,
        100,
        122,
        92,
        60,
        119,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 54
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            12,
            13,
            14,
            15,
            24,
            25,
            26,
            29,
            30,
            32,
            33,
            34,
            35
          ]
        }
      }
    },
    {
      "key": "7:62791c5e3e736b",
      "rows": [
        98,
        121,
        28,
        94,
        62,
        115,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 62
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            4,
            7,
            8,
            10,
            11,
            12,
            13,
            14,
            15,
            21,
            22,
            24,
            25,
            26,
            27,
            28,
            31,
            36
          ]
        }
      }
    },
    {
      "key": "7:62135c3c1e6965",
      "rows": [
        98,
        19,
        92,
        60,
        30,
        105,
        101
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 63
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            4,
            6,
            7,
            9,
            10,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            24,
            25,
            27,
            28,
            31,
            32,
            33,
            34
          ]
        }
      }
    },
    {
      "key": "7:30281866655b78",
      "rows": [
        48,
        40,
        24,
        102,
        101,
        91,
        120
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 64
      },
      "naji": {
        "circle": false,
        "rank": 26,
        "equations": 38,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            7,
            8,
            9,
            10,
            12,
            16,
            17,
            18,
            20,
            22,
            25,
            26
          ]
        }
      }
    },
    {
      "key": "7:181472714f6c7c",
      "rows": [
        24,
        20,
        114,
        113,
        79,
        108,
        124
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 72
      },
      "naji": {
        "circle": false,
        "rank": 29,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            6,
            7,
            8,
            9,
            11,
            15,
            16,
            17,
            18,
            20,
            21,
            23,
            24,
            25,
            28,
            29,
            30
          ]
        }
      }
    },
    {
      "key": "7:484472713c7c6f",
      "rows": [
        72,
        68,
        114,
        113,
        60,
        124,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 73
      },
      "naji": {
        "circle": false,
        "rank": 28,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            5,
            6,
            7,
            9,
            11,
            14,
            15,
            16,
            18,
            19,
            20,
            22,
            23,
            24,
            27,
            28,
            29
          ]
        }
      }
    },
    {
      "key": "7:2478715a5e677e",
      "rows": [
        36,
        120,
        113,
        90,
        94,
        103,
        126
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 75
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            4,
            6,
            7,
            8,
            9,
            10,
            15,
            16,
            17,
            18,
            22,
            23,
            26,
            29,
            31,
            34,
            39
          ]
        }
      }
    },
    {
      "key": "7:746c477a797b7f",
      "rows": [
        116,
        108,
        71,
        122,
        121,
        123,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 107
      },
      "naji": {
        "circle": false,
        "rank": 28,
        "equations": 38,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            5,
            7,
            8,
            12,
            14,
            16,
            18,
            21,
            22,
            23,
            24,
            29
          ]
        }
      }
    },
    {
      "key": "7:607c1e5e3e736b",
      "rows": [
        96,
        124,
        30,
        94,
        62,
        115,
        107
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 118
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            6,
            8,
            9,
            13,
            15,
            16,
            17,
            20,
            23,
            24,
            26,
            28,
            31,
            33,
            34,
            36
          ]
        }
      }
    },
    {
      "key": "7:7c724d2d737b77",
      "rows": [
        124,
        114,
        77,
        45,
        115,
        123,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 5,
        "neighborMask": 126
      },
      "naji": {
        "circle": false,
        "rank": 31,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            4,
            6,
            8,
            9,
            10,
            11,
            13,
            14,
            19,
            21,
            22,
            24,
            25,
            27,
            28,
            30,
            31,
            32
          ]
        }
      }
    },
    {
      "key": "7:68583807665573",
      "rows": [
        104,
        88,
        56,
        7,
        102,
        85,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 1
      },
      "naji": {
        "circle": false,
        "rank": 27,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            9,
            11,
            12,
            17,
            21,
            25,
            27
          ]
        }
      }
    },
    {
      "key": "7:342c4372691b5c",
      "rows": [
        52,
        44,
        67,
        114,
        105,
        27,
        92
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 2
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            7,
            9,
            10,
            15,
            19,
            20,
            35,
            39
          ]
        }
      }
    },
    {
      "key": "7:68583807663553",
      "rows": [
        104,
        88,
        56,
        7,
        102,
        53,
        83
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 5
      },
      "naji": {
        "circle": false,
        "rank": 27,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            9,
            11,
            12,
            17,
            20,
            25,
            27
          ]
        }
      }
    },
    {
      "key": "7:621978562e756d",
      "rows": [
        98,
        25,
        120,
        86,
        46,
        117,
        109
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 10
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            6,
            9,
            11,
            14,
            15,
            16,
            17,
            19,
            21,
            23,
            25,
            27,
            29,
            30,
            33,
            38
          ]
        }
      }
    },
    {
      "key": "7:620d5a361c6965",
      "rows": [
        98,
        13,
        90,
        54,
        28,
        105,
        101
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 14
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            4,
            7,
            8,
            10,
            11,
            12,
            14,
            16,
            17,
            22,
            23,
            26,
            27,
            32,
            34,
            36,
            37
          ]
        }
      }
    },
    {
      "key": "7:68583807162543",
      "rows": [
        104,
        88,
        56,
        7,
        22,
        37,
        67
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 21
      },
      "naji": {
        "circle": false,
        "rank": 28,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            7,
            10,
            12,
            17,
            20,
            25,
            28
          ]
        }
      }
    },
    {
      "key": "7:6219784e36756d",
      "rows": [
        98,
        25,
        120,
        78,
        54,
        117,
        109
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 27
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            6,
            9,
            11,
            23,
            25,
            30,
            35,
            37
          ]
        }
      }
    },
    {
      "key": "7:706c5a367d7b77",
      "rows": [
        112,
        108,
        90,
        54,
        125,
        123,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 42
      },
      "naji": {
        "circle": false,
        "rank": 32,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            4,
            5,
            12,
            14,
            16,
            17,
            20,
            21,
            22,
            24,
            25,
            26,
            29,
            30,
            31,
            32,
            33
          ]
        }
      }
    },
    {
      "key": "7:706858362d1b47",
      "rows": [
        112,
        104,
        88,
        54,
        45,
        27,
        71
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 64
      },
      "naji": {
        "circle": false,
        "rank": 25,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            7,
            9,
            13,
            15,
            19,
            23,
            25
          ]
        }
      }
    },
    {
      "key": "7:706838564d677b",
      "rows": [
        112,
        104,
        56,
        86,
        77,
        103,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 65
      },
      "naji": {
        "circle": false,
        "rank": 25,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            7,
            11,
            13,
            15,
            21,
            23,
            25
          ]
        }
      }
    },
    {
      "key": "7:706858365d6b77",
      "rows": [
        112,
        104,
        88,
        54,
        93,
        107,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 69
      },
      "naji": {
        "circle": false,
        "rank": 25,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            7,
            9,
            13,
            15,
            19,
            23,
            25
          ]
        }
      }
    },
    {
      "key": "7:68645a555c637f",
      "rows": [
        104,
        100,
        90,
        85,
        92,
        99,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 73
      },
      "naji": {
        "circle": false,
        "rank": 31,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            5,
            7,
            10,
            13,
            17,
            20,
            25,
            31
          ]
        }
      }
    },
    {
      "key": "7:7068584e55637f",
      "rows": [
        112,
        104,
        88,
        78,
        85,
        99,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 85
      },
      "naji": {
        "circle": false,
        "rank": 26,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            6,
            9,
            13,
            15,
            19,
            23,
            26
          ]
        }
      }
    },
    {
      "key": "7:61524c3c3a3947",
      "rows": [
        97,
        82,
        76,
        60,
        58,
        57,
        71
      ],
      "origin": {
        "kind": 2,
        "F": 6,
        "neighborMask": 127
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            5,
            6,
            10,
            13,
            14,
            20,
            21,
            28,
            31,
            35
          ]
        }
      }
    },
    {
      "key": "6:2c1c0b373a39",
      "rows": [
        44,
        28,
        11,
        55,
        58,
        57
      ],
      "origin": {
        "kind": 1,
        "F": 7,
        "root": 2
      },
      "naji": {
        "circle": false,
        "rank": 23,
        "equations": 25,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            5,
            6,
            7,
            9,
            12,
            14,
            15,
            17,
            18,
            19,
            20,
            23
          ]
        }
      }
    },
    {
      "key": "7:18643261255e6a",
      "rows": [
        24,
        100,
        50,
        97,
        37,
        94,
        106
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 1
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            6,
            9,
            10,
            11,
            13,
            14,
            15,
            16,
            19,
            20,
            23,
            25,
            28,
            30,
            31,
            33,
            34
          ]
        }
      }
    },
    {
      "key": "7:50683826255e63",
      "rows": [
        80,
        104,
        56,
        38,
        37,
        94,
        99
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 2
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            9,
            11,
            14,
            15,
            19,
            23,
            25,
            29,
            31,
            35
          ]
        }
      }
    },
    {
      "key": "7:70683826251f43",
      "rows": [
        112,
        104,
        56,
        38,
        37,
        31,
        67
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 4
      },
      "naji": {
        "circle": false,
        "rank": 26,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            6,
            10,
            13,
            15,
            20,
            23,
            26
          ]
        }
      }
    },
    {
      "key": "7:705838164f6573",
      "rows": [
        112,
        88,
        56,
        22,
        79,
        101,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 5
      },
      "naji": {
        "circle": false,
        "rank": 27,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            7,
            10,
            13,
            15,
            21,
            23,
            27
          ]
        }
      }
    },
    {
      "key": "7:605838166e7573",
      "rows": [
        96,
        88,
        56,
        22,
        110,
        117,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 10
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            6,
            9,
            11,
            14,
            17,
            20,
            23,
            27,
            28,
            33,
            35
          ]
        }
      }
    },
    {
      "key": "7:4c2c0b67106a69",
      "rows": [
        76,
        44,
        11,
        103,
        16,
        106,
        105
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 14
      },
      "naji": {
        "circle": false,
        "rank": 28,
        "equations": 35,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            7,
            8,
            9,
            12,
            17,
            20,
            21,
            24,
            25,
            26,
            27,
            32
          ]
        }
      }
    },
    {
      "key": "7:0c7051316e7a76",
      "rows": [
        12,
        112,
        81,
        49,
        110,
        122,
        118
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 17
      },
      "naji": {
        "circle": false,
        "rank": 30,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            10,
            12,
            18,
            21,
            23,
            28,
            31
          ]
        }
      }
    },
    {
      "key": "7:68583867767d7b",
      "rows": [
        104,
        88,
        56,
        103,
        118,
        125,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 21
      },
      "naji": {
        "circle": false,
        "rank": 26,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            9,
            11,
            12,
            16,
            21,
            24,
            26
          ]
        }
      }
    },
    {
      "key": "7:601c7a5e3e756d",
      "rows": [
        96,
        28,
        122,
        94,
        62,
        117,
        109
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 27
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            6,
            8,
            9,
            13,
            14,
            16,
            17,
            18,
            20,
            26,
            27,
            28,
            31,
            33,
            34,
            36
          ]
        }
      }
    },
    {
      "key": "7:6279645a3a776f",
      "rows": [
        98,
        121,
        100,
        90,
        58,
        119,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 31
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            4,
            5,
            6,
            7,
            12,
            13,
            18,
            19,
            26,
            29,
            30,
            32,
            33,
            34,
            35
          ]
        }
      }
    },
    {
      "key": "7:18706825235e66",
      "rows": [
        24,
        112,
        104,
        37,
        35,
        94,
        102
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 32
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            7,
            10,
            12,
            14,
            20,
            22,
            24,
            29,
            34,
            37
          ]
        }
      }
    },
    {
      "key": "7:585432314f6c73",
      "rows": [
        88,
        84,
        50,
        49,
        79,
        108,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 36
      },
      "naji": {
        "circle": false,
        "rank": 31,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            7,
            9,
            13,
            17,
            19,
            26,
            32
          ]
        }
      }
    },
    {
      "key": "7:607c665a3a776f",
      "rows": [
        96,
        124,
        102,
        90,
        58,
        119,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 59
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 38,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            16,
            17,
            18,
            19,
            20,
            21,
            26,
            29,
            30,
            32,
            33,
            34,
            35
          ]
        }
      }
    },
    {
      "key": "7:7c726d5d3b374f",
      "rows": [
        124,
        114,
        109,
        93,
        59,
        55,
        79
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 63
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            6,
            7,
            8,
            10,
            12,
            15,
            17,
            19,
            22,
            24,
            26,
            27,
            29,
            32,
            34,
            35,
            38
          ]
        }
      }
    },
    {
      "key": "7:3068584645437e",
      "rows": [
        48,
        104,
        88,
        70,
        69,
        67,
        126
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 64
      },
      "naji": {
        "circle": false,
        "rank": 32,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            7,
            11,
            14,
            15,
            17,
            23,
            25,
            27,
            31,
            33
          ]
        }
      }
    },
    {
      "key": "7:18645261452a5e",
      "rows": [
        24,
        100,
        82,
        97,
        69,
        42,
        94
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 65
      },
      "naji": {
        "circle": false,
        "rank": 32,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            6,
            7,
            10,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            23,
            25,
            26,
            30,
            31,
            32,
            33
          ]
        }
      }
    },
    {
      "key": "7:7068584645637f",
      "rows": [
        112,
        104,
        88,
        70,
        69,
        99,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 68
      },
      "naji": {
        "circle": false,
        "rank": 26,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            6,
            9,
            13,
            15,
            19,
            23,
            26
          ]
        }
      }
    },
    {
      "key": "7:7068584635736f",
      "rows": [
        112,
        104,
        88,
        70,
        53,
        115,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 69
      },
      "naji": {
        "circle": false,
        "rank": 26,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            6,
            9,
            13,
            15,
            19,
            23,
            26
          ]
        }
      }
    },
    {
      "key": "7:486432315c2e53",
      "rows": [
        72,
        100,
        50,
        49,
        92,
        46,
        83
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 73
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            4,
            5,
            7,
            8,
            10,
            12,
            14,
            15,
            19,
            20,
            21,
            23,
            27,
            28,
            30,
            33,
            34
          ]
        }
      }
    },
    {
      "key": "7:0c7061513a364e",
      "rows": [
        12,
        112,
        97,
        81,
        58,
        54,
        78
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 81
      },
      "naji": {
        "circle": false,
        "rank": 30,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            11,
            13,
            16,
            19,
            23,
            26,
            30
          ]
        }
      }
    },
    {
      "key": "7:7068385e5d677b",
      "rows": [
        112,
        104,
        56,
        94,
        93,
        103,
        123
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 85
      },
      "naji": {
        "circle": false,
        "rank": 25,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            7,
            11,
            13,
            15,
            21,
            23,
            25
          ]
        }
      }
    },
    {
      "key": "7:48703825562e53",
      "rows": [
        72,
        112,
        56,
        37,
        86,
        46,
        83
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 98
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            8,
            9,
            10,
            12,
            13,
            14,
            15,
            16,
            17,
            19,
            21,
            22,
            24,
            25,
            30,
            31,
            32,
            35,
            39
          ]
        }
      }
    },
    {
      "key": "7:686452513c736f",
      "rows": [
        104,
        100,
        82,
        81,
        60,
        115,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 100
      },
      "naji": {
        "circle": false,
        "rank": 30,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            4,
            7,
            11,
            13,
            17,
            21,
            25,
            31
          ]
        }
      }
    },
    {
      "key": "7:683456591e636d",
      "rows": [
        104,
        52,
        86,
        89,
        30,
        99,
        109
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 109
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            7,
            14,
            20,
            24,
            27,
            29,
            32,
            34
          ]
        }
      }
    },
    {
      "key": "7:7068645a59275f",
      "rows": [
        112,
        104,
        100,
        90,
        89,
        39,
        95
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 110
      },
      "naji": {
        "circle": false,
        "rank": 28,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            5,
            7,
            10,
            15,
            18,
            20,
            22,
            23,
            25,
            26,
            29
          ]
        }
      }
    },
    {
      "key": "7:7068445a59637f",
      "rows": [
        112,
        104,
        68,
        90,
        89,
        99,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 117
      },
      "naji": {
        "circle": false,
        "rank": 31,
        "equations": 36,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            6,
            10,
            14,
            17,
            20,
            28,
            30,
            33
          ]
        }
      }
    },
    {
      "key": "7:41726c5c3a364f",
      "rows": [
        65,
        114,
        108,
        92,
        58,
        54,
        79
      ],
      "origin": {
        "kind": 2,
        "F": 7,
        "neighborMask": 127
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            6,
            8,
            10,
            12,
            13,
            15,
            17,
            19,
            20,
            22,
            25,
            26,
            28,
            31,
            34,
            35,
            37
          ]
        }
      }
    },
    {
      "key": "8:9048182625d8e2e1",
      "rows": [
        144,
        72,
        24,
        38,
        37,
        216,
        226,
        225
      ],
      "origin": {
        "kind": 1,
        "F": 8,
        "root": 0
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            11,
            15,
            22,
            26,
            30,
            35,
            39,
            43,
            54
          ]
        }
      }
    },
    {
      "key": "8:1814c2a183e8e4fc",
      "rows": [
        24,
        20,
        194,
        161,
        131,
        232,
        228,
        252
      ],
      "origin": {
        "kind": 1,
        "F": 8,
        "root": 1
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            5,
            7,
            8,
            9,
            12,
            13,
            15,
            16,
            18,
            19,
            20,
            23,
            24,
            25,
            26,
            28,
            29,
            30,
            34,
            35,
            36,
            37,
            38,
            40,
            47,
            48,
            49
          ]
        }
      }
    },
    {
      "key": "8:c0a05030fcfaf5f3",
      "rows": [
        192,
        160,
        80,
        48,
        252,
        250,
        245,
        243
      ],
      "origin": {
        "kind": 1,
        "F": 8,
        "root": 8
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            7,
            8,
            10,
            11,
            12,
            13,
            14,
            16,
            17,
            21,
            22,
            23,
            25,
            26,
            27,
            28,
            30,
            31,
            35,
            36,
            38,
            39,
            40,
            41,
            44,
            46,
            49
          ]
        }
      }
    },
    {
      "key": "9:060050028184182085083078118",
      "rows": [
        96,
        80,
        40,
        388,
        386,
        133,
        131,
        120,
        280
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 1
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 74,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            9,
            17,
            21,
            30,
            34,
            40,
            43,
            51,
            53,
            62
          ]
        }
      }
    },
    {
      "key": "9:14012005003008c08a085170183",
      "rows": [
        320,
        288,
        80,
        48,
        140,
        138,
        133,
        368,
        387
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 2
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 74,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            12,
            18,
            25,
            31,
            36,
            43,
            48,
            53,
            55,
            60
          ]
        }
      }
    },
    {
      "key": "9:0300281c01420c104303c19418c",
      "rows": [
        48,
        40,
        448,
        322,
        193,
        67,
        60,
        404,
        396
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 5
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 78,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            7,
            16,
            20,
            27,
            29,
            38,
            43,
            45,
            54,
            63
          ]
        }
      }
    },
    {
      "key": "9:0180141220a102305c060188184",
      "rows": [
        24,
        20,
        290,
        161,
        35,
        92,
        96,
        392,
        388
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 7
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 69,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            5,
            6,
            9,
            10,
            13,
            14,
            15,
            18,
            19,
            22,
            23,
            26,
            27,
            28,
            29,
            34,
            35,
            36,
            37,
            40,
            41,
            46,
            47,
            48,
            51,
            63,
            64,
            65
          ]
        }
      }
    },
    {
      "key": "9:1201100280c40c20451381981c3",
      "rows": [
        288,
        272,
        40,
        196,
        194,
        69,
        312,
        408,
        451
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 9
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 77,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            7,
            8,
            9,
            11,
            16,
            19,
            20,
            21,
            22,
            24,
            28,
            35,
            37,
            38,
            39,
            40,
            41,
            44,
            47,
            48,
            54,
            57,
            59
          ]
        }
      }
    },
    {
      "key": "9:18012009003004c04a1b01c51c3",
      "rows": [
        384,
        288,
        144,
        48,
        76,
        74,
        432,
        453,
        451
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 10
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 76,
        "certificate": {
          "inconsistentEquationIndices": [
            7,
            12,
            18,
            26,
            31,
            38,
            43,
            48,
            53,
            58,
            63
          ]
        }
      }
    },
    {
      "key": "9:1801100180640261981481a11e3",
      "rows": [
        384,
        272,
        24,
        100,
        38,
        408,
        328,
        417,
        483
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 11
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 75,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            5,
            9,
            16,
            18,
            22,
            28,
            33,
            44,
            46,
            47,
            55,
            62,
            64
          ]
        }
      }
    },
    {
      "key": "9:09001816012202309c1441a11cc",
      "rows": [
        144,
        24,
        352,
        290,
        35,
        156,
        324,
        417,
        460
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 13
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 77,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            5,
            6,
            7,
            9,
            13,
            15,
            23,
            24,
            25,
            26,
            27,
            28,
            30,
            31,
            32,
            41,
            42,
            43,
            47,
            48,
            53,
            63,
            65,
            67
          ]
        }
      }
    },
    {
      "key": "9:1100880180260251980401a21a1",
      "rows": [
        272,
        136,
        24,
        38,
        37,
        408,
        64,
        418,
        417
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 14
      },
      "naji": {
        "circle": false,
        "rank": 54,
        "equations": 67,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            12,
            17,
            25,
            31,
            36,
            41,
            46,
            51,
            64
          ]
        }
      }
    },
    {
      "key": "9:10800c09201314c0a01501a41d1",
      "rows": [
        264,
        12,
        146,
        19,
        332,
        160,
        336,
        420,
        465
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 15
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 72,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            5,
            8,
            9,
            17,
            21,
            30,
            35,
            37,
            42,
            47,
            50,
            63
          ]
        }
      }
    },
    {
      "key": "9:03000c1420c21410c103c1a8194",
      "rows": [
        48,
        12,
        322,
        194,
        321,
        193,
        60,
        424,
        404
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 17
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 78,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            7,
            16,
            21,
            31,
            35,
            36,
            50,
            56,
            57,
            67
          ]
        }
      }
    },
    {
      "key": "9:0181a01600a106101e1d41ca1c6",
      "rows": [
        24,
        416,
        352,
        161,
        97,
        30,
        468,
        458,
        454
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 21
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            17,
            21,
            22,
            30,
            41,
            46,
            51,
            53,
            62
          ]
        }
      }
    },
    {
      "key": "9:00c19011105102e1301c81c21e6",
      "rows": [
        12,
        400,
        273,
        81,
        46,
        304,
        456,
        450,
        486
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 23
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            15,
            19,
            23,
            26,
            35,
            39,
            48,
            69
          ]
        }
      }
    },
    {
      "key": "9:18000c05203218c1680e41d11b1",
      "rows": [
        384,
        12,
        82,
        50,
        396,
        360,
        228,
        465,
        433
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 27
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            6,
            11,
            17,
            22,
            32,
            33,
            39,
            47,
            58,
            66,
            70
          ]
        }
      }
    },
    {
      "key": "9:0061090890661901680e81d41b2",
      "rows": [
        6,
        265,
        137,
        102,
        400,
        360,
        232,
        468,
        434
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 31
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            6,
            7,
            15,
            19,
            21,
            22,
            25,
            26,
            30,
            32,
            33,
            35,
            36,
            40,
            44,
            50,
            51,
            54,
            56,
            59,
            61,
            64
          ]
        }
      }
    },
    {
      "key": "9:1101080e00a206111c1d41cc1e3",
      "rows": [
        272,
        264,
        224,
        162,
        97,
        284,
        468,
        460,
        483
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 37
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            12,
            16,
            25,
            27,
            29,
            37,
            41,
            45,
            52,
            61
          ]
        }
      }
    },
    {
      "key": "9:10810409205112c1301c81c41f3",
      "rows": [
        264,
        260,
        146,
        81,
        300,
        304,
        456,
        452,
        499
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 39
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 76,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            5,
            6,
            7,
            9,
            10,
            11,
            15,
            18,
            19,
            20,
            22,
            23,
            24,
            27,
            28,
            32,
            33,
            34,
            35,
            40,
            44,
            45,
            46,
            48,
            67
          ]
        }
      }
    },
    {
      "key": "9:1801400880341c81a81d21f51f3",
      "rows": [
        384,
        320,
        136,
        52,
        456,
        424,
        466,
        501,
        499
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 43
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 77,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            9,
            12,
            16,
            18,
            19,
            21,
            25,
            28,
            29,
            30,
            36,
            38,
            41,
            45,
            46,
            57,
            64
          ]
        }
      }
    },
    {
      "key": "9:1401080b009214c1a41d11ec1f3",
      "rows": [
        320,
        264,
        176,
        146,
        332,
        420,
        465,
        492,
        499
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 45
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            5,
            8,
            15,
            17,
            21,
            30,
            31,
            33,
            34,
            46,
            47,
            59,
            60
          ]
        }
      }
    },
    {
      "key": "9:18010404a1a41501a81d41e91fb",
      "rows": [
        384,
        260,
        74,
        420,
        336,
        424,
        468,
        489,
        507
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 47
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 76,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            9,
            10,
            11,
            13,
            15,
            18,
            25,
            29,
            30,
            33,
            36,
            51,
            55,
            59,
            60,
            62
          ]
        }
      }
    },
    {
      "key": "9:10808807001318c1640e41d21b1",
      "rows": [
        264,
        136,
        112,
        19,
        396,
        356,
        228,
        466,
        433
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 54
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            6,
            7,
            8,
            11,
            17,
            19,
            20,
            21,
            23,
            29,
            30,
            32,
            38,
            46,
            47,
            53,
            55,
            57,
            60,
            66
          ]
        }
      }
    },
    {
      "key": "9:1040c80291161981e41e20f2179",
      "rows": [
        260,
        200,
        41,
        278,
        408,
        484,
        482,
        242,
        377
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 55
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 84,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            5,
            6,
            7,
            8,
            9,
            10,
            14,
            15,
            16,
            17,
            20,
            22,
            23,
            24,
            32,
            36,
            37,
            38,
            39,
            45,
            46,
            50,
            51,
            57,
            66
          ]
        }
      }
    },
    {
      "key": "9:10408400b1c41300b01c81ea1d9",
      "rows": [
        260,
        132,
        11,
        452,
        304,
        176,
        456,
        490,
        473
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 62
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 76,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            4,
            6,
            7,
            9,
            12,
            17,
            19,
            20,
            22,
            24,
            35,
            36,
            38,
            39,
            40,
            41,
            43,
            46,
            52,
            53,
            54,
            60
          ]
        }
      }
    },
    {
      "key": "9:1020851621980d81e41741ba1ed",
      "rows": [
        258,
        133,
        354,
        408,
        216,
        484,
        372,
        442,
        493
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 63
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            7,
            9,
            15,
            23,
            35,
            43,
            50,
            54,
            60
          ]
        }
      }
    },
    {
      "key": "9:1901500b007000f1ec1ea1e51e3",
      "rows": [
        400,
        336,
        176,
        112,
        15,
        492,
        490,
        485,
        483
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 85
      },
      "naji": {
        "circle": false,
        "rank": 53,
        "equations": 86,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            7,
            10,
            16,
            28,
            32,
            37,
            40,
            43,
            53,
            56
          ]
        }
      }
    },
    {
      "key": "9:1881480a80171981e41e21f51f3",
      "rows": [
        392,
        328,
        168,
        23,
        408,
        484,
        482,
        501,
        499
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 87
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 84,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            6,
            12,
            17,
            28,
            33,
            35,
            40,
            44,
            69
          ]
        }
      }
    },
    {
      "key": "9:1841440331c81b41741ea1d91fb",
      "rows": [
        388,
        324,
        51,
        456,
        436,
        372,
        490,
        473,
        507
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 95
      },
      "naji": {
        "circle": false,
        "rank": 52,
        "equations": 84,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            6,
            15,
            19,
            22,
            29,
            53,
            57
          ]
        }
      }
    },
    {
      "key": "9:1801400381c41b41741ea1d91fb",
      "rows": [
        384,
        320,
        56,
        452,
        436,
        372,
        490,
        473,
        507
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 107
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            4,
            5,
            9,
            11,
            14,
            15,
            16,
            17,
            18,
            20,
            22,
            28,
            29,
            32,
            35,
            46,
            49,
            52,
            53,
            55,
            56,
            61
          ]
        }
      }
    },
    {
      "key": "9:1800641921681d41ea0fa1f51bd",
      "rows": [
        384,
        100,
        402,
        360,
        468,
        490,
        250,
        501,
        445
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 111
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            9,
            12,
            16,
            18,
            20,
            23,
            35,
            47,
            52,
            60,
            67
          ]
        }
      }
    },
    {
      "key": "9:18406401b15c0bc1f21ea1f11e9",
      "rows": [
        388,
        100,
        27,
        348,
        188,
        498,
        490,
        497,
        489
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 119
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 88,
        "certificate": {
          "inconsistentEquationIndices": [
            21,
            23,
            27,
            30,
            35,
            36,
            38,
            39,
            42,
            44,
            49,
            51,
            52,
            64,
            74
          ]
        }
      }
    },
    {
      "key": "9:1820711cc1ac1f217a0f61dd1bd",
      "rows": [
        386,
        113,
        460,
        428,
        498,
        378,
        246,
        477,
        445
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 127
      },
      "naji": {
        "circle": false,
        "rank": 53,
        "equations": 87,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            11,
            15,
            24,
            36,
            44,
            49,
            56
          ]
        }
      }
    },
    {
      "key": "9:1801400a00601e01fc1fa1f51f3",
      "rows": [
        384,
        320,
        160,
        96,
        480,
        508,
        506,
        501,
        499
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 170
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 74,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            4,
            5,
            15,
            16,
            17,
            18,
            28,
            29,
            33,
            34,
            40,
            41,
            48,
            49,
            64,
            66,
            69
          ]
        }
      }
    },
    {
      "key": "9:1801401e01981581e41f61ed1ff",
      "rows": [
        384,
        320,
        480,
        408,
        344,
        484,
        502,
        493,
        511
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 175
      },
      "naji": {
        "circle": false,
        "rank": 53,
        "equations": 74,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            4,
            5,
            11,
            12,
            14,
            15,
            16,
            17,
            18,
            22,
            23,
            27,
            29,
            38,
            41,
            46,
            54,
            59
          ]
        }
      }
    },
    {
      "key": "9:1800601e01580b81f61ee1f51ed",
      "rows": [
        384,
        96,
        480,
        344,
        184,
        502,
        494,
        501,
        493
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 187
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 78,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            14,
            15,
            24,
            25,
            28,
            29,
            30,
            31,
            48,
            50,
            53,
            54,
            58,
            63,
            70
          ]
        }
      }
    },
    {
      "key": "9:1e019e15e0be07e1f91f51eb1e7",
      "rows": [
        480,
        414,
        350,
        190,
        126,
        505,
        501,
        491,
        487
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 255
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 86,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            4,
            6,
            7,
            9,
            10,
            12,
            13,
            21,
            22,
            24,
            25,
            29,
            33,
            38,
            43,
            47,
            56,
            57,
            66,
            67
          ]
        }
      }
    },
    {
      "key": "9:0c00a005003010c10a1051031f0",
      "rows": [
        192,
        160,
        80,
        48,
        268,
        266,
        261,
        259,
        496
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 256
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 74,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            10,
            18,
            23,
            31,
            36,
            43,
            48,
            53,
            55,
            60
          ]
        }
      }
    },
    {
      "key": "9:0600500281841821051031981f8",
      "rows": [
        96,
        80,
        40,
        388,
        386,
        261,
        259,
        408,
        504
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 257
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 76,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            9,
            17,
            21,
            30,
            34,
            41,
            43,
            48,
            53,
            59
          ]
        }
      }
    },
    {
      "key": "9:0c00a005003010c10a105083170",
      "rows": [
        192,
        160,
        80,
        48,
        268,
        266,
        261,
        131,
        368
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 258
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 71,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            8,
            9,
            12,
            13,
            14,
            17,
            21,
            22,
            25,
            26,
            27,
            29,
            35,
            38,
            39,
            42,
            47,
            50,
            51,
            57,
            58
          ]
        }
      }
    },
    {
      "key": "9:0300281c01821411031d41cc1fc",
      "rows": [
        48,
        40,
        448,
        386,
        321,
        259,
        468,
        460,
        508
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 261
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            7,
            16,
            20,
            28,
            30,
            35,
            40,
            45,
            52,
            60
          ]
        }
      }
    },
    {
      "key": "9:0180141821411030201c81c41dc",
      "rows": [
        24,
        20,
        386,
        321,
        259,
        32,
        456,
        452,
        476
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 263
      },
      "naji": {
        "circle": false,
        "rank": 52,
        "equations": 69,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            5,
            6,
            9,
            10,
            11,
            14,
            15,
            18,
            19,
            22,
            23,
            24,
            27,
            28,
            29,
            30,
            32,
            33,
            34,
            40,
            41,
            42,
            43,
            44,
            47,
            56,
            57,
            58
          ]
        }
      }
    },
    {
      "key": "9:0600500281841821050c31d81b8",
      "rows": [
        96,
        80,
        40,
        388,
        386,
        261,
        195,
        472,
        440
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 265
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 77,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            9,
            17,
            21,
            30,
            34,
            41,
            43,
            48,
            53,
            59
          ]
        }
      }
    },
    {
      "key": "9:03000c1821421811411e81d41fc",
      "rows": [
        48,
        12,
        386,
        322,
        385,
        321,
        488,
        468,
        508
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 273
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            7,
            16,
            21,
            29,
            31,
            37,
            41,
            46,
            58,
            64
          ]
        }
      }
    },
    {
      "key": "9:0181c01a01411211f41ea1e61fe",
      "rows": [
        24,
        448,
        416,
        321,
        289,
        500,
        490,
        486,
        510
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 277
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            15,
            17,
            24,
            28,
            32,
            37,
            44,
            53,
            59
          ]
        }
      }
    },
    {
      "key": "9:00c1c01811210901e81e21f61ee",
      "rows": [
        12,
        448,
        385,
        289,
        144,
        488,
        482,
        502,
        494
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 279
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 76,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            15,
            16,
            23,
            28,
            33,
            40,
            45,
            61
          ]
        }
      }
    },
    {
      "key": "9:0061811410980581e01f41ea1e6",
      "rows": [
        6,
        385,
        321,
        152,
        88,
        480,
        500,
        490,
        486
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 287
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 78,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            8,
            15,
            18,
            22,
            29,
            31,
            60,
            64
          ]
        }
      }
    },
    {
      "key": "9:1200a011009004c04307018a185",
      "rows": [
        288,
        160,
        272,
        144,
        76,
        67,
        112,
        394,
        389
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 290
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 71,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            6,
            8,
            16,
            23,
            29,
            32,
            34,
            41,
            47,
            56,
            63
          ]
        }
      }
    },
    {
      "key": "9:0300281c01821410e31f41ec1dc",
      "rows": [
        48,
        40,
        448,
        386,
        321,
        227,
        500,
        492,
        476
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 293
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            7,
            16,
            20,
            28,
            30,
            36,
            40,
            45,
            52,
            60
          ]
        }
      }
    },
    {
      "key": "9:0c00900481241221381c51c31f8",
      "rows": [
        192,
        144,
        72,
        292,
        290,
        312,
        453,
        451,
        504
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 297
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 78,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            9,
            17,
            23,
            30,
            35,
            41,
            45,
            48,
            56,
            58
          ]
        }
      }
    },
    {
      "key": "9:0900881601421911e416c1b31fc",
      "rows": [
        144,
        136,
        352,
        322,
        401,
        484,
        364,
        435,
        508
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 301
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            5,
            7,
            9,
            15,
            16,
            18,
            20,
            23,
            28,
            29,
            31,
            32,
            33,
            34,
            36,
            44,
            47,
            49,
            57,
            64
          ]
        }
      }
    },
    {
      "key": "9:0280141821410b20711e81d41cc",
      "rows": [
        40,
        20,
        386,
        321,
        178,
        113,
        488,
        468,
        460
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 307
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            8,
            18,
            22,
            30,
            31,
            39,
            45,
            46,
            51,
            54,
            58
          ]
        }
      }
    },
    {
      "key": "9:0181c01a01410d11e41fa1f61ee",
      "rows": [
        24,
        448,
        416,
        321,
        209,
        484,
        506,
        502,
        494
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 309
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            16,
            18,
            28,
            31,
            49,
            57,
            63
          ]
        }
      }
    },
    {
      "key": "9:0280181c01030b20711e41d41cc",
      "rows": [
        40,
        24,
        448,
        259,
        178,
        113,
        484,
        468,
        460
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 310
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            4,
            6,
            12,
            17,
            22,
            31,
            34,
            36,
            43,
            50,
            56,
            59
          ]
        }
      }
    },
    {
      "key": "9:0141c01210980791f41f21ea1e6",
      "rows": [
        20,
        448,
        289,
        152,
        121,
        500,
        498,
        490,
        486
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 311
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            8,
            27,
            31,
            33,
            39,
            43,
            46,
            54,
            61
          ]
        }
      }
    },
    {
      "key": "9:04802418218119016216119c1fc",
      "rows": [
        72,
        36,
        386,
        385,
        400,
        354,
        353,
        412,
        508
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 313
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 76,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            8,
            16,
            21,
            29,
            33,
            37,
            43,
            48,
            63
          ]
        }
      }
    },
    {
      "key": "9:0c002411219811c1e21e10e917c",
      "rows": [
        192,
        36,
        274,
        408,
        284,
        482,
        481,
        233,
        380
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 315
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            10,
            16,
            22,
            29,
            32,
            36,
            44,
            47,
            52,
            64
          ]
        }
      }
    },
    {
      "key": "9:0241c01811281d01691f21d61fe",
      "rows": [
        36,
        448,
        385,
        296,
        464,
        361,
        498,
        470,
        510
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 317
      },
      "naji": {
        "circle": false,
        "rank": 51,
        "equations": 78,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            4,
            5,
            7,
            10,
            15,
            16,
            23,
            24,
            28,
            31,
            38,
            40,
            45,
            49,
            50,
            53
          ]
        }
      }
    },
    {
      "key": "9:1040840431881700f00741aa199",
      "rows": [
        260,
        132,
        67,
        392,
        368,
        240,
        116,
        426,
        409
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 318
      },
      "naji": {
        "circle": false,
        "rank": 54,
        "equations": 77,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            4,
            6,
            7,
            8,
            11,
            12,
            13,
            15,
            16,
            17,
            19,
            20,
            21,
            23,
            24,
            25,
            35,
            36,
            38,
            40,
            41,
            43,
            45,
            46,
            49,
            51,
            53,
            54
          ]
        }
      }
    },
    {
      "key": "9:08214118c0ac1f017817219d1f6",
      "rows": [
        130,
        321,
        396,
        172,
        496,
        376,
        370,
        413,
        502
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 319
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            10,
            14,
            18,
            20,
            29,
            35,
            39,
            47,
            58,
            61
          ]
        }
      }
    },
    {
      "key": "9:1c01a01501301fc1fa1f51f31ff",
      "rows": [
        448,
        416,
        336,
        304,
        508,
        506,
        501,
        499,
        511
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 341
      },
      "naji": {
        "circle": false,
        "rank": 50,
        "equations": 76,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            12,
            15,
            18,
            25,
            31,
            37,
            43,
            50,
            53
          ]
        }
      }
    },
    {
      "key": "9:1c01a01500c81f41f21fd1fb1f7",
      "rows": [
        448,
        416,
        336,
        200,
        500,
        498,
        509,
        507,
        503
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 343
      },
      "naji": {
        "circle": false,
        "rank": 52,
        "equations": 75,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            4,
            5,
            18,
            19,
            31,
            33,
            34,
            43,
            48,
            54,
            56
          ]
        }
      }
    },
    {
      "key": "9:0181c01a01591391f41ea1e61fe",
      "rows": [
        24,
        448,
        416,
        345,
        313,
        500,
        490,
        486,
        510
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 347
      },
      "naji": {
        "circle": false,
        "rank": 55,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            15,
            17,
            24,
            28,
            32,
            37,
            44,
            56,
            61
          ]
        }
      }
    },
    {
      "key": "9:1c01a014c12c1f01fa1f51f31ff",
      "rows": [
        448,
        416,
        332,
        300,
        496,
        506,
        501,
        499,
        511
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 351
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 77,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            12,
            15,
            18,
            25,
            31,
            35,
            45,
            52
          ]
        }
      }
    },
    {
      "key": "9:0601901641d819a1e50ed1fa1be",
      "rows": [
        96,
        400,
        356,
        472,
        410,
        485,
        237,
        506,
        446
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 367
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            4,
            5,
            8,
            10,
            11,
            12,
            13,
            14,
            19,
            20,
            23,
            24,
            25,
            30,
            31,
            32,
            36,
            37,
            39,
            45,
            48,
            49,
            74,
            75,
            76,
            77
          ]
        }
      }
    },
    {
      "key": "9:1c01300ac05c1fa1f61f91f51f3",
      "rows": [
        448,
        304,
        172,
        92,
        506,
        502,
        505,
        501,
        499
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 375
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            3,
            4,
            16,
            17,
            18,
            19,
            26,
            27,
            33,
            34,
            36,
            37,
            39,
            41,
            44,
            45,
            51,
            56,
            65
          ]
        }
      }
    },
    {
      "key": "9:1c018e12e09e1f81f41f11fb1f7",
      "rows": [
        448,
        398,
        302,
        158,
        504,
        500,
        497,
        507,
        503
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 383
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            4,
            6,
            7,
            8,
            12,
            13,
            19,
            21,
            23,
            25,
            36,
            39,
            41,
            42,
            44,
            51,
            53,
            55,
            56,
            66,
            72
          ]
        }
      }
    },
    {
      "key": "9:1801400a00600101ec1ea1e51e3",
      "rows": [
        384,
        320,
        160,
        96,
        16,
        492,
        490,
        485,
        483
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 426
      },
      "naji": {
        "circle": false,
        "rank": 54,
        "equations": 68,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            7,
            8,
            11,
            12,
            14,
            15,
            16,
            18,
            19,
            24,
            25,
            27,
            29,
            30,
            32,
            33,
            35,
            36,
            41,
            42,
            45,
            46,
            48,
            49,
            52,
            55,
            60
          ]
        }
      }
    },
    {
      "key": "9:1801400341c81b41741ea1d91fb",
      "rows": [
        384,
        320,
        52,
        456,
        436,
        372,
        490,
        473,
        507
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 431
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 77,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            4,
            5,
            9,
            11,
            14,
            15,
            16,
            17,
            18,
            20,
            22,
            30,
            35,
            41,
            43,
            48,
            52,
            63,
            66
          ]
        }
      }
    },
    {
      "key": "9:18006001c15c0bc1f21ea1f11e9",
      "rows": [
        384,
        96,
        28,
        348,
        188,
        498,
        490,
        497,
        489
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 443
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            8,
            9,
            12,
            13,
            14,
            15,
            18,
            19,
            22,
            23,
            24,
            25,
            29,
            30,
            31,
            32,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            47,
            51,
            55,
            57,
            60,
            62,
            68
          ]
        }
      }
    },
    {
      "key": "9:1800721cc1ac1f217a0f61dd1bd",
      "rows": [
        384,
        114,
        460,
        428,
        498,
        378,
        246,
        477,
        445
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 447
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 84,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            15,
            18,
            19,
            22,
            23,
            28,
            30,
            31,
            34,
            35,
            37,
            41,
            45,
            46,
            50,
            52,
            57,
            68,
            69,
            72,
            76
          ]
        }
      }
    },
    {
      "key": "9:1e119e15e0be07e1f91f51eb1e7",
      "rows": [
        481,
        414,
        350,
        190,
        126,
        505,
        501,
        491,
        487
      ],
      "origin": {
        "kind": 2,
        "F": 8,
        "neighborMask": 511
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 86,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            4,
            6,
            7,
            9,
            10,
            12,
            13,
            21,
            22,
            24,
            25,
            29,
            33,
            38,
            43,
            47,
            56,
            57,
            66,
            67
          ]
        }
      }
    },
    {
      "key": "9:1400c01200a006001c01318a185",
      "rows": [
        320,
        192,
        288,
        160,
        96,
        28,
        19,
        394,
        389
      ],
      "origin": {
        "kind": 1,
        "F": 9,
        "root": 0
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 71,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            7,
            8,
            17,
            23,
            30,
            33,
            34,
            42,
            47,
            55,
            60
          ]
        }
      }
    },
    {
      "key": "9:0300280181060850431e01d01c8",
      "rows": [
        48,
        40,
        24,
        262,
        133,
        67,
        480,
        464,
        456
      ],
      "origin": {
        "kind": 1,
        "F": 9,
        "root": 1
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 75,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            5,
            12,
            16,
            18,
            25,
            30,
            35,
            44,
            50,
            62,
            66
          ]
        }
      }
    },
    {
      "key": "10:1801400c01200a021820601500b260",
      "rows": [
        384,
        320,
        192,
        288,
        160,
        536,
        518,
        21,
        11,
        608
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 1
      },
      "naji": {
        "circle": false,
        "rank": 75,
        "equations": 90,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            6,
            9,
            11,
            12,
            15,
            16,
            17,
            19,
            20,
            21,
            25,
            26,
            29,
            30,
            31,
            33,
            34,
            35,
            39,
            40,
            43,
            44,
            47,
            48,
            60,
            62,
            77,
            78
          ]
        }
      }
    },
    {
      "key": "10:3002802401801400c003402a019207",
      "rows": [
        768,
        640,
        576,
        384,
        320,
        192,
        52,
        42,
        25,
        519
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 2
      },
      "naji": {
        "circle": false,
        "rank": 72,
        "equations": 90,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            6,
            7,
            11,
            12,
            13,
            16,
            17,
            18,
            20,
            21,
            22,
            26,
            27,
            28,
            34,
            35,
            45,
            46,
            48,
            49,
            50,
            54,
            55,
            56,
            61,
            63,
            74,
            75
          ]
        }
      }
    },
    {
      "key": "10:0c00a006009030820610500b350330",
      "rows": [
        192,
        160,
        96,
        144,
        776,
        518,
        261,
        11,
        848,
        816
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 5
      },
      "naji": {
        "circle": false,
        "rank": 70,
        "equations": 95,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            5,
            8,
            10,
            13,
            14,
            15,
            16,
            17,
            19,
            20,
            23,
            25,
            28,
            29,
            30,
            32,
            33,
            36,
            38,
            39,
            42,
            43,
            44,
            46,
            47,
            63,
            65,
            70,
            71
          ]
        }
      }
    },
    {
      "key": "10:2802402200c00a011410a019360307",
      "rows": [
        640,
        576,
        544,
        192,
        160,
        276,
        266,
        25,
        864,
        775
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 9
      },
      "naji": {
        "circle": false,
        "rank": 74,
        "equations": 94,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            5,
            9,
            10,
            12,
            13,
            17,
            19,
            21,
            24,
            25,
            27,
            28,
            45,
            47,
            49,
            53,
            56,
            58,
            60,
            62,
            75,
            77
          ]
        }
      }
    },
    {
      "key": "10:3002801802401400c003802631530b",
      "rows": [
        768,
        640,
        384,
        576,
        320,
        192,
        56,
        38,
        789,
        779
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 10
      },
      "naji": {
        "circle": false,
        "rank": 72,
        "equations": 93,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            6,
            7,
            11,
            12,
            13,
            16,
            17,
            18,
            20,
            21,
            22,
            27,
            28,
            29,
            31,
            32,
            34,
            35,
            36,
            40,
            41,
            42,
            48,
            49,
            61,
            63,
            74,
            75
          ]
        }
      }
    },
    {
      "key": "10:14012006005028820600d2903033b0",
      "rows": [
        320,
        288,
        96,
        80,
        648,
        518,
        13,
        656,
        771,
        944
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 13
      },
      "naji": {
        "circle": false,
        "rank": 70,
        "equations": 94,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            8,
            10,
            11,
            15,
            16,
            18,
            19,
            24,
            25,
            29,
            30,
            31,
            33,
            34,
            39,
            43,
            44,
            46,
            48,
            70,
            72
          ]
        }
      }
    },
    {
      "key": "10:24014022012006001c01308030a305",
      "rows": [
        576,
        320,
        544,
        288,
        96,
        28,
        19,
        128,
        778,
        773
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 14
      },
      "naji": {
        "circle": false,
        "rank": 67,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            8,
            9,
            19,
            26,
            34,
            38,
            39,
            48,
            54,
            64,
            70
          ]
        }
      }
    },
    {
      "key": "10:0600500483042821810073b03a8398",
      "rows": [
        96,
        80,
        72,
        772,
        642,
        385,
        7,
        944,
        936,
        920
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 21
      },
      "naji": {
        "circle": false,
        "rank": 77,
        "equations": 102,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            16,
            18,
            19,
            32,
            33,
            52,
            56,
            64,
            70,
            77,
            81
          ]
        }
      }
    },
    {
      "key": "10:0600300283042820072413903883d8",
      "rows": [
        96,
        48,
        40,
        772,
        642,
        7,
        577,
        912,
        904,
        984
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 23
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 97,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            4,
            11,
            12,
            20,
            21,
            24,
            25,
            34,
            35,
            38,
            39,
            45,
            47,
            61
          ]
        }
      }
    },
    {
      "key": "10:3002201200300c800e2d01d0385343",
      "rows": [
        768,
        544,
        288,
        48,
        200,
        14,
        720,
        464,
        901,
        835
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 27
      },
      "naji": {
        "circle": false,
        "rank": 68,
        "equations": 98,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            6,
            9,
            11,
            12,
            15,
            16,
            17,
            19,
            21,
            22,
            24,
            27,
            28,
            30,
            31,
            33,
            35,
            36,
            38,
            40,
            41,
            43,
            47,
            48,
            61,
            62,
            67,
            69
          ]
        }
      }
    },
    {
      "key": "10:0900500183040073202c21c13a8368",
      "rows": [
        144,
        80,
        24,
        772,
        7,
        800,
        706,
        449,
        936,
        872
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 31
      },
      "naji": {
        "circle": false,
        "rank": 77,
        "equations": 98,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            6,
            8,
            15,
            21,
            28,
            35,
            39,
            51,
            54,
            56,
            81,
            84
          ]
        }
      }
    },
    {
      "key": "10:3002801802401400c00383a639538b",
      "rows": [
        768,
        640,
        384,
        576,
        320,
        192,
        56,
        934,
        917,
        907
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 42
      },
      "naji": {
        "circle": false,
        "rank": 72,
        "equations": 96,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            7,
            8,
            9,
            12,
            13,
            14,
            16,
            17,
            18,
            20,
            21,
            22,
            27,
            28,
            29,
            31,
            32,
            34,
            35,
            36,
            39,
            40,
            41,
            48,
            49,
            61,
            63,
            74,
            75
          ]
        }
      }
    },
    {
      "key": "10:3002802201200a001c2403923893c7",
      "rows": [
        768,
        640,
        544,
        288,
        160,
        28,
        576,
        914,
        905,
        967
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 43
      },
      "naji": {
        "circle": false,
        "rank": 66,
        "equations": 91,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            4,
            5,
            7,
            13,
            16,
            20,
            21,
            22,
            28,
            35,
            37,
            40,
            47,
            48,
            50,
            52,
            54,
            60,
            66
          ]
        }
      }
    },
    {
      "key": "10:30021011009000e2601603883c53a3",
      "rows": [
        768,
        528,
        272,
        144,
        14,
        608,
        352,
        904,
        965,
        931
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 47
      },
      "naji": {
        "circle": false,
        "rank": 54,
        "equations": 94,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            7,
            8,
            12,
            13,
            16,
            17,
            19,
            22,
            25,
            28,
            29,
            31,
            33,
            36,
            39,
            41,
            42,
            53,
            54
          ]
        }
      }
    },
    {
      "key": "10:2081080880072701700f03c43a2391",
      "rows": [
        520,
        264,
        136,
        7,
        624,
        368,
        240,
        964,
        930,
        913
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 63
      },
      "naji": {
        "circle": false,
        "rank": 74,
        "equations": 102,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            6,
            8,
            9,
            12,
            13,
            16,
            19,
            21,
            23,
            24,
            26,
            27,
            32,
            33,
            39,
            40,
            41,
            42,
            49,
            50,
            51,
            53,
            61,
            65,
            66,
            75,
            77,
            78
          ]
        }
      }
    },
    {
      "key": "10:12011006005020a20508c2c03033b0",
      "rows": [
        288,
        272,
        96,
        80,
        522,
        517,
        140,
        704,
        771,
        944
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 70
      },
      "naji": {
        "circle": false,
        "rank": 71,
        "equations": 94,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            11,
            20,
            26,
            37,
            42,
            51,
            56,
            60,
            64,
            72
          ]
        }
      }
    },
    {
      "key": "10:24022021006018410a0893d03b0387",
      "rows": [
        576,
        544,
        528,
        96,
        388,
        266,
        137,
        976,
        944,
        903
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 73
      },
      "naji": {
        "circle": false,
        "rank": 68,
        "equations": 100,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            5,
            8,
            9,
            10,
            11,
            13,
            16,
            17,
            19,
            20,
            23,
            24,
            25,
            26,
            28,
            32,
            33,
            46,
            47,
            49,
            52,
            53,
            55,
            57,
            58,
            63,
            64,
            67,
            69
          ]
        }
      }
    },
    {
      "key": "10:3002401402201200980863e039538b",
      "rows": [
        768,
        576,
        320,
        544,
        288,
        152,
        134,
        992,
        917,
        907
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 74
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 98,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            7,
            12,
            16,
            19,
            24,
            25,
            28,
            33,
            38,
            39,
            41
          ]
        }
      }
    },
    {
      "key": "10:2802202100a014410a3503893f03c7",
      "rows": [
        640,
        544,
        528,
        160,
        324,
        266,
        848,
        905,
        1008,
        967
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 75
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 100,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            5,
            10,
            11,
            13,
            17,
            19,
            26,
            27,
            29,
            46,
            52,
            56,
            57
          ]
        }
      }
    },
    {
      "key": "10:0a00880303022441053503833e83d8",
      "rows": [
        160,
        136,
        48,
        770,
        580,
        261,
        848,
        899,
        1000,
        984
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 77
      },
      "naji": {
        "circle": false,
        "rank": 75,
        "equations": 103,
        "certificate": {
          "inconsistentEquationIndices": [
            6,
            12,
            21,
            26,
            34,
            39,
            47,
            48,
            60,
            65,
            66,
            74,
            75
          ]
        }
      }
    },
    {
      "key": "10:0600500303802061050833c83a8398",
      "rows": [
        96,
        80,
        48,
        896,
        518,
        261,
        131,
        968,
        936,
        920
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 81
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 102,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            6,
            7,
            9,
            12,
            13,
            14,
            15,
            16,
            18,
            21,
            22,
            24,
            27,
            28,
            29,
            30,
            32,
            35,
            36,
            38,
            41,
            42,
            43,
            44,
            49,
            50,
            55,
            57,
            62,
            63
          ]
        }
      }
    },
    {
      "key": "10:0300183802421033213c83c43f43ec",
      "rows": [
        48,
        24,
        896,
        578,
        259,
        801,
        968,
        964,
        1012,
        1004
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 87
      },
      "naji": {
        "circle": false,
        "rank": 73,
        "equations": 106,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            4,
            10,
            11,
            18,
            23,
            31,
            32,
            33,
            34,
            47,
            51,
            53,
            57,
            58,
            65,
            68,
            71,
            73
          ]
        }
      }
    },
    {
      "key": "10:1801100902602063682e83c53a33f8",
      "rows": [
        384,
        272,
        144,
        608,
        518,
        872,
        744,
        965,
        931,
        1016
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 91
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 106,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            5,
            10,
            14,
            15,
            16,
            18,
            26,
            29,
            30,
            32,
            39,
            43,
            44
          ]
        }
      }
    },
    {
      "key": "10:30022011003008c04a2e01d0385343",
      "rows": [
        768,
        544,
        272,
        48,
        140,
        74,
        736,
        464,
        901,
        835
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 102
      },
      "naji": {
        "circle": false,
        "rank": 79,
        "equations": 98,
        "certificate": {
          "inconsistentEquationIndices": [
            7,
            13,
            20,
            29,
            36,
            44,
            50,
            56,
            61,
            68,
            72,
            73,
            82
          ]
        }
      }
    },
    {
      "key": "10:0900480182061053202c21c13b0368",
      "rows": [
        144,
        72,
        24,
        518,
        261,
        800,
        706,
        449,
        944,
        872
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 103
      },
      "naji": {
        "circle": false,
        "rank": 78,
        "equations": 98,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            11,
            20,
            27,
            35,
            41,
            47,
            49,
            60,
            61,
            63,
            69,
            70,
            79
          ]
        }
      }
    },
    {
      "key": "10:3002801802201200583603863d53cb",
      "rows": [
        768,
        640,
        384,
        544,
        288,
        88,
        864,
        902,
        981,
        971
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 106
      },
      "naji": {
        "circle": false,
        "rank": 67,
        "equations": 97,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            4,
            5,
            10,
            14,
            45,
            47,
            52,
            53,
            58,
            60,
            65,
            66,
            70
          ]
        }
      }
    },
    {
      "key": "10:30024021011008c2a03423b03c93e7",
      "rows": [
        768,
        576,
        528,
        272,
        140,
        672,
        834,
        944,
        969,
        999
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 107
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 96,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            6,
            7,
            10,
            14,
            31,
            33,
            40,
            41,
            44,
            46,
            52,
            53,
            56
          ]
        }
      }
    },
    {
      "key": "10:2202100181840463213d03c81e82e3",
      "rows": [
        544,
        528,
        24,
        388,
        70,
        801,
        976,
        968,
        488,
        739
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 109
      },
      "naji": {
        "circle": false,
        "rank": 78,
        "equations": 104,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            4,
            6,
            8,
            12,
            13,
            16,
            18,
            19,
            24,
            25,
            28,
            29,
            31,
            33,
            34,
            37,
            39,
            41,
            45,
            46,
            47,
            55,
            57,
            58,
            61,
            62,
            64,
            66,
            69,
            74,
            75,
            86
          ]
        }
      }
    },
    {
      "key": "10:30028011009004c2601f03ca3c53a3",
      "rows": [
        768,
        640,
        272,
        144,
        76,
        608,
        496,
        970,
        965,
        931
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 110
      },
      "naji": {
        "circle": false,
        "rank": 63,
        "equations": 100,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            8,
            12,
            13,
            15,
            16,
            18,
            21,
            27,
            28,
            30,
            31,
            33,
            38,
            39,
            43,
            48,
            52,
            53,
            56,
            62,
            63
          ]
        }
      }
    },
    {
      "key": "10:2802080481063301b03c42e13783d3",
      "rows": [
        640,
        520,
        72,
        262,
        816,
        432,
        964,
        737,
        888,
        979
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 111
      },
      "naji": {
        "circle": false,
        "rank": 74,
        "equations": 104,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            4,
            6,
            15,
            18,
            19,
            20,
            23,
            30,
            33,
            34,
            40,
            41,
            51,
            56,
            57,
            60,
            62,
            66,
            73,
            76
          ]
        }
      }
    },
    {
      "key": "10:0300280182061050830403a0390388",
      "rows": [
        48,
        40,
        24,
        518,
        261,
        131,
        64,
        928,
        912,
        904
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 113
      },
      "naji": {
        "circle": false,
        "rank": 70,
        "equations": 87,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            6,
            14,
            18,
            21,
            29,
            35,
            41,
            50,
            57,
            71,
            76
          ]
        }
      }
    },
    {
      "key": "10:04800c3020832503a01d13e83e43b4",
      "rows": [
        72,
        12,
        770,
        131,
        592,
        928,
        465,
        1000,
        996,
        948
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 119
      },
      "naji": {
        "circle": false,
        "rank": 74,
        "equations": 105,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            4,
            10,
            11,
            18,
            19,
            23,
            24,
            32,
            34,
            50,
            51,
            54,
            57,
            59,
            73,
            74
          ]
        }
      }
    },
    {
      "key": "10:3002081080863102e01e03e83d53b3",
      "rows": [
        768,
        520,
        264,
        134,
        784,
        736,
        480,
        1000,
        981,
        947
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 123
      },
      "naji": {
        "circle": false,
        "rank": 42,
        "equations": 100,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            6,
            7,
            9,
            13,
            16,
            18,
            25,
            26,
            29,
            32,
            39,
            40,
            42
          ]
        }
      }
    },
    {
      "key": "10:1040842031c83702f02783aa3993f4",
      "rows": [
        260,
        132,
        515,
        456,
        880,
        752,
        632,
        938,
        921,
        1012
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 127
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 110,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            7,
            11,
            14,
            15,
            17,
            22,
            25,
            29,
            30,
            49,
            53,
            57,
            58
          ]
        }
      }
    },
    {
      "key": "10:2202102081841420c13f03e83d83c7",
      "rows": [
        544,
        528,
        520,
        388,
        322,
        193,
        1008,
        1000,
        984,
        967
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 149
      },
      "naji": {
        "circle": false,
        "rank": 75,
        "equations": 105,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            6,
            8,
            9,
            10,
            11,
            14,
            15,
            20,
            21,
            23,
            24,
            26,
            27,
            29,
            30,
            34,
            35,
            38,
            39,
            40,
            41,
            43,
            44,
            45,
            46,
            49,
            53,
            60,
            61,
            67,
            74,
            78
          ]
        }
      }
    },
    {
      "key": "10:2202102081841423213d03c83f83e7",
      "rows": [
        544,
        528,
        520,
        388,
        322,
        801,
        976,
        968,
        1016,
        999
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 151
      },
      "naji": {
        "circle": false,
        "rank": 69,
        "equations": 102,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            5,
            6,
            14,
            15,
            18,
            20,
            21,
            23,
            30,
            32,
            34,
            35,
            37,
            44,
            45,
            46,
            55,
            60,
            69
          ]
        }
      }
    },
    {
      "key": "10:3002801802100683702f03c63a53eb",
      "rows": [
        768,
        640,
        384,
        528,
        104,
        880,
        752,
        966,
        933,
        1003
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 155
      },
      "naji": {
        "circle": false,
        "rank": 66,
        "equations": 102,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            4,
            5,
            9,
            10,
            12,
            14,
            16,
            17,
            18,
            19,
            20,
            22,
            23,
            25,
            29,
            31,
            32,
            34,
            35,
            37,
            39,
            40,
            42,
            46,
            47,
            61,
            62,
            65,
            67
          ]
        }
      }
    },
    {
      "key": "10:2402202081843903622e13d83b83f7",
      "rows": [
        576,
        544,
        520,
        388,
        912,
        866,
        737,
        984,
        952,
        1015
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 159
      },
      "naji": {
        "circle": false,
        "rank": 77,
        "equations": 102,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            4,
            11,
            12,
            24,
            25,
            27,
            28,
            40,
            41,
            42,
            43,
            45,
            46,
            49,
            53,
            60,
            61,
            62,
            63,
            76,
            83,
            88
          ]
        }
      }
    },
    {
      "key": "10:3002801802401400c03f83e63d53cb",
      "rows": [
        768,
        640,
        384,
        576,
        320,
        192,
        1016,
        998,
        981,
        971
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 170
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 96,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            9,
            13,
            16,
            19,
            20,
            22,
            28,
            33,
            34,
            36,
            40
          ]
        }
      }
    },
    {
      "key": "10:3002801802401403203d83c63f53eb",
      "rows": [
        768,
        640,
        384,
        576,
        320,
        800,
        984,
        966,
        1013,
        1003
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 171
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 94,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            6,
            7,
            11,
            14,
            16,
            19,
            20,
            22,
            29,
            33,
            34,
            36,
            41
          ]
        }
      }
    },
    {
      "key": "10:3002801802403302b03c83e63d53fb",
      "rows": [
        768,
        640,
        384,
        576,
        816,
        688,
        968,
        998,
        981,
        1019
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 175
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 97,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            6,
            7,
            11,
            15,
            16,
            21,
            22,
            24,
            30,
            33,
            34,
            36,
            40
          ]
        }
      }
    },
    {
      "key": "10:3002802403382b82783e43d23c93ff",
      "rows": [
        768,
        640,
        576,
        824,
        696,
        632,
        996,
        978,
        969,
        1023
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 191
      },
      "naji": {
        "circle": false,
        "rank": 74,
        "equations": 102,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            11,
            12,
            16,
            24,
            25,
            36,
            37,
            46,
            48,
            51,
            52,
            62,
            63,
            74,
            75,
            81,
            82
          ]
        }
      }
    },
    {
      "key": "10:3002201080c42d03a23d81f83e5373",
      "rows": [
        768,
        544,
        264,
        196,
        720,
        930,
        984,
        504,
        997,
        883
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 207
      },
      "naji": {
        "circle": false,
        "rank": 74,
        "equations": 106,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            3,
            4,
            11,
            13,
            19,
            20,
            28,
            29,
            32,
            34,
            35,
            37,
            44,
            47,
            48,
            50,
            61,
            62,
            64,
            77
          ]
        }
      }
    },
    {
      "key": "10:0500483202821813a43c33f83f43ec",
      "rows": [
        80,
        72,
        800,
        642,
        385,
        932,
        963,
        1016,
        1012,
        1004
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 213
      },
      "naji": {
        "circle": false,
        "rank": 73,
        "equations": 108,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            10,
            20,
            25,
            36,
            37,
            47,
            51,
            52,
            53,
            65,
            66,
            76
          ]
        }
      }
    },
    {
      "key": "10:1101082c02223913e83e42f43733fc",
      "rows": [
        272,
        264,
        704,
        546,
        913,
        1000,
        996,
        756,
        883,
        1020
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 215
      },
      "naji": {
        "circle": false,
        "rank": 71,
        "equations": 109,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            6,
            8,
            11,
            17,
            18,
            20,
            25,
            27,
            31,
            33,
            38,
            39,
            40,
            41,
            44,
            50,
            58,
            65,
            71,
            73
          ]
        }
      }
    },
    {
      "key": "10:3002801800703782f81f83e63d53b3",
      "rows": [
        768,
        640,
        384,
        112,
        888,
        760,
        504,
        998,
        981,
        947
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 219
      },
      "naji": {
        "circle": false,
        "rank": 78,
        "equations": 108,
        "certificate": {
          "inconsistentEquationIndices": [
            10,
            14,
            23,
            29,
            31,
            32,
            33,
            34,
            38,
            42,
            48,
            49,
            53,
            54,
            61,
            63,
            66,
            74,
            78,
            86,
            88,
            94,
            96
          ]
        }
      }
    },
    {
      "key": "10:2202101c03c83b23713ec3dc1fc2fb",
      "rows": [
        544,
        528,
        448,
        968,
        946,
        881,
        1004,
        988,
        508,
        763
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 223
      },
      "naji": {
        "circle": false,
        "rank": 73,
        "equations": 110,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            5,
            6,
            7,
            14,
            16,
            18,
            19,
            20,
            29,
            31,
            32,
            34,
            36,
            39,
            41,
            43,
            45,
            52,
            55,
            59,
            60,
            61,
            65,
            79,
            85
          ]
        }
      }
    },
    {
      "key": "10:2801802401403300f03ec3e33da3d5",
      "rows": [
        640,
        384,
        576,
        320,
        816,
        240,
        1004,
        995,
        986,
        981
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 238
      },
      "naji": {
        "circle": false,
        "rank": 73,
        "equations": 101,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            4,
            5,
            9,
            13,
            17,
            19,
            20,
            24,
            26,
            66,
            67,
            72,
            75
          ]
        }
      }
    },
    {
      "key": "10:3002801403381b82783e43d23dd3eb",
      "rows": [
        768,
        640,
        320,
        824,
        440,
        632,
        996,
        978,
        989,
        1003
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 239
      },
      "naji": {
        "circle": false,
        "rank": 68,
        "equations": 106,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            4,
            6,
            7,
            11,
            15,
            17,
            19,
            20,
            22,
            30,
            31,
            32,
            37,
            38,
            48,
            49,
            50,
            57,
            63,
            71,
            74
          ]
        }
      }
    },
    {
      "key": "10:1081042822413102e03e83e43d33fc",
      "rows": [
        264,
        260,
        642,
        577,
        784,
        736,
        1000,
        996,
        979,
        1020
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 245
      },
      "naji": {
        "circle": false,
        "rank": 75,
        "equations": 103,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            13,
            20,
            28,
            31,
            34,
            39,
            48,
            51,
            75,
            80
          ]
        }
      }
    },
    {
      "key": "10:2402041823483b01f02e93f43bc3db",
      "rows": [
        576,
        516,
        386,
        840,
        944,
        496,
        745,
        1012,
        956,
        987
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 247
      },
      "naji": {
        "circle": false,
        "rank": 71,
        "equations": 108,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            6,
            15,
            17,
            19,
            20,
            23,
            30,
            33,
            35,
            38,
            46,
            47,
            48,
            49,
            51,
            59,
            64,
            66,
            72,
            77
          ]
        }
      }
    },
    {
      "key": "10:3002801803883702f01f03ee3dd3bb",
      "rows": [
        768,
        640,
        384,
        904,
        880,
        752,
        496,
        1006,
        989,
        955
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 251
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 102,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            11,
            14,
            16,
            17,
            18,
            24,
            29,
            31,
            32,
            38,
            41
          ]
        }
      }
    },
    {
      "key": "10:3002803c43782f81f827c3b63ad3df",
      "rows": [
        768,
        640,
        964,
        888,
        760,
        504,
        636,
        950,
        941,
        991
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 255
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 110,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            4,
            5,
            11,
            12,
            16,
            17,
            18,
            19,
            20,
            24,
            25,
            32,
            35,
            41,
            42,
            44,
            45,
            47,
            48,
            52,
            54,
            60,
            61
          ]
        }
      }
    },
    {
      "key": "10:03000c3020c22811413e83d83e43d4",
      "rows": [
        48,
        12,
        770,
        194,
        641,
        321,
        1000,
        984,
        996,
        980
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 325
      },
      "naji": {
        "circle": false,
        "rank": 77,
        "equations": 108,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            4,
            6,
            7,
            8,
            9,
            10,
            12,
            13,
            18,
            19,
            20,
            21,
            24,
            25,
            28,
            29,
            33,
            34,
            36,
            37,
            47,
            48,
            49,
            50,
            51,
            53,
            54,
            55,
            61,
            63,
            64,
            65,
            67,
            74,
            75,
            77,
            79
          ]
        }
      }
    },
    {
      "key": "10:0480243022813903622e13d83b43fc",
      "rows": [
        72,
        36,
        770,
        641,
        912,
        866,
        737,
        984,
        948,
        1020
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 335
      },
      "naji": {
        "circle": false,
        "rank": 75,
        "equations": 107,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            10,
            19,
            25,
            32,
            34,
            43,
            48,
            55,
            68,
            73,
            81
          ]
        }
      }
    },
    {
      "key": "10:0183802601410a13f43ec3f23ea3e6",
      "rows": [
        24,
        896,
        608,
        321,
        161,
        1012,
        1004,
        1010,
        1002,
        998
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 341
      },
      "naji": {
        "circle": false,
        "rank": 78,
        "equations": 110,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            3,
            4,
            7,
            8,
            12,
            14,
            17,
            18,
            19,
            20,
            26,
            28,
            34,
            36,
            37,
            38,
            40,
            42,
            47,
            48,
            54,
            56,
            59,
            63,
            70,
            75,
            85
          ]
        }
      }
    },
    {
      "key": "10:0183402a01813913e43e23fc3fa3f6",
      "rows": [
        24,
        832,
        672,
        385,
        913,
        996,
        994,
        1020,
        1018,
        1014
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 343
      },
      "naji": {
        "circle": false,
        "rank": 67,
        "equations": 108,
        "certificate": {
          "inconsistentEquationIndices": [
            16,
            17,
            18,
            19,
            33,
            36,
            37,
            38,
            39,
            50,
            56,
            58,
            59,
            65,
            67
          ]
        }
      }
    },
    {
      "key": "10:00c3802411213103e83e43e23fa3f6",
      "rows": [
        12,
        896,
        577,
        289,
        784,
        1000,
        996,
        994,
        1018,
        1014
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 349
      },
      "naji": {
        "circle": false,
        "rank": 76,
        "equations": 106,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            7,
            10,
            16,
            17,
            20,
            22,
            23,
            24,
            28,
            29,
            39,
            40,
            45,
            56,
            57,
            58,
            76,
            80,
            89
          ]
        }
      }
    },
    {
      "key": "10:0243802413283d02e93f43f23da3fe",
      "rows": [
        36,
        896,
        577,
        808,
        976,
        745,
        1012,
        1010,
        986,
        1022
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 351
      },
      "naji": {
        "circle": false,
        "rank": 71,
        "equations": 108,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            4,
            6,
            9,
            13,
            17,
            18,
            20,
            21,
            28,
            32,
            39,
            45,
            47,
            51,
            56,
            60,
            62,
            64,
            74,
            77
          ]
        }
      }
    },
    {
      "key": "10:03000c3020c22b11713e83d83e43d4",
      "rows": [
        48,
        12,
        770,
        194,
        689,
        369,
        1000,
        984,
        996,
        980
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 365
      },
      "naji": {
        "circle": false,
        "rank": 77,
        "equations": 111,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            3,
            7,
            8,
            9,
            18,
            19,
            20,
            21,
            24,
            25,
            28,
            29,
            33,
            34,
            36,
            37,
            47,
            48,
            49,
            51,
            53,
            55,
            61,
            65,
            67,
            68,
            69,
            77,
            78,
            80,
            82
          ]
        }
      }
    },
    {
      "key": "10:0c00243023983583e22f11e93bc37c",
      "rows": [
        192,
        36,
        770,
        920,
        856,
        994,
        753,
        489,
        956,
        892
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 367
      },
      "naji": {
        "circle": false,
        "rank": 75,
        "equations": 112,
        "certificate": {
          "inconsistentEquationIndices": [
            6,
            11,
            18,
            24,
            33,
            39,
            43,
            57,
            60,
            64,
            86
          ]
        }
      }
    },
    {
      "key": "10:0063010c12981583e03f43ec3f23ea",
      "rows": [
        6,
        769,
        193,
        664,
        344,
        992,
        1012,
        1004,
        1010,
        1002
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 381
      },
      "naji": {
        "circle": false,
        "rank": 69,
        "equations": 110,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            4,
            5,
            7,
            8,
            12,
            13,
            17,
            18,
            22,
            23,
            31,
            32,
            35,
            36,
            38,
            39,
            45,
            46,
            47,
            48,
            52,
            54,
            55,
            56,
            66,
            67,
            69,
            71
          ]
        }
      }
    },
    {
      "key": "10:0823012cc1ac3f037837439d3fa3f6",
      "rows": [
        130,
        769,
        716,
        428,
        1008,
        888,
        884,
        925,
        1018,
        1014
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 383
      },
      "naji": {
        "circle": false,
        "rank": 67,
        "equations": 113,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            6,
            7,
            12,
            13,
            14,
            15,
            16,
            17,
            27,
            29,
            31,
            32,
            33,
            47,
            49,
            51,
            65,
            67,
            69
          ]
        }
      }
    },
    {
      "key": "10:0183802603592b93f43ec3f23ea3fe",
      "rows": [
        24,
        896,
        608,
        857,
        697,
        1012,
        1004,
        1010,
        1002,
        1022
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 471
      },
      "naji": {
        "circle": false,
        "rank": 67,
        "equations": 110,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            4,
            10,
            12,
            16,
            18,
            28,
            30,
            33,
            36,
            38,
            42,
            44,
            47,
            56,
            60,
            65,
            66,
            71
          ]
        }
      }
    },
    {
      "key": "10:0603803643d83b82f51ed3fa3de3be",
      "rows": [
        96,
        896,
        868,
        984,
        952,
        757,
        493,
        1018,
        990,
        958
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 479
      },
      "naji": {
        "circle": false,
        "rank": 77,
        "equations": 111,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            12,
            13,
            18,
            19,
            21,
            22,
            37,
            38,
            40,
            41,
            57,
            61,
            63,
            65,
            75,
            77,
            79,
            91,
            98
          ]
        }
      }
    },
    {
      "key": "10:3000c02bc1bc27c17c3f23ce3e93d5",
      "rows": [
        768,
        192,
        700,
        444,
        636,
        380,
        1010,
        974,
        1001,
        981
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 495
      },
      "naji": {
        "circle": false,
        "rank": 78,
        "equations": 114,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            4,
            5,
            6,
            7,
            10,
            11,
            18,
            19,
            26,
            27,
            37,
            38,
            39,
            42,
            44,
            46,
            50,
            55,
            62,
            65,
            68,
            77,
            78,
            83,
            84,
            90,
            95,
            96
          ]
        }
      }
    },
    {
      "key": "10:3003c63363f82fc1fc2fa1fa3af35f",
      "rows": [
        768,
        966,
        822,
        1016,
        764,
        508,
        762,
        506,
        943,
        863
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 511
      },
      "naji": {
        "circle": false,
        "rank": 75,
        "equations": 114,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            23,
            26,
            27,
            30,
            55,
            57,
            73,
            81,
            83,
            86,
            92,
            93,
            95
          ]
        }
      }
    },
    {
      "key": "10:3802601500b03fc3fa3f63f93f53f3",
      "rows": [
        896,
        608,
        336,
        176,
        1020,
        1018,
        1014,
        1017,
        1013,
        1011
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 853
      },
      "naji": {
        "circle": false,
        "rank": 79,
        "equations": 105,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            16,
            19,
            22,
            23,
            25,
            28,
            30,
            31,
            39,
            41,
            44,
            45,
            47,
            49,
            50,
            55,
            62,
            65,
            72,
            73,
            78,
            84,
            91
          ]
        }
      }
    },
    {
      "key": "10:3402a01903883f43f23f13fe3fd3fb",
      "rows": [
        832,
        672,
        400,
        904,
        1012,
        1010,
        1009,
        1022,
        1021,
        1019
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 855
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 102,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            18,
            20,
            21,
            22,
            23,
            35,
            40,
            41,
            42,
            54,
            56
          ]
        }
      }
    },
    {
      "key": "10:38026034c2ac3f03fa3f63f93f53ff",
      "rows": [
        896,
        608,
        844,
        684,
        1008,
        1018,
        1014,
        1017,
        1013,
        1023
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 863
      },
      "naji": {
        "circle": false,
        "rank": 73,
        "equations": 104,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            16,
            18,
            22,
            30,
            32,
            53,
            59,
            79,
            85
          ]
        }
      }
    },
    {
      "key": "10:38034e2ae19e3f83f43f23fd3fb3f7",
      "rows": [
        896,
        846,
        686,
        414,
        1016,
        1012,
        1010,
        1021,
        1019,
        1015
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 895
      },
      "naji": {
        "circle": false,
        "rank": 66,
        "equations": 108,
        "certificate": {
          "inconsistentEquationIndices": [
            6,
            7,
            9,
            10,
            21,
            24,
            27,
            29,
            31,
            33,
            44,
            47,
            49,
            53,
            55,
            66,
            68,
            70,
            72
          ]
        }
      }
    },
    {
      "key": "10:38f26f15f0bf3fc3fa3f63f93f53f3",
      "rows": [
        911,
        623,
        351,
        191,
        1020,
        1018,
        1014,
        1017,
        1013,
        1011
      ],
      "origin": {
        "kind": 2,
        "F": 9,
        "neighborMask": 1023
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 111,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            6,
            7,
            11,
            12,
            24,
            28,
            29,
            35,
            36,
            49,
            50,
            55,
            56
          ]
        }
      }
    },
    {
      "key": "6:2a251a153c33",
      "rows": [
        42,
        37,
        26,
        21,
        60,
        51
      ],
      "origin": {
        "kind": 1,
        "F": 10,
        "root": 5
      },
      "naji": {
        "circle": false,
        "rank": 23,
        "equations": 27,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            6,
            7,
            8,
            10,
            13,
            14,
            15,
            17,
            19,
            20,
            23,
            24
          ]
        }
      }
    },
    {
      "key": "7:30685826450b56",
      "rows": [
        48,
        104,
        88,
        38,
        69,
        11,
        86
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 1
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            7,
            8,
            9,
            10,
            12,
            13,
            14,
            15,
            17,
            19,
            20,
            21,
            22,
            23,
            24,
            30,
            33,
            34,
            37,
            38
          ]
        }
      }
    },
    {
      "key": "7:18543261072c4a",
      "rows": [
        24,
        84,
        50,
        97,
        7,
        44,
        74
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 6
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            16,
            17,
            18,
            19,
            21,
            24,
            25,
            26,
            28,
            30,
            31,
            33,
            34
          ]
        }
      }
    },
    {
      "key": "7:60544a342a1947",
      "rows": [
        96,
        84,
        74,
        52,
        42,
        25,
        71
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 16
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            8,
            9,
            10,
            11,
            12,
            13,
            15,
            16,
            17,
            19,
            21,
            22,
            23,
            25,
            27,
            32,
            33,
            36,
            37
          ]
        }
      }
    },
    {
      "key": "7:2870584556637e",
      "rows": [
        40,
        112,
        88,
        69,
        86,
        99,
        126
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 21
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            7,
            11,
            12,
            15,
            17,
            22,
            26,
            27,
            31,
            36
          ]
        }
      }
    },
    {
      "key": "7:486452315c6a77",
      "rows": [
        72,
        100,
        82,
        49,
        92,
        106,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 22
      },
      "naji": {
        "circle": false,
        "rank": 30,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            21,
            22,
            25,
            26,
            29,
            31
          ]
        }
      }
    },
    {
      "key": "7:704c2a16291543",
      "rows": [
        112,
        76,
        42,
        22,
        41,
        21,
        67
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 32
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            5,
            7,
            8,
            10,
            11,
            12,
            14,
            15,
            17,
            18,
            19,
            23,
            25,
            26,
            30,
            33,
            35
          ]
        }
      }
    },
    {
      "key": "7:645851320e6967",
      "rows": [
        100,
        88,
        81,
        50,
        14,
        105,
        103
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 33
      },
      "naji": {
        "circle": false,
        "rank": 32,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            7,
            13,
            16,
            19,
            21,
            25,
            27,
            34
          ]
        }
      }
    },
    {
      "key": "7:686452317c7b77",
      "rows": [
        104,
        100,
        82,
        49,
        124,
        123,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 37
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            4,
            5,
            6,
            7,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            19,
            22,
            23,
            25,
            27,
            30,
            34,
            36,
            39
          ]
        }
      }
    },
    {
      "key": "7:704c2a16596573",
      "rows": [
        112,
        76,
        42,
        22,
        89,
        101,
        115
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 38
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            5,
            7,
            8,
            10,
            11,
            12,
            14,
            15,
            17,
            18,
            20,
            23,
            25,
            26,
            29,
            33,
            34
          ]
        }
      }
    },
    {
      "key": "7:704c665a59657f",
      "rows": [
        112,
        76,
        102,
        90,
        89,
        101,
        127
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 47
      },
      "naji": {
        "circle": false,
        "rank": 30,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            4,
            7,
            10,
            13,
            16,
            24,
            27,
            31
          ]
        }
      }
    },
    {
      "key": "7:704c665a39756f",
      "rows": [
        112,
        76,
        102,
        90,
        57,
        117,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 55
      },
      "naji": {
        "circle": false,
        "rank": 30,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            4,
            7,
            10,
            13,
            16,
            24,
            27,
            31
          ]
        }
      }
    },
    {
      "key": "7:706254385d6b77",
      "rows": [
        112,
        98,
        84,
        56,
        93,
        107,
        119
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 63
      },
      "naji": {
        "circle": false,
        "rank": 30,
        "equations": 38,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            4,
            5,
            12,
            13,
            16,
            19,
            20,
            22,
            26,
            28,
            30
          ]
        }
      }
    },
    {
      "key": "7:60544a342a7967",
      "rows": [
        96,
        84,
        74,
        52,
        42,
        121,
        103
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 80
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            8,
            9,
            10,
            11,
            12,
            13,
            15,
            16,
            17,
            20,
            21,
            22,
            23,
            25,
            28,
            32,
            33,
            36,
            37
          ]
        }
      }
    },
    {
      "key": "7:4a452a25106c63",
      "rows": [
        74,
        69,
        42,
        37,
        16,
        108,
        99
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 112
      },
      "naji": {
        "circle": false,
        "rank": 28,
        "equations": 36,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            8,
            9,
            10,
            14,
            17,
            18,
            19,
            23,
            25,
            27,
            30,
            32
          ]
        }
      }
    },
    {
      "key": "7:7068645a39776f",
      "rows": [
        112,
        104,
        100,
        90,
        57,
        119,
        111
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 117
      },
      "naji": {
        "circle": false,
        "rank": 28,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            5,
            7,
            10,
            15,
            18,
            21,
            22,
            23,
            25,
            27,
            29
          ]
        }
      }
    },
    {
      "key": "7:696656593c334f",
      "rows": [
        105,
        102,
        86,
        89,
        60,
        51,
        79
      ],
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 127
      },
      "naji": {
        "circle": false,
        "rank": 30,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            4,
            7,
            11,
            13,
            17,
            21,
            25,
            31
          ]
        }
      }
    },
    {
      "key": "7:684c1a07747173",
      "rows": [
        104,
        76,
        26,
        7,
        116,
        113,
        115
      ],
      "origin": {
        "kind": 1,
        "F": 11,
        "root": 0
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            6,
            8,
            13,
            16,
            19,
            26,
            35
          ]
        }
      }
    },
    {
      "key": "7:50583826076c63",
      "rows": [
        80,
        88,
        56,
        38,
        7,
        108,
        99
      ],
      "origin": {
        "kind": 1,
        "F": 11,
        "root": 1
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            5,
            6,
            8,
            9,
            12,
            14,
            16,
            17,
            22,
            23,
            25,
            26,
            28,
            29,
            31,
            33,
            35,
            36
          ]
        }
      }
    },
    {
      "key": "7:506838160d6663",
      "rows": [
        80,
        104,
        56,
        22,
        13,
        102,
        99
      ],
      "origin": {
        "kind": 1,
        "F": 11,
        "root": 5
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            8,
            9,
            11,
            12,
            14,
            15,
            17,
            19,
            22,
            24,
            25,
            27,
            30,
            31,
            33,
            36,
            39
          ]
        }
      }
    },
    {
      "key": "7:604838167c7573",
      "rows": [
        96,
        72,
        56,
        22,
        124,
        117,
        115
      ],
      "origin": {
        "kind": 1,
        "F": 11,
        "root": 6
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            8,
            10,
            12,
            14,
            15,
            18,
            19,
            20,
            25,
            26,
            29,
            31,
            32,
            35
          ]
        }
      }
    },
    {
      "key": "8:c0a0d0702c1a0d87",
      "rows": [
        192,
        160,
        208,
        112,
        44,
        26,
        13,
        135
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 1
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            6,
            9,
            10,
            12,
            13,
            14,
            16,
            17,
            20,
            21,
            25,
            28,
            29,
            30,
            31,
            37,
            39,
            40,
            43,
            46,
            48,
            50,
            53
          ]
        }
      }
    },
    {
      "key": "8:609870520e850da2",
      "rows": [
        96,
        152,
        112,
        82,
        14,
        133,
        13,
        162
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 2
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            5,
            6,
            8,
            9,
            10,
            11,
            13,
            14,
            19,
            20,
            21,
            22,
            23,
            24,
            31,
            32,
            35,
            37,
            42,
            43,
            46,
            47,
            48,
            53,
            54
          ]
        }
      }
    },
    {
      "key": "8:c060a8946816138d",
      "rows": [
        192,
        96,
        168,
        148,
        104,
        22,
        19,
        141
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 4
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            7,
            11,
            13,
            14,
            15,
            17,
            19,
            21,
            23,
            26,
            27,
            28,
            29,
            31,
            36,
            39,
            41,
            44,
            49,
            53
          ]
        }
      }
    },
    {
      "key": "8:c0a0b0704c0ed9c7",
      "rows": [
        192,
        160,
        176,
        112,
        76,
        14,
        217,
        199
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 5
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            6,
            9,
            10,
            12,
            13,
            14,
            16,
            17,
            21,
            22,
            25,
            28,
            29,
            30,
            31,
            36,
            39,
            42,
            43,
            46,
            48,
            50,
            53
          ]
        }
      }
    },
    {
      "key": "8:909858460720ccc3",
      "rows": [
        144,
        152,
        88,
        70,
        7,
        32,
        204,
        195
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 7
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 51,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            6,
            7,
            9,
            10,
            14,
            17,
            20,
            21,
            28,
            29,
            32,
            33,
            36,
            37,
            39,
            41,
            44,
            45
          ]
        }
      }
    },
    {
      "key": "8:6050a8548a850bb4",
      "rows": [
        96,
        80,
        168,
        84,
        138,
        133,
        11,
        180
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 8
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            6,
            9,
            12,
            13,
            14,
            16,
            18,
            19,
            26,
            30,
            32,
            36,
            37,
            41,
            47,
            51
          ]
        }
      }
    },
    {
      "key": "8:30c48a348949e2d6",
      "rows": [
        48,
        196,
        138,
        52,
        137,
        73,
        226,
        214
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 10
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            4,
            7,
            8,
            12,
            14,
            15,
            16,
            18,
            19,
            21,
            22,
            27,
            31,
            32,
            33,
            34,
            39,
            40,
            41,
            44,
            49,
            52
          ]
        }
      }
    },
    {
      "key": "8:a030c8344a0b5485",
      "rows": [
        160,
        48,
        200,
        52,
        74,
        11,
        84,
        133
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 12
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            10,
            12,
            13,
            14,
            16,
            18,
            19,
            26,
            28,
            32,
            35,
            37,
            40,
            46,
            50
          ]
        }
      }
    },
    {
      "key": "8:c060d0b02c1a078d",
      "rows": [
        192,
        96,
        208,
        176,
        44,
        26,
        7,
        141
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 16
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            6,
            7,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17,
            20,
            21,
            25,
            28,
            31,
            32,
            33,
            37,
            39,
            40,
            43,
            46,
            49,
            51,
            54
          ]
        }
      }
    },
    {
      "key": "8:c0a0d0702c1acdc7",
      "rows": [
        192,
        160,
        208,
        112,
        44,
        26,
        205,
        199
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 17
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            6,
            9,
            10,
            12,
            13,
            14,
            16,
            17,
            21,
            22,
            25,
            28,
            29,
            30,
            31,
            37,
            39,
            40,
            43,
            46,
            48,
            50,
            53
          ]
        }
      }
    },
    {
      "key": "8:a0b098540e43e8c7",
      "rows": [
        160,
        176,
        152,
        84,
        14,
        67,
        232,
        199
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 18
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            7,
            8,
            13,
            17,
            19,
            21,
            27,
            32,
            34,
            44,
            52
          ]
        }
      }
    },
    {
      "key": "8:c0c83826b47ce3d3",
      "rows": [
        192,
        200,
        56,
        38,
        180,
        124,
        227,
        211
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 27
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            6,
            9,
            10,
            12,
            13,
            16,
            20,
            21,
            22,
            25,
            27,
            28,
            29,
            31,
            32,
            38,
            39,
            40,
            45,
            46,
            50,
            52
          ]
        }
      }
    },
    {
      "key": "8:c0a0c83498eae5f7",
      "rows": [
        192,
        160,
        200,
        52,
        152,
        234,
        229,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 29
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 55,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            7,
            8,
            9,
            11,
            13,
            16,
            19,
            20,
            22,
            25,
            32,
            36,
            38,
            40,
            42,
            48
          ]
        }
      }
    },
    {
      "key": "8:6098584626910da2",
      "rows": [
        96,
        152,
        88,
        70,
        38,
        145,
        13,
        162
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 32
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            8,
            13,
            16,
            20,
            25,
            29,
            34,
            36,
            54
          ]
        }
      }
    },
    {
      "key": "8:e0b058340e0bc5c3",
      "rows": [
        224,
        176,
        88,
        52,
        14,
        11,
        197,
        195
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 34
      },
      "naji": {
        "circle": false,
        "rank": 37,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            8,
            13,
            17,
            19,
            27,
            29,
            30,
            33,
            38
          ]
        }
      }
    },
    {
      "key": "8:a0948a542a51e8c7",
      "rows": [
        160,
        148,
        138,
        84,
        42,
        81,
        232,
        199
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 36
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            5,
            7,
            8,
            11,
            13,
            19,
            30,
            31,
            32,
            34,
            47,
            49,
            50
          ]
        }
      }
    },
    {
      "key": "8:b098584607a1cce3",
      "rows": [
        176,
        152,
        88,
        70,
        7,
        161,
        204,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 38
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            5,
            11,
            13,
            14,
            17,
            20,
            24,
            25,
            31,
            32,
            35,
            36,
            39,
            40,
            42,
            44,
            47,
            49
          ]
        }
      }
    },
    {
      "key": "8:30c898268549e2d6",
      "rows": [
        48,
        200,
        152,
        38,
        133,
        73,
        226,
        214
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 40
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            7,
            12,
            18,
            22,
            26,
            31,
            34,
            38,
            53
          ]
        }
      }
    },
    {
      "key": "8:d0a870920de6e5eb",
      "rows": [
        208,
        168,
        112,
        146,
        13,
        230,
        229,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 42
      },
      "naji": {
        "circle": false,
        "rank": 37,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            12,
            14,
            17,
            18,
            22,
            27,
            29,
            34,
            38
          ]
        }
      }
    },
    {
      "key": "8:c8a48a1598e2e1f7",
      "rows": [
        200,
        164,
        138,
        21,
        152,
        226,
        225,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 43
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            5,
            9,
            12,
            16,
            22,
            30,
            35,
            50
          ]
        }
      }
    },
    {
      "key": "8:50a8681689a6c5f2",
      "rows": [
        80,
        168,
        104,
        22,
        137,
        166,
        197,
        242
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 44
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            7,
            16,
            18,
            21,
            23,
            33,
            36,
            41,
            49
          ]
        }
      }
    },
    {
      "key": "8:90c858160d20c6c3",
      "rows": [
        144,
        200,
        88,
        22,
        13,
        32,
        198,
        195
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 49
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 51,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            9,
            10,
            13,
            14,
            17,
            18,
            20,
            23,
            27,
            30,
            31,
            34,
            38,
            40,
            42,
            45,
            48
          ]
        }
      }
    },
    {
      "key": "8:a89452510ea1cce3",
      "rows": [
        168,
        148,
        82,
        81,
        14,
        161,
        204,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 50
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            10,
            11,
            12,
            13,
            15,
            17,
            25,
            26,
            27,
            28,
            30,
            34,
            35,
            38,
            42,
            44,
            47
          ]
        }
      }
    },
    {
      "key": "8:c8348a45b272e9d5",
      "rows": [
        200,
        52,
        138,
        69,
        178,
        114,
        233,
        213
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 54
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            4,
            6,
            9,
            10,
            15,
            16,
            17,
            18,
            20,
            23,
            25,
            27,
            30,
            31,
            32,
            34,
            35,
            36,
            40,
            41,
            49,
            55
          ]
        }
      }
    },
    {
      "key": "8:c4a4439858e2f5eb",
      "rows": [
        196,
        164,
        67,
        152,
        88,
        226,
        245,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 55
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            4,
            5,
            6,
            7,
            8,
            11,
            16,
            18,
            20,
            28,
            30,
            37,
            38,
            39,
            45,
            48,
            54
          ]
        }
      }
    },
    {
      "key": "8:188c32834524d0ca",
      "rows": [
        24,
        140,
        50,
        131,
        69,
        36,
        208,
        202
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 56
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 53,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            7,
            9,
            11,
            15,
            18,
            21,
            22,
            23,
            26,
            28,
            29,
            36,
            38,
            39,
            40,
            45,
            46
          ]
        }
      }
    },
    {
      "key": "8:c4a8491698e2e5f3",
      "rows": [
        196,
        168,
        73,
        22,
        152,
        226,
        229,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 58
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            6,
            8,
            12,
            17,
            22,
            30,
            40,
            41,
            47,
            53
          ]
        }
      }
    },
    {
      "key": "8:c43483c8b272e9dd",
      "rows": [
        196,
        52,
        131,
        200,
        178,
        114,
        233,
        221
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 59
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            8,
            9,
            10,
            11,
            15,
            16,
            17,
            20,
            22,
            23,
            26,
            29,
            31,
            32,
            33,
            37,
            41,
            42,
            48,
            53
          ]
        }
      }
    },
    {
      "key": "8:c0a452a8d46af5db",
      "rows": [
        192,
        164,
        82,
        168,
        212,
        106,
        245,
        219
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 61
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            3,
            4,
            8,
            10,
            13,
            20,
            28,
            29,
            31,
            33,
            37,
            39,
            40,
            41,
            45,
            46
          ]
        }
      }
    },
    {
      "key": "8:c42c13cab472e9d9",
      "rows": [
        196,
        44,
        19,
        202,
        180,
        114,
        233,
        217
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 62
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            5,
            7,
            11,
            19,
            24,
            31,
            38,
            43,
            48
          ]
        }
      }
    },
    {
      "key": "8:c231ccacf27a759d",
      "rows": [
        194,
        49,
        204,
        172,
        242,
        122,
        117,
        157
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 63
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 62,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            10,
            14,
            20,
            28,
            34,
            39,
            43
          ]
        }
      }
    },
    {
      "key": "8:6050a8348a0d83d4",
      "rows": [
        96,
        80,
        168,
        52,
        138,
        13,
        131,
        212
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 64
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            10,
            15,
            18,
            26,
            28,
            31,
            33,
            39,
            48
          ]
        }
      }
    },
    {
      "key": "8:308c4a26c189d4f2",
      "rows": [
        48,
        140,
        74,
        38,
        193,
        137,
        212,
        242
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 66
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            13,
            14,
            15,
            17,
            20,
            22,
            27,
            31,
            32,
            33,
            34,
            38,
            40,
            41,
            44,
            45,
            46,
            48
          ]
        }
      }
    },
    {
      "key": "8:a030c8944a43f4cd",
      "rows": [
        160,
        48,
        200,
        148,
        74,
        67,
        244,
        205
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 68
      },
      "naji": {
        "circle": false,
        "rank": 42,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            5,
            7,
            8,
            10,
            12,
            14,
            19,
            21,
            22,
            25,
            34,
            38,
            41,
            42
          ]
        }
      }
    },
    {
      "key": "8:3028d0c28543ecdc",
      "rows": [
        48,
        40,
        208,
        194,
        133,
        67,
        236,
        220
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 72
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            8,
            14,
            17,
            23,
            27,
            29,
            36,
            39,
            45
          ]
        }
      }
    },
    {
      "key": "8:5048b0a285acc3fc",
      "rows": [
        80,
        72,
        176,
        162,
        133,
        172,
        195,
        252
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 73
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            8,
            14,
            18,
            24,
            27,
            32,
            33,
            41,
            43
          ]
        }
      }
    },
    {
      "key": "8:18c4a2c161f4faee",
      "rows": [
        24,
        196,
        162,
        193,
        97,
        244,
        250,
        238
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 74
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            5,
            14,
            16,
            18,
            26,
            31,
            39,
            45,
            48
          ]
        }
      }
    },
    {
      "key": "8:5018e0a283acc5fc",
      "rows": [
        80,
        24,
        224,
        162,
        131,
        172,
        197,
        252
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 76
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            8,
            14,
            17,
            24,
            25,
            29,
            32,
            38,
            41
          ]
        }
      }
    },
    {
      "key": "8:c0887032bc7ce5d3",
      "rows": [
        192,
        136,
        112,
        50,
        188,
        124,
        229,
        211
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 77
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            6,
            10,
            14,
            21,
            23,
            31,
            34,
            35,
            42,
            45
          ]
        }
      }
    },
    {
      "key": "8:24d0c1c8b271eede",
      "rows": [
        36,
        208,
        193,
        200,
        178,
        113,
        238,
        222
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 79
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            12,
            18,
            21,
            26,
            31,
            35,
            45
          ]
        }
      }
    },
    {
      "key": "8:a03098540e436885",
      "rows": [
        160,
        48,
        152,
        84,
        14,
        67,
        104,
        133
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 80
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            6,
            8,
            11,
            15,
            16,
            22,
            24,
            25,
            28,
            30,
            33,
            35,
            42,
            43
          ]
        }
      }
    },
    {
      "key": "8:508c4a26a1b8c5f2",
      "rows": [
        80,
        140,
        74,
        38,
        161,
        184,
        197,
        242
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 82
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            7,
            14,
            19,
            20,
            24,
            33,
            40,
            47,
            49
          ]
        }
      }
    },
    {
      "key": "8:9050c8a423b8c6ed",
      "rows": [
        144,
        80,
        200,
        164,
        35,
        184,
        198,
        237
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 84
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            5,
            6,
            9,
            15,
            20,
            24,
            30,
            40,
            42,
            48
          ]
        }
      }
    },
    {
      "key": "8:2498c1cab271ecde",
      "rows": [
        36,
        152,
        193,
        202,
        178,
        113,
        236,
        222
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 94
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            7,
            15,
            16,
            19,
            26,
            27,
            31,
            36,
            39,
            47
          ]
        }
      }
    },
    {
      "key": "8:c038b4ea763ed9cd",
      "rows": [
        192,
        56,
        180,
        234,
        118,
        62,
        217,
        205
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 95
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            9,
            12,
            16,
            22,
            25,
            34,
            35,
            38,
            45
          ]
        }
      }
    },
    {
      "key": "8:30c8a826c10dd2d6",
      "rows": [
        48,
        200,
        168,
        38,
        193,
        13,
        210,
        214
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 96
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            7,
            13,
            16,
            18,
            22,
            29,
            31,
            33,
            48
          ]
        }
      }
    },
    {
      "key": "8:e0d098340ee9e3e7",
      "rows": [
        224,
        208,
        152,
        52,
        14,
        233,
        227,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 98
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            5,
            9,
            16,
            19,
            24,
            30,
            33,
            45
          ]
        }
      }
    },
    {
      "key": "8:c88c2a0710e4e1e3",
      "rows": [
        200,
        140,
        42,
        7,
        16,
        228,
        225,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 99
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 53,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            5,
            7,
            9,
            16,
            21,
            24,
            33,
            43
          ]
        }
      }
    },
    {
      "key": "8:90c8688661f4f6eb",
      "rows": [
        144,
        200,
        104,
        134,
        97,
        244,
        246,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 100
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            11,
            13,
            16,
            18,
            24,
            28,
            30,
            33,
            47
          ]
        }
      }
    },
    {
      "key": "8:18e0d0a145eaf6ee",
      "rows": [
        24,
        224,
        208,
        161,
        69,
        234,
        246,
        238
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 104
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            6,
            13,
            15,
            19,
            23,
            27,
            29,
            36,
            41
          ]
        }
      }
    },
    {
      "key": "8:e0b0c854faf3fdf7",
      "rows": [
        224,
        176,
        200,
        84,
        250,
        243,
        253,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 106
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            9,
            12,
            15,
            18,
            21,
            29,
            38,
            41
          ]
        }
      }
    },
    {
      "key": "8:28d0b0c1d6e5fafe",
      "rows": [
        40,
        208,
        176,
        193,
        214,
        229,
        250,
        254
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 108
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            6,
            13,
            15,
            18,
            24,
            27,
            30,
            32,
            45
          ]
        }
      }
    },
    {
      "key": "8:70c48aacf179f3de",
      "rows": [
        112,
        196,
        138,
        172,
        241,
        121,
        243,
        222
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 118
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            5,
            7,
            12,
            17,
            20,
            22,
            25,
            31,
            41,
            43
          ]
        }
      }
    },
    {
      "key": "8:c2a1c4b878bad5ef",
      "rows": [
        194,
        161,
        196,
        184,
        120,
        186,
        213,
        239
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 119
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            6,
            9,
            12,
            15,
            17,
            20,
            28,
            30,
            32,
            37,
            40,
            50
          ]
        }
      }
    },
    {
      "key": "8:d0a46288f1f6f5fb",
      "rows": [
        208,
        164,
        98,
        136,
        241,
        246,
        245,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 122
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 55,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            8,
            9,
            15,
            16,
            18,
            20,
            25,
            26,
            28,
            29,
            34,
            36,
            37,
            51,
            53
          ]
        }
      }
    },
    {
      "key": "8:e0c696f87cf97baf",
      "rows": [
        224,
        198,
        150,
        248,
        124,
        249,
        123,
        175
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 127
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            7,
            9,
            14,
            16,
            22,
            27,
            31,
            40,
            42
          ]
        }
      }
    },
    {
      "key": "8:6050e0b08a0d079c",
      "rows": [
        96,
        80,
        224,
        176,
        138,
        13,
        7,
        156
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 128
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            7,
            9,
            11,
            12,
            13,
            15,
            16,
            19,
            21,
            22,
            25,
            26,
            28,
            32,
            34,
            35,
            36,
            39,
            40,
            46,
            48,
            50,
            54
          ]
        }
      }
    },
    {
      "key": "8:30c8b0a2450dd2ce",
      "rows": [
        48,
        200,
        176,
        162,
        69,
        13,
        210,
        206
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 130
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            15,
            21,
            28,
            31,
            34,
            36,
            41,
            43,
            50
          ]
        }
      }
    },
    {
      "key": "8:18b098450722c8c6",
      "rows": [
        24,
        176,
        152,
        69,
        7,
        34,
        200,
        198
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 134
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 53,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            9,
            11,
            12,
            13,
            16,
            22,
            24,
            32,
            33,
            40,
            50
          ]
        }
      }
    },
    {
      "key": "8:3028b0c24507588c",
      "rows": [
        48,
        40,
        176,
        194,
        69,
        7,
        88,
        140
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 136
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            6,
            9,
            10,
            11,
            12,
            14,
            15,
            19,
            20,
            21,
            22,
            23,
            24,
            26,
            31,
            33,
            35,
            37,
            38,
            41,
            43,
            47,
            48,
            51
          ]
        }
      }
    },
    {
      "key": "8:9088d06225b8cce7",
      "rows": [
        144,
        136,
        208,
        98,
        37,
        184,
        204,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 137
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            6,
            7,
            8,
            9,
            12,
            14,
            15,
            17,
            18,
            19,
            20,
            23,
            24,
            25,
            26,
            29,
            35,
            36,
            39,
            40,
            41,
            45,
            48
          ]
        }
      }
    },
    {
      "key": "8:18e0588525b2c6ea",
      "rows": [
        24,
        224,
        88,
        133,
        37,
        178,
        198,
        234
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 138
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            5,
            6,
            8,
            18,
            21,
            22,
            26,
            27,
            30,
            39,
            42,
            45,
            47,
            49
          ]
        }
      }
    },
    {
      "key": "8:c090e0702afcede7",
      "rows": [
        192,
        144,
        224,
        112,
        42,
        252,
        237,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 145
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            4,
            5,
            7,
            10,
            13,
            15,
            18,
            19,
            22,
            28,
            30,
            35,
            36,
            41,
            42,
            46,
            48,
            49,
            52
          ]
        }
      }
    },
    {
      "key": "8:90d0c86423f8eee7",
      "rows": [
        144,
        208,
        200,
        100,
        35,
        248,
        238,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 146
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            4,
            6,
            9,
            12,
            14,
            15,
            16,
            17,
            18,
            19,
            21,
            25,
            27,
            28,
            29,
            30,
            33,
            34,
            35,
            37,
            38,
            44,
            46,
            47,
            49,
            57
          ]
        }
      }
    },
    {
      "key": "8:9050e0b00bacc6ed",
      "rows": [
        144,
        80,
        224,
        176,
        11,
        172,
        198,
        237
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 148
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            6,
            7,
            8,
            9,
            16,
            21,
            26,
            30,
            38,
            42,
            51
          ]
        }
      }
    },
    {
      "key": "8:c0e0b0a8d4eef3ff",
      "rows": [
        192,
        224,
        176,
        168,
        212,
        238,
        243,
        255
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 151
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 53,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            4,
            5,
            9,
            10,
            13,
            16,
            20,
            22,
            29,
            32,
            37,
            39,
            40,
            48
          ]
        }
      }
    },
    {
      "key": "8:c0e0389c7cf6f3eb",
      "rows": [
        192,
        224,
        56,
        156,
        124,
        246,
        243,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 155
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            12,
            13,
            14,
            15,
            20,
            21,
            27,
            28,
            36,
            43,
            44,
            45,
            48,
            50,
            54
          ]
        }
      }
    },
    {
      "key": "8:50c8982685a8c3f6",
      "rows": [
        80,
        200,
        152,
        38,
        133,
        168,
        195,
        246
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 161
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            9,
            13,
            16,
            17,
            21,
            28,
            30,
            35,
            41,
            42,
            47,
            52
          ]
        }
      }
    },
    {
      "key": "8:c86492912cf2e3ed",
      "rows": [
        200,
        100,
        146,
        145,
        44,
        242,
        227,
        237
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 162
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            10,
            17,
            24,
            30,
            33,
            38,
            42,
            46
          ]
        }
      }
    },
    {
      "key": "8:c498892692e8e1f7",
      "rows": [
        196,
        152,
        137,
        38,
        146,
        232,
        225,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 163
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            5,
            7,
            8,
            9,
            10,
            11,
            15,
            16,
            18,
            19,
            25,
            26,
            27,
            29,
            35,
            36,
            39,
            42,
            50
          ]
        }
      }
    },
    {
      "key": "8:50648a3489aac3f4",
      "rows": [
        80,
        100,
        138,
        52,
        137,
        170,
        195,
        244
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 164
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            8,
            10,
            11,
            13,
            15,
            21,
            23,
            25,
            27,
            39,
            44,
            45
          ]
        }
      }
    },
    {
      "key": "8:a8548a4592e1eaf5",
      "rows": [
        168,
        84,
        138,
        69,
        146,
        225,
        234,
        245
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 166
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            7,
            17,
            19,
            22,
            24,
            32,
            41,
            51,
            57
          ]
        }
      }
    },
    {
      "key": "8:a49443c8b271ecdb",
      "rows": [
        164,
        148,
        67,
        200,
        178,
        113,
        236,
        219
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 167
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            4,
            6,
            8,
            9,
            10,
            15,
            19,
            20,
            23,
            27,
            28,
            29,
            30,
            31,
            38,
            44,
            45,
            46,
            52
          ]
        }
      }
    },
    {
      "key": "8:88c4326174bcdae3",
      "rows": [
        136,
        196,
        50,
        97,
        116,
        188,
        218,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 169
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            11,
            14,
            15,
            17,
            25,
            29,
            39,
            41,
            49
          ]
        }
      }
    },
    {
      "key": "8:e0944accf2f17dbb",
      "rows": [
        224,
        148,
        74,
        204,
        242,
        241,
        125,
        187
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 171
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            9,
            12,
            16,
            19,
            22,
            31,
            34,
            40,
            45,
            48
          ]
        }
      }
    },
    {
      "key": "8:a0944accd2e17cbb",
      "rows": [
        160,
        148,
        74,
        204,
        210,
        225,
        124,
        187
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 173
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            6,
            10,
            13,
            16,
            19,
            27,
            28,
            29,
            31,
            32,
            38,
            40,
            44,
            51,
            53
          ]
        }
      }
    },
    {
      "key": "8:a251c4b8dae976bd",
      "rows": [
        162,
        81,
        196,
        184,
        218,
        233,
        118,
        189
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 175
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            3,
            5,
            18,
            23,
            27,
            33,
            34,
            38,
            39,
            52
          ]
        }
      }
    },
    {
      "key": "8:18d0c88523b0c6ee",
      "rows": [
        24,
        208,
        200,
        133,
        35,
        176,
        198,
        238
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 176
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            8,
            13,
            14,
            16,
            22,
            27,
            30,
            34,
            41,
            45,
            47,
            51
          ]
        }
      }
    },
    {
      "key": "8:c4a8a152d8e6f9f7",
      "rows": [
        196,
        168,
        161,
        82,
        216,
        230,
        249,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 178
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            4,
            7,
            12,
            18,
            21,
            24,
            32,
            39,
            52
          ]
        }
      }
    },
    {
      "key": "8:88e06815d8e676b3",
      "rows": [
        136,
        224,
        104,
        21,
        216,
        230,
        118,
        179
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 180
      },
      "naji": {
        "circle": false,
        "rank": 32,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            6,
            7,
            10,
            13,
            14,
            15,
            17,
            24,
            27,
            29,
            30,
            32
          ]
        }
      }
    },
    {
      "key": "8:c8c432a9f47cf3db",
      "rows": [
        200,
        196,
        50,
        169,
        244,
        124,
        243,
        219
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 182
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            9,
            14,
            16,
            23,
            27,
            33,
            43
          ]
        }
      }
    },
    {
      "key": "8:e0d0ccacf279f7df",
      "rows": [
        224,
        208,
        204,
        172,
        242,
        121,
        247,
        223
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 183
      },
      "naji": {
        "circle": false,
        "rank": 38,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            5,
            11,
            13,
            17,
            23,
            25,
            27,
            29,
            35,
            38,
            42
          ]
        }
      }
    },
    {
      "key": "8:d0a44accb1f2edfb",
      "rows": [
        208,
        164,
        74,
        204,
        177,
        242,
        237,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 186
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            6,
            12,
            16,
            19,
            24,
            32,
            34,
            41,
            44,
            48
          ]
        }
      }
    },
    {
      "key": "8:44348388b272e1dc",
      "rows": [
        68,
        52,
        131,
        136,
        178,
        114,
        225,
        220
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 188
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 55,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            5,
            6,
            7,
            9,
            12,
            18,
            19,
            20,
            23,
            28,
            29,
            30,
            31,
            42,
            45,
            48
          ]
        }
      }
    },
    {
      "key": "8:c0b08c6cf2bad9f7",
      "rows": [
        192,
        176,
        140,
        108,
        242,
        186,
        217,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 189
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            4,
            7,
            11,
            12,
            16,
            17,
            19,
            25,
            28,
            29,
            30,
            37,
            39,
            41
          ]
        }
      }
    },
    {
      "key": "8:e0d29c7c3ef9ebe7",
      "rows": [
        224,
        210,
        156,
        124,
        62,
        249,
        235,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 191
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            4,
            7,
            13,
            18,
            20,
            27,
            29,
            32,
            44
          ]
        }
      }
    },
    {
      "key": "8:9018a8464324d8c5",
      "rows": [
        144,
        24,
        168,
        70,
        67,
        36,
        216,
        197
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 196
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 53,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            6,
            7,
            9,
            12,
            14,
            18,
            21,
            22,
            24,
            31,
            32,
            34
          ]
        }
      }
    },
    {
      "key": "8:c088681658a4d5e3",
      "rows": [
        192,
        136,
        104,
        22,
        88,
        164,
        213,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 197
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 55,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            5,
            7,
            14,
            15,
            18,
            24,
            29,
            30,
            33,
            38,
            46
          ]
        }
      }
    },
    {
      "key": "8:24d089cc72b1daee",
      "rows": [
        36,
        208,
        137,
        204,
        114,
        177,
        218,
        238
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 203
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            7,
            12,
            17,
            20,
            24,
            30,
            32,
            41,
            46
          ]
        }
      }
    },
    {
      "key": "8:8261c49878f276ad",
      "rows": [
        130,
        97,
        196,
        152,
        120,
        242,
        118,
        173
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 207
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            10,
            12,
            14,
            16,
            24,
            31,
            32,
            35,
            41,
            45
          ]
        }
      }
    },
    {
      "key": "8:c088682610ece5e3",
      "rows": [
        192,
        136,
        104,
        38,
        16,
        236,
        229,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 209
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 51,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            9,
            12,
            14,
            17,
            18,
            21,
            23,
            24,
            31,
            32,
            36,
            39,
            40,
            43
          ]
        }
      }
    },
    {
      "key": "8:849861cab274ecdb",
      "rows": [
        132,
        152,
        97,
        202,
        178,
        116,
        236,
        219
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 214
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            11,
            12,
            13,
            14,
            16,
            18,
            20,
            21,
            22,
            25,
            26,
            27,
            28,
            29,
            32,
            37,
            38,
            40,
            46,
            47
          ]
        }
      }
    },
    {
      "key": "8:44b089acd2aad1fe",
      "rows": [
        68,
        176,
        137,
        172,
        210,
        170,
        209,
        254
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 218
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            5,
            6,
            7,
            8,
            12,
            13,
            14,
            15,
            16,
            17,
            19,
            20,
            22,
            23,
            27,
            31,
            32,
            33,
            34,
            35,
            38,
            39,
            41,
            42,
            45,
            46,
            47
          ]
        }
      }
    },
    {
      "key": "8:609894ead6e979be",
      "rows": [
        96,
        152,
        148,
        234,
        214,
        233,
        121,
        190
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 219
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            6,
            8,
            10,
            11,
            18,
            19,
            20,
            22,
            25,
            26,
            27,
            30,
            31,
            32,
            38,
            40,
            41,
            42,
            45,
            55,
            56
          ]
        }
      }
    },
    {
      "key": "8:42a1c4a870bad5ee",
      "rows": [
        66,
        161,
        196,
        168,
        112,
        186,
        213,
        238
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 222
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 55,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            4,
            5,
            17,
            22,
            24,
            31,
            32,
            35,
            40,
            43,
            44
          ]
        }
      }
    },
    {
      "key": "8:c0e2d4b83c7ae7cf",
      "rows": [
        192,
        226,
        212,
        184,
        60,
        122,
        231,
        207
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 223
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            7,
            11,
            12,
            15,
            19,
            21,
            29,
            31,
            35,
            38,
            41
          ]
        }
      }
    },
    {
      "key": "8:18c432c125b4caea",
      "rows": [
        24,
        196,
        50,
        193,
        37,
        180,
        202,
        234
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 224
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            6,
            14,
            16,
            19,
            23,
            33,
            39,
            43,
            48
          ]
        }
      }
    },
    {
      "key": "8:e0a85816dce3f5f3",
      "rows": [
        224,
        168,
        88,
        22,
        220,
        227,
        245,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 226
      },
      "naji": {
        "circle": false,
        "rank": 37,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            8,
            10,
            17,
            20,
            23,
            29,
            33,
            34,
            38
          ]
        }
      }
    },
    {
      "key": "8:e0c41accb4f1ebfb",
      "rows": [
        224,
        196,
        26,
        204,
        180,
        241,
        235,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 230
      },
      "naji": {
        "circle": false,
        "rank": 42,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            5,
            7,
            12,
            16,
            22,
            26,
            32,
            48
          ]
        }
      }
    },
    {
      "key": "8:0ce0c13198eae6f6",
      "rows": [
        12,
        224,
        193,
        49,
        152,
        234,
        230,
        246
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 232
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            5,
            13,
            15,
            18,
            23,
            28,
            33,
            37,
            38,
            41
          ]
        }
      }
    },
    {
      "key": "8:e0b058ccf6f3fdfb",
      "rows": [
        224,
        176,
        88,
        204,
        246,
        243,
        253,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 234
      },
      "naji": {
        "circle": false,
        "rank": 36,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            10,
            12,
            16,
            18,
            22,
            29,
            30,
            33,
            37
          ]
        }
      }
    },
    {
      "key": "8:d0a894ea75faf9ef",
      "rows": [
        208,
        168,
        148,
        234,
        117,
        250,
        249,
        239
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 235
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            6,
            7,
            8,
            9,
            17,
            19,
            20,
            25,
            26,
            35,
            36,
            39,
            47,
            48,
            54
          ]
        }
      }
    },
    {
      "key": "8:6098c4dabaf16dbe",
      "rows": [
        96,
        152,
        196,
        218,
        186,
        241,
        109,
        190
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 237
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            6,
            8,
            12,
            14,
            16,
            19,
            22,
            25,
            30,
            31,
            33,
            36,
            41,
            47
          ]
        }
      }
    },
    {
      "key": "8:e0ca9c2ef4f9f3f7",
      "rows": [
        224,
        202,
        156,
        46,
        244,
        249,
        243,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 239
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            8,
            11,
            16,
            18,
            26,
            29,
            33,
            49
          ]
        }
      }
    },
    {
      "key": "8:c834e6d9ba76eddd",
      "rows": [
        200,
        52,
        230,
        217,
        186,
        118,
        237,
        221
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 246
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 62,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            7,
            11,
            16,
            20,
            34,
            39,
            42
          ]
        }
      }
    },
    {
      "key": "8:c0d2ac6cb27cebd7",
      "rows": [
        192,
        210,
        172,
        108,
        178,
        124,
        235,
        215
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 253
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            4,
            7,
            8,
            16,
            21,
            28,
            30,
            32,
            44,
            48
          ]
        }
      }
    },
    {
      "key": "8:e0e2d4b85cebf7ef",
      "rows": [
        224,
        226,
        212,
        184,
        92,
        235,
        247,
        239
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 254
      },
      "naji": {
        "circle": false,
        "rank": 37,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            6,
            9,
            12,
            28,
            30,
            36,
            39,
            42
          ]
        }
      }
    },
    {
      "key": "8:f1e6cebc793bd7cf",
      "rows": [
        241,
        230,
        206,
        188,
        121,
        59,
        215,
        207
      ],
      "origin": {
        "kind": 2,
        "F": 11,
        "neighborMask": 255
      },
      "naji": {
        "circle": false,
        "rank": 38,
        "equations": 63,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            6,
            9,
            14,
            17,
            20,
            26,
            30,
            41
          ]
        }
      }
    },
    {
      "key": "8:482492911ce2e1ec",
      "rows": [
        72,
        36,
        146,
        145,
        28,
        226,
        225,
        236
      ],
      "origin": {
        "kind": 1,
        "F": 12,
        "root": 0
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            8,
            14,
            19,
            25,
            28,
            31,
            37,
            39,
            47
          ]
        }
      }
    },
    {
      "key": "8:0cb0c191cae274be",
      "rows": [
        12,
        176,
        193,
        145,
        202,
        226,
        116,
        190
      ],
      "origin": {
        "kind": 1,
        "F": 12,
        "root": 1
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            5,
            12,
            14,
            17,
            21,
            28,
            35,
            38,
            53
          ]
        }
      }
    },
    {
      "key": "8:063129b46adef0e8",
      "rows": [
        6,
        49,
        41,
        180,
        106,
        222,
        240,
        232
      ],
      "origin": {
        "kind": 1,
        "F": 12,
        "root": 2
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            6,
            13,
            17,
            21,
            24,
            29,
            41,
            46,
            56
          ]
        }
      }
    },
    {
      "key": "8:c030a458faf6f9f5",
      "rows": [
        192,
        48,
        164,
        88,
        250,
        246,
        249,
        245
      ],
      "origin": {
        "kind": 1,
        "F": 12,
        "root": 8
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            7,
            8,
            10,
            11,
            12,
            13,
            15,
            16,
            18,
            19,
            20,
            21,
            24,
            25,
            27,
            28,
            32,
            33,
            35,
            36,
            37,
            38,
            40,
            41,
            44,
            46,
            49
          ]
        }
      }
    },
    {
      "key": "9:0280141821810c20c11b017c1cc",
      "rows": [
        40,
        20,
        386,
        385,
        194,
        193,
        432,
        380,
        460
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 1
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            7,
            16,
            21,
            28,
            31,
            39,
            41,
            50,
            56,
            64
          ]
        }
      }
    },
    {
      "key": "9:11000c0c20a20c11c80b417c1a1",
      "rows": [
        272,
        12,
        194,
        162,
        193,
        456,
        180,
        380,
        417
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 2
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            11,
            16,
            21,
            29,
            31,
            36,
            41,
            44,
            56,
            70
          ]
        }
      }
    },
    {
      "key": "9:0181c01a00c10a10d40aa07e106",
      "rows": [
        24,
        448,
        416,
        193,
        161,
        212,
        170,
        126,
        262
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 4
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            14,
            17,
            23,
            29,
            32,
            37,
            45,
            53,
            59
          ]
        }
      }
    },
    {
      "key": "9:0181c00e014106115413e1861ea",
      "rows": [
        24,
        448,
        224,
        321,
        97,
        340,
        318,
        390,
        490
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 5
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            14,
            16,
            25,
            30,
            32,
            37,
            43,
            56,
            59
          ]
        }
      }
    },
    {
      "key": "9:00c0b012103112a15e0601821b4",
      "rows": [
        12,
        176,
        289,
        49,
        298,
        350,
        96,
        386,
        436
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 7
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 74,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            14,
            16,
            19,
            27,
            33,
            42,
            45,
            72
          ]
        }
      }
    },
    {
      "key": "9:0880141421410621d01bc1e11ec",
      "rows": [
        136,
        20,
        322,
        321,
        98,
        464,
        444,
        481,
        492
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 9
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            10,
            16,
            21,
            28,
            31,
            40,
            41,
            51,
            54,
            67
          ]
        }
      }
    },
    {
      "key": "9:18000c0620521680d41bc1e11d1",
      "rows": [
        384,
        12,
        98,
        82,
        360,
        212,
        444,
        481,
        465
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 10
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            6,
            11,
            17,
            22,
            29,
            34,
            39,
            43,
            49,
            63,
            69
          ]
        }
      }
    },
    {
      "key": "9:14000c0a20321a81dc1611b41f1",
      "rows": [
        320,
        12,
        162,
        50,
        424,
        476,
        353,
        436,
        497
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 11
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            5,
            6,
            7,
            8,
            9,
            12,
            13,
            15,
            18,
            20,
            23,
            30,
            31,
            34,
            36,
            38,
            40,
            42,
            44,
            47,
            48,
            49,
            50,
            55,
            57,
            61,
            71,
            77
          ]
        }
      }
    },
    {
      "key": "9:00c1601210311a819e1421b01f6",
      "rows": [
        12,
        352,
        289,
        49,
        424,
        414,
        322,
        432,
        502
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 13
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 78,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            8,
            33,
            39,
            42,
            45,
            50,
            60,
            77
          ]
        }
      }
    },
    {
      "key": "9:0060310291340aa19e0401b01a8",
      "rows": [
        6,
        49,
        41,
        308,
        170,
        414,
        64,
        432,
        424
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 14
      },
      "naji": {
        "circle": false,
        "rank": 54,
        "equations": 72,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            8,
            15,
            19,
            25,
            28,
            35,
            49,
            56,
            69
          ]
        }
      }
    },
    {
      "key": "9:0061110191941ce1200d01d81ba",
      "rows": [
        6,
        273,
        25,
        404,
        462,
        288,
        208,
        472,
        442
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 15
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 75,
        "certificate": {
          "inconsistentEquationIndices": [
            16,
            17,
            22,
            23,
            34,
            35,
            36,
            37,
            42,
            43,
            44,
            48,
            70,
            71,
            72
          ]
        }
      }
    },
    {
      "key": "9:03000c1420c21410c11bc0e8154",
      "rows": [
        48,
        12,
        322,
        194,
        321,
        193,
        444,
        232,
        340
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 17
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 77,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            7,
            16,
            21,
            29,
            30,
            38,
            41,
            48,
            59,
            66
          ]
        }
      }
    },
    {
      "key": "9:0181600e01210a119e1c60f416a",
      "rows": [
        24,
        352,
        224,
        289,
        161,
        414,
        454,
        244,
        362
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 21
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            14,
            16,
            23,
            29,
            32,
            39,
            43,
            55,
            62
          ]
        }
      }
    },
    {
      "key": "9:00c1501110911ae1301c20d8176",
      "rows": [
        12,
        336,
        273,
        145,
        430,
        304,
        450,
        216,
        374
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 23
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 78,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            5,
            6,
            8,
            9,
            12,
            13,
            14,
            18,
            23,
            24,
            26,
            29,
            30,
            31,
            32,
            33,
            38,
            40,
            42,
            46,
            47,
            48,
            52,
            57,
            58,
            59,
            60,
            61
          ]
        }
      }
    },
    {
      "key": "9:18000c0520321ec1380d41d11b1",
      "rows": [
        384,
        12,
        82,
        50,
        492,
        312,
        212,
        465,
        433
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 27
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            7,
            8,
            12,
            13,
            14,
            15,
            16,
            18,
            19,
            20,
            21,
            23,
            26,
            27,
            28,
            29,
            32,
            33,
            34,
            38,
            39,
            40,
            43,
            44,
            46,
            47,
            49,
            51,
            54,
            57,
            58,
            60,
            63,
            65,
            67,
            68,
            69
          ]
        }
      }
    },
    {
      "key": "9:0061090891e61901680e80dc13a",
      "rows": [
        6,
        265,
        137,
        486,
        400,
        360,
        232,
        220,
        314
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 31
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            4,
            5,
            7,
            9,
            12,
            13,
            14,
            20,
            21,
            22,
            23,
            24,
            25,
            31,
            32,
            33,
            34,
            35,
            37,
            38,
            39,
            42,
            45,
            46,
            47,
            48,
            49,
            50,
            51,
            55,
            59,
            62
          ]
        }
      }
    },
    {
      "key": "9:1040480a10321a81dc1621b41f1",
      "rows": [
        260,
        72,
        161,
        50,
        424,
        476,
        354,
        436,
        497
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 35
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            4,
            5,
            8,
            9,
            10,
            11,
            15,
            17,
            23,
            26,
            28,
            30,
            34,
            36,
            37,
            38,
            39,
            42,
            43,
            49,
            51,
            52,
            58,
            62,
            73
          ]
        }
      }
    },
    {
      "key": "9:1080e00d006116405a13e1861d1",
      "rows": [
        264,
        224,
        208,
        97,
        356,
        90,
        318,
        390,
        465
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 36
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            4,
            5,
            9,
            14,
            16,
            17,
            18,
            22,
            25,
            27,
            29,
            32,
            34,
            35,
            36,
            40,
            48,
            51,
            52,
            60,
            65
          ]
        }
      }
    },
    {
      "key": "9:0881600701211a419e1c61f11fa",
      "rows": [
        136,
        352,
        112,
        289,
        420,
        414,
        454,
        497,
        506
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 37
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            4,
            5,
            8,
            14,
            18,
            21,
            23,
            25,
            31,
            32,
            34,
            35,
            36,
            38,
            48,
            51,
            57,
            60,
            62
          ]
        }
      }
    },
    {
      "key": "9:1040580911921ae1301c21dc1f9",
      "rows": [
        260,
        88,
        145,
        402,
        430,
        304,
        450,
        476,
        505
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 39
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            4,
            8,
            9,
            18,
            20,
            23,
            25,
            35,
            40,
            54,
            58,
            59,
            66
          ]
        }
      }
    },
    {
      "key": "9:1080840620611e005c1bc1d21d1",
      "rows": [
        264,
        132,
        98,
        97,
        480,
        92,
        444,
        466,
        465
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 40
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            12,
            16,
            25,
            29,
            34,
            39,
            45,
            49,
            60,
            64
          ]
        }
      }
    },
    {
      "key": "9:1040700311b002e19e1421a81e9",
      "rows": [
        260,
        112,
        49,
        432,
        46,
        414,
        322,
        424,
        489
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 44
      },
      "naji": {
        "circle": false,
        "rank": 50,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            5,
            9,
            14,
            15,
            16,
            19,
            20,
            25,
            27,
            29,
            32,
            35,
            36,
            40,
            44,
            45,
            49,
            52,
            53
          ]
        }
      }
    },
    {
      "key": "9:1020891c81e61901681ec1de1fd",
      "rows": [
        258,
        137,
        456,
        486,
        400,
        360,
        492,
        478,
        509
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 47
      },
      "naji": {
        "circle": false,
        "rank": 55,
        "equations": 77,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            8,
            9,
            17,
            23,
            28,
            40,
            47,
            48,
            55,
            59,
            60
          ]
        }
      }
    },
    {
      "key": "9:0481a01300310ac0de1611b21c6",
      "rows": [
        72,
        416,
        304,
        49,
        172,
        222,
        353,
        434,
        454
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 52
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            10,
            33,
            37,
            40,
            47,
            50,
            55,
            77
          ]
        }
      }
    },
    {
      "key": "9:0841300191541ce1a21d80f117a",
      "rows": [
        132,
        304,
        25,
        340,
        462,
        418,
        472,
        241,
        378
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 54
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            11,
            14,
            21,
            26,
            31,
            35,
            41,
            56,
            69
          ]
        }
      }
    },
    {
      "key": "9:1040a80491d61981e216c0ba179",
      "rows": [
        260,
        168,
        73,
        470,
        408,
        482,
        364,
        186,
        377
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 55
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            5,
            6,
            7,
            8,
            9,
            10,
            16,
            20,
            21,
            27,
            32,
            34,
            35,
            36,
            45,
            48,
            50,
            51,
            58,
            59,
            62
          ]
        }
      }
    },
    {
      "key": "9:10808403203106c1dc0701a21a1",
      "rows": [
        264,
        132,
        50,
        49,
        108,
        476,
        112,
        418,
        417
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 56
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 76,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            8,
            9,
            10,
            12,
            14,
            15,
            18,
            19,
            22,
            23,
            25,
            27,
            28,
            29,
            30,
            31,
            33,
            38,
            39,
            41,
            42,
            43,
            50,
            51,
            60,
            61,
            71
          ]
        }
      }
    },
    {
      "key": "9:18004401a1341ec1381d21d11f9",
      "rows": [
        384,
        68,
        26,
        308,
        492,
        312,
        466,
        465,
        505
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 58
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            4,
            5,
            7,
            8,
            12,
            13,
            14,
            16,
            17,
            19,
            22,
            24,
            25,
            26,
            28,
            35,
            36,
            37,
            38,
            39,
            40,
            47,
            50,
            53,
            54,
            60,
            62,
            64,
            70,
            71
          ]
        }
      }
    },
    {
      "key": "9:10409801905616e1300d81c21b1",
      "rows": [
        260,
        152,
        25,
        86,
        366,
        304,
        216,
        450,
        433
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 60
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            4,
            8,
            9,
            18,
            21,
            27,
            29,
            33,
            37,
            55,
            56,
            64
          ]
        }
      }
    },
    {
      "key": "9:10200d0ca1e61501a80dc1ec1b9",
      "rows": [
        258,
        13,
        202,
        486,
        336,
        424,
        220,
        492,
        441
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 62
      },
      "naji": {
        "circle": false,
        "rank": 52,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            8,
            9,
            16,
            19,
            28,
            34,
            35,
            45,
            46,
            53,
            55,
            57
          ]
        }
      }
    },
    {
      "key": "9:1020851f219805c1e41741ae1ed",
      "rows": [
        258,
        133,
        498,
        408,
        92,
        484,
        372,
        430,
        493
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 63
      },
      "naji": {
        "circle": false,
        "rank": 49,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            7,
            9,
            15,
            23,
            31,
            36,
            37,
            42,
            48,
            51
          ]
        }
      }
    },
    {
      "key": "9:1600e01500d006c05303f18a185",
      "rows": [
        352,
        224,
        336,
        208,
        108,
        83,
        63,
        394,
        389
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 68
      },
      "naji": {
        "circle": false,
        "rank": 54,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            8,
            12,
            13,
            24,
            31,
            37,
            43,
            44,
            50,
            58
          ]
        }
      }
    },
    {
      "key": "9:1a01600b007012c11f1ca1c51f3",
      "rows": [
        416,
        352,
        176,
        112,
        300,
        287,
        458,
        453,
        499
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 69
      },
      "naji": {
        "circle": false,
        "rank": 53,
        "equations": 84,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            8,
            9,
            16,
            27,
            32,
            37,
            41,
            42,
            50,
            56
          ]
        }
      }
    },
    {
      "key": "9:1901180580960af1301c41d91e3",
      "rows": [
        400,
        280,
        88,
        150,
        175,
        304,
        452,
        473,
        483
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 71
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            10,
            12,
            21,
            25,
            28,
            35,
            42,
            75
          ]
        }
      }
    },
    {
      "key": "9:1200d009815416e1b11da1e61f9",
      "rows": [
        288,
        208,
        152,
        340,
        366,
        433,
        474,
        486,
        505
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 75
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            12,
            16,
            20,
            25,
            28,
            51,
            55,
            60,
            74
          ]
        }
      }
    },
    {
      "key": "9:19013009815414f1a21d81e51fb",
      "rows": [
        400,
        304,
        152,
        340,
        335,
        418,
        472,
        485,
        507
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 77
      },
      "naji": {
        "circle": false,
        "rank": 53,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            5,
            7,
            8,
            14,
            15,
            17,
            22,
            24,
            25,
            31,
            33,
            35,
            39,
            40,
            51,
            59
          ]
        }
      }
    },
    {
      "key": "9:18810c0ca0e71901681ec1dd1f3",
      "rows": [
        392,
        268,
        202,
        231,
        400,
        360,
        492,
        477,
        499
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 79
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            8,
            9,
            14,
            17,
            19,
            23,
            24,
            38,
            44,
            50,
            59,
            63,
            64,
            76
          ]
        }
      }
    },
    {
      "key": "9:1500d01300b018f1ec1e30fa175",
      "rows": [
        336,
        208,
        304,
        176,
        399,
        492,
        483,
        250,
        373
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 85
      },
      "naji": {
        "circle": false,
        "rank": 53,
        "equations": 85,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            10,
            15,
            18,
            26,
            29,
            39,
            46,
            52,
            57
          ]
        }
      }
    },
    {
      "key": "9:1880c81281571981e40ea1f31bd",
      "rows": [
        392,
        200,
        296,
        343,
        408,
        484,
        234,
        499,
        445
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 87
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            14,
            16,
            18,
            26,
            31,
            39,
            47,
            71
          ]
        }
      }
    },
    {
      "key": "9:1841440f31c81b417416e19d1fb",
      "rows": [
        388,
        324,
        243,
        456,
        436,
        372,
        366,
        413,
        507
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 95
      },
      "naji": {
        "circle": false,
        "rank": 51,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            5,
            14,
            19,
            21,
            28,
            53,
            56
          ]
        }
      }
    },
    {
      "key": "9:05803411a09518f1620e11d81b4",
      "rows": [
        88,
        52,
        282,
        149,
        399,
        354,
        225,
        472,
        436
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 102
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 85,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            12,
            14,
            15,
            19,
            29,
            31,
            36,
            42,
            43,
            45,
            55,
            56,
            69,
            73
          ]
        }
      }
    },
    {
      "key": "9:14802c18a1970d81e21711bc1ed",
      "rows": [
        328,
        44,
        394,
        407,
        216,
        482,
        369,
        444,
        493
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 103
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 85,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            6,
            7,
            17,
            19,
            20,
            26,
            27,
            45,
            48,
            50,
            60,
            66
          ]
        }
      }
    },
    {
      "key": "9:1800381580961ce1a21d41f91f5",
      "rows": [
        384,
        56,
        344,
        150,
        462,
        418,
        468,
        505,
        501
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 106
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            4,
            5,
            14,
            16,
            20,
            24,
            25,
            26,
            32,
            38,
            41,
            42,
            47,
            52,
            53,
            55,
            56,
            58,
            59,
            61,
            62,
            68,
            69
          ]
        }
      }
    },
    {
      "key": "9:1400981a81e61d21ec1791be1fd",
      "rows": [
        320,
        152,
        424,
        486,
        466,
        492,
        377,
        446,
        509
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 107
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            8,
            13,
            14,
            20,
            24,
            28,
            41,
            46,
            48,
            64
          ]
        }
      }
    },
    {
      "key": "9:05803819801718f1620e11d41b4",
      "rows": [
        88,
        56,
        408,
        23,
        399,
        354,
        225,
        468,
        436
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 108
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 85,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            6,
            10,
            16,
            22,
            29,
            35,
            43,
            45,
            47,
            71,
            74
          ]
        }
      }
    },
    {
      "key": "9:1281181c81c71b21711ec1dc1ff",
      "rows": [
        296,
        280,
        456,
        455,
        434,
        369,
        492,
        476,
        511
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 109
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            6,
            7,
            8,
            20,
            22,
            26,
            27,
            50,
            52,
            53,
            55,
            61
          ]
        }
      }
    },
    {
      "key": "9:02c18c04b1c71300f11ec1ea1da",
      "rows": [
        44,
        396,
        75,
        455,
        304,
        241,
        492,
        490,
        474
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 110
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 85,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            8,
            10,
            12,
            14,
            19,
            24,
            26,
            29,
            34,
            60,
            63,
            64,
            68
          ]
        }
      }
    },
    {
      "key": "9:1241c41d31a80f41791f61de1ef",
      "rows": [
        292,
        452,
        467,
        424,
        244,
        377,
        502,
        478,
        495
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 111
      },
      "naji": {
        "circle": false,
        "rank": 53,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            5,
            9,
            19,
            22,
            32,
            52,
            58
          ]
        }
      }
    },
    {
      "key": "9:1440a419b0dc13c1f21e90ee175",
      "rows": [
        324,
        164,
        411,
        220,
        316,
        498,
        489,
        238,
        373
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 119
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 87,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            5,
            10,
            11,
            19,
            20,
            21,
            28,
            30,
            35,
            37,
            38,
            40,
            41,
            44,
            45,
            49,
            50,
            52,
            54,
            58,
            65
          ]
        }
      }
    },
    {
      "key": "9:18004c12a1b619816c1e21d91fd",
      "rows": [
        384,
        76,
        298,
        438,
        408,
        364,
        482,
        473,
        509
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 122
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            4,
            6,
            7,
            17,
            20,
            26,
            27,
            34,
            35,
            36,
            43,
            44,
            49,
            60,
            63,
            77
          ]
        }
      }
    },
    {
      "key": "9:1800641da12c1d41ea0f61f51bd",
      "rows": [
        384,
        100,
        474,
        300,
        468,
        490,
        246,
        501,
        445
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 123
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            9,
            12,
            16,
            18,
            22,
            25,
            46,
            50,
            57,
            64,
            66
          ]
        }
      }
    },
    {
      "key": "9:10c08c04b0771380b81cc1e21d1",
      "rows": [
        268,
        140,
        75,
        119,
        312,
        184,
        460,
        482,
        465
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 124
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 85,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            7,
            9,
            14,
            19,
            32,
            47,
            58,
            65,
            72
          ]
        }
      }
    },
    {
      "key": "9:18414413b0cc1b41741ea1d91f7",
      "rows": [
        388,
        324,
        315,
        204,
        436,
        372,
        490,
        473,
        503
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 125
      },
      "naji": {
        "circle": false,
        "rank": 50,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            4,
            14,
            17,
            20,
            28,
            33,
            53,
            56
          ]
        }
      }
    },
    {
      "key": "9:0861451730e81b413c1ce1d91f6",
      "rows": [
        134,
        325,
        371,
        232,
        436,
        316,
        462,
        473,
        502
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 126
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 86,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            5,
            6,
            8,
            27,
            37,
            48,
            50,
            54,
            62
          ]
        }
      }
    },
    {
      "key": "9:1821791cc0ae1f20fa1761bd1d7",
      "rows": [
        386,
        377,
        460,
        174,
        498,
        250,
        374,
        445,
        471
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 127
      },
      "naji": {
        "circle": false,
        "rank": 51,
        "equations": 86,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            10,
            17,
            25,
            35,
            42,
            48,
            53
          ]
        }
      }
    },
    {
      "key": "9:1800601580b41ec1fa1f61f91f5",
      "rows": [
        384,
        96,
        344,
        180,
        492,
        506,
        502,
        505,
        501
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 170
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            4,
            5,
            16,
            17,
            24,
            25,
            35,
            37,
            38,
            41,
            42,
            44,
            51,
            52,
            57,
            58,
            61,
            63,
            65,
            67,
            71
          ]
        }
      }
    },
    {
      "key": "9:1801641f21a81d416e1f61dd1ff",
      "rows": [
        384,
        356,
        498,
        424,
        468,
        366,
        502,
        477,
        511
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 175
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 77,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            4,
            5,
            6,
            16,
            18,
            21,
            24,
            38,
            46,
            50,
            55,
            64
          ]
        }
      }
    },
    {
      "key": "9:1800601f814c0b41f61ee1f51ed",
      "rows": [
        384,
        96,
        504,
        332,
        180,
        502,
        494,
        501,
        493
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 187
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 77,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            16,
            17,
            20,
            23,
            24,
            25,
            30,
            33,
            38,
            40,
            42,
            48,
            49,
            50,
            57,
            64,
            65,
            69,
            71
          ]
        }
      }
    },
    {
      "key": "9:1860651e31580b81f61ee1f51ed",
      "rows": [
        390,
        101,
        483,
        344,
        184,
        502,
        494,
        501,
        493
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 238
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            9,
            11,
            13,
            14,
            16,
            18,
            29,
            30,
            33,
            34,
            37,
            38,
            39,
            40,
            41,
            43,
            45,
            47,
            49,
            53,
            55,
            56,
            63,
            65,
            67
          ]
        }
      }
    },
    {
      "key": "9:1c21f116c0dc1ba1b61cf1fb1f7",
      "rows": [
        450,
        497,
        364,
        220,
        442,
        438,
        463,
        507,
        503
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 239
      },
      "naji": {
        "circle": false,
        "rank": 48,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            9,
            14,
            27,
            36,
            40,
            44,
            51
          ]
        }
      }
    },
    {
      "key": "9:1f819e07e14f0b71f51ed1f31eb",
      "rows": [
        504,
        414,
        126,
        335,
        183,
        501,
        493,
        499,
        491
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 255
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 85,
        "certificate": {
          "inconsistentEquationIndices": [
            6,
            7,
            10,
            11,
            12,
            13,
            21,
            23,
            24,
            28,
            38,
            39,
            48,
            51,
            56,
            64,
            65
          ]
        }
      }
    },
    {
      "key": "9:03000c1821421811411a81541fc",
      "rows": [
        48,
        12,
        386,
        322,
        385,
        321,
        424,
        340,
        508
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 256
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            7,
            16,
            21,
            29,
            31,
            37,
            41,
            46,
            58,
            64
          ]
        }
      }
    },
    {
      "key": "9:0280141821811421411b00cc17c",
      "rows": [
        40,
        20,
        386,
        385,
        322,
        321,
        432,
        204,
        380
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 257
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            7,
            16,
            21,
            29,
            31,
            37,
            41,
            48,
            56,
            64
          ]
        }
      }
    },
    {
      "key": "9:09000c1421221411c81340a117c",
      "rows": [
        144,
        12,
        322,
        290,
        321,
        456,
        308,
        161,
        380
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 258
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 78,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            9,
            16,
            21,
            29,
            31,
            36,
            41,
            44,
            56,
            67
          ]
        }
      }
    },
    {
      "key": "9:0181c01a014112115412a1861fe",
      "rows": [
        24,
        448,
        416,
        321,
        289,
        340,
        298,
        390,
        510
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 260
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            15,
            17,
            23,
            27,
            32,
            37,
            43,
            53,
            59
          ]
        }
      }
    },
    {
      "key": "9:0181c01601811211941c60ea17e",
      "rows": [
        24,
        448,
        352,
        385,
        289,
        404,
        454,
        234,
        382
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 261
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            15,
            17,
            23,
            28,
            32,
            37,
            41,
            55,
            59
          ]
        }
      }
    },
    {
      "key": "9:00c15018111118a0201c20d415e",
      "rows": [
        12,
        336,
        385,
        273,
        394,
        32,
        450,
        212,
        350
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 263
      },
      "naji": {
        "circle": false,
        "rank": 52,
        "equations": 72,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            14,
            16,
            19,
            24,
            33,
            40,
            45,
            64
          ]
        }
      }
    },
    {
      "key": "9:0480141821811221d00e10ec13c",
      "rows": [
        72,
        20,
        386,
        385,
        290,
        464,
        225,
        236,
        316
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 265
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            8,
            16,
            21,
            29,
            31,
            37,
            41,
            48,
            54,
            64
          ]
        }
      }
    },
    {
      "key": "9:03000c18214218114106809413c",
      "rows": [
        48,
        12,
        386,
        322,
        385,
        321,
        104,
        148,
        316
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 273
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 74,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            7,
            16,
            21,
            29,
            31,
            35,
            41,
            46,
            56,
            64
          ]
        }
      }
    },
    {
      "key": "9:0181c01a01411210b40ca1e619e",
      "rows": [
        24,
        448,
        416,
        321,
        289,
        180,
        202,
        486,
        414
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 277
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            15,
            17,
            22,
            27,
            32,
            37,
            43,
            51,
            59
          ]
        }
      }
    },
    {
      "key": "9:00c1c01811210900681e20d614e",
      "rows": [
        12,
        448,
        385,
        289,
        144,
        104,
        482,
        214,
        334
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 279
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 75,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            15,
            16,
            21,
            26,
            33,
            38,
            45,
            61
          ]
        }
      }
    },
    {
      "key": "9:0061811410980581e00740aa126",
      "rows": [
        6,
        385,
        321,
        152,
        88,
        480,
        116,
        170,
        294
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 287
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 75,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            8,
            15,
            18,
            20,
            29,
            31,
            60,
            64
          ]
        }
      }
    },
    {
      "key": "9:0481a019012116411a0d11c61be",
      "rows": [
        72,
        416,
        400,
        289,
        356,
        282,
        209,
        454,
        446
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 292
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            8,
            15,
            17,
            22,
            27,
            32,
            35,
            43,
            51,
            62
          ]
        }
      }
    },
    {
      "key": "9:0281c01501811a40f11e60fa15e",
      "rows": [
        40,
        448,
        336,
        385,
        420,
        241,
        486,
        250,
        350
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 293
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 84,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            7,
            15,
            17,
            24,
            28,
            32,
            35,
            41,
            55,
            59
          ]
        }
      }
    },
    {
      "key": "9:08414811119212c0b01c20e915e",
      "rows": [
        132,
        328,
        273,
        402,
        300,
        176,
        450,
        233,
        350
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 294
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            4,
            7,
            8,
            16,
            22,
            25,
            30,
            36,
            42,
            45,
            58,
            60,
            67
          ]
        }
      }
    },
    {
      "key": "9:0880441221211e003c1d21d11dc",
      "rows": [
        136,
        68,
        290,
        289,
        480,
        60,
        466,
        465,
        476
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 297
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            10,
            16,
            23,
            29,
            34,
            37,
            45,
            47,
            57,
            61
          ]
        }
      }
    },
    {
      "key": "9:1800440321700ac03c1ca1d11c9",
      "rows": [
        384,
        68,
        50,
        368,
        172,
        60,
        458,
        465,
        457
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 298
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 82,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            7,
            10,
            12,
            14,
            16,
            17,
            18,
            19,
            20,
            22,
            24,
            26,
            27,
            28,
            30,
            32,
            33,
            37,
            39,
            41,
            42,
            43,
            47,
            50,
            52,
            54,
            63,
            66,
            74
          ]
        }
      }
    },
    {
      "key": "9:0841501111b010e0a81c20e915e",
      "rows": [
        132,
        336,
        273,
        432,
        270,
        168,
        450,
        233,
        350
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 300
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            4,
            7,
            8,
            19,
            20,
            23,
            26,
            35,
            36,
            44,
            45,
            47,
            50,
            66
          ]
        }
      }
    },
    {
      "key": "9:0841601411d01981e206e1b91be",
      "rows": [
        132,
        352,
        321,
        464,
        408,
        482,
        110,
        441,
        446
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 301
      },
      "naji": {
        "circle": false,
        "rank": 52,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            4,
            5,
            7,
            10,
            15,
            18,
            20,
            21,
            25,
            26,
            32,
            34,
            35,
            38,
            45,
            46,
            48,
            49,
            52,
            54
          ]
        }
      }
    },
    {
      "key": "9:1020891c80a619016816409e175",
      "rows": [
        258,
        137,
        456,
        166,
        400,
        360,
        356,
        158,
        373
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 302
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            7,
            8,
            17,
            23,
            28,
            40,
            46,
            47,
            56,
            59,
            60
          ]
        }
      }
    },
    {
      "key": "9:0281c01900c111416116a18e1f6",
      "rows": [
        40,
        448,
        400,
        193,
        276,
        353,
        362,
        398,
        502
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 309
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            16,
            19,
            28,
            31,
            49,
            55,
            71
          ]
        }
      }
    },
    {
      "key": "9:0241c01091940b80711e20da14e",
      "rows": [
        36,
        448,
        265,
        404,
        184,
        113,
        482,
        218,
        334
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 310
      },
      "naji": {
        "circle": false,
        "rank": 55,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            6,
            12,
            20,
            23,
            25,
            30,
            35,
            41,
            45,
            47,
            52,
            61
          ]
        }
      }
    },
    {
      "key": "9:0841600510a819412a1461991f2",
      "rows": [
        132,
        352,
        81,
        168,
        404,
        298,
        326,
        409,
        498
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 311
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            5,
            6,
            7,
            8,
            12,
            18,
            23,
            34,
            35,
            38,
            44,
            46,
            48,
            49,
            53,
            56,
            57,
            58,
            67
          ]
        }
      }
    },
    {
      "key": "9:08804412212101002c1c21c11cc",
      "rows": [
        136,
        68,
        290,
        289,
        16,
        44,
        450,
        449,
        460
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 313
      },
      "naji": {
        "circle": false,
        "rank": 53,
        "equations": 67,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            9,
            16,
            22,
            29,
            33,
            36,
            44,
            46,
            55
          ]
        }
      }
    },
    {
      "key": "9:0441a01210881500a61d11ea1d6",
      "rows": [
        68,
        416,
        289,
        136,
        336,
        166,
        465,
        490,
        470
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 317
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 75,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            4,
            5,
            8,
            11,
            15,
            17,
            21,
            26,
            27,
            30,
            35,
            40,
            51,
            55,
            56,
            58
          ]
        }
      }
    },
    {
      "key": "9:1020450e21881700b40561ac199",
      "rows": [
        258,
        69,
        226,
        392,
        368,
        180,
        86,
        428,
        409
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 318
      },
      "naji": {
        "circle": false,
        "rank": 55,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            6,
            7,
            15,
            16,
            31,
            32,
            39,
            40,
            42,
            45,
            47,
            55,
            57
          ]
        }
      }
    },
    {
      "key": "9:10208906404a1b01341cc1d21f1",
      "rows": [
        258,
        137,
        100,
        74,
        432,
        308,
        460,
        466,
        497
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 319
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 78,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            5,
            7,
            9,
            10,
            13,
            15,
            23,
            24,
            27,
            30,
            32,
            33,
            35,
            38,
            42,
            45,
            46,
            51,
            62,
            66
          ]
        }
      }
    },
    {
      "key": "9:1a016019015012c1131ca1c51ff",
      "rows": [
        416,
        352,
        400,
        336,
        300,
        275,
        458,
        453,
        511
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 324
      },
      "naji": {
        "circle": false,
        "rank": 52,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            8,
            14,
            18,
            24,
            28,
            37,
            45,
            50,
            56
          ]
        }
      }
    },
    {
      "key": "9:1c01a015013018c1ea1e50f317f",
      "rows": [
        448,
        416,
        336,
        304,
        396,
        490,
        485,
        243,
        383
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 325
      },
      "naji": {
        "circle": false,
        "rank": 51,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            11,
            15,
            18,
            24,
            31,
            37,
            43,
            50,
            54
          ]
        }
      }
    },
    {
      "key": "9:19018815013210d0a81c41e31df",
      "rows": [
        400,
        392,
        336,
        306,
        269,
        168,
        452,
        483,
        479
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 326
      },
      "naji": {
        "circle": false,
        "rank": 54,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            5,
            7,
            15,
            18,
            20,
            30,
            37,
            39,
            46,
            51,
            59
          ]
        }
      }
    },
    {
      "key": "9:1c01881281460901e40e91f31af",
      "rows": [
        448,
        392,
        296,
        326,
        144,
        484,
        233,
        499,
        431
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 327
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            10,
            14,
            19,
            21,
            30,
            35,
            40,
            66
          ]
        }
      }
    },
    {
      "key": "9:06019018815412a0f10e91e619e",
      "rows": [
        96,
        400,
        392,
        340,
        298,
        241,
        233,
        486,
        414
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 330
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 85,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            8,
            14,
            20,
            23,
            30,
            34,
            38,
            46,
            54,
            62
          ]
        }
      }
    },
    {
      "key": "9:0901601480e41911aa14e1b91f6",
      "rows": [
        144,
        352,
        328,
        228,
        401,
        426,
        334,
        441,
        502
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 331
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            9,
            10,
            15,
            18,
            21,
            25,
            34,
            36,
            41,
            56,
            74
          ]
        }
      }
    },
    {
      "key": "9:1c01a01481940d81e21f50fb16f",
      "rows": [
        448,
        416,
        328,
        404,
        216,
        482,
        501,
        251,
        367
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 333
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            6,
            15,
            17,
            35,
            39,
            47,
            50,
            66
          ]
        }
      }
    },
    {
      "key": "9:18818414a1251900e80e41f319f",
      "rows": [
        392,
        388,
        330,
        293,
        400,
        232,
        228,
        499,
        415
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 334
      },
      "naji": {
        "circle": false,
        "rank": 53,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            5,
            14,
            19,
            23,
            30,
            36,
            45,
            56
          ]
        }
      }
    },
    {
      "key": "9:1c01840e21281d016c1751971fb",
      "rows": [
        448,
        388,
        226,
        296,
        464,
        364,
        373,
        407,
        507
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 335
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            9,
            11,
            15,
            19,
            26,
            31,
            38,
            70
          ]
        }
      }
    },
    {
      "key": "9:1a01601901500dc0e31fa1f51cf",
      "rows": [
        416,
        352,
        400,
        336,
        220,
        227,
        506,
        501,
        463
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 341
      },
      "naji": {
        "circle": false,
        "rank": 52,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            7,
            14,
            18,
            23,
            27,
            37,
            45,
            50,
            55
          ]
        }
      }
    },
    {
      "key": "9:1c00e01901481341f216b1a71fd",
      "rows": [
        448,
        224,
        400,
        328,
        308,
        498,
        363,
        423,
        509
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 343
      },
      "naji": {
        "circle": false,
        "rank": 54,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            4,
            5,
            18,
            19,
            26,
            29,
            34,
            45,
            48,
            53,
            58
          ]
        }
      }
    },
    {
      "key": "9:0c013012818c1521261d11c91fe",
      "rows": [
        192,
        304,
        296,
        396,
        338,
        294,
        465,
        457,
        510
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 347
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            8,
            15,
            19,
            25,
            28,
            34,
            41,
            43,
            54,
            62
          ]
        }
      }
    },
    {
      "key": "9:1c01a014c12c1f013a1551931ff",
      "rows": [
        448,
        416,
        332,
        300,
        496,
        314,
        341,
        403,
        511
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 351
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            10,
            14,
            18,
            25,
            30,
            35,
            44,
            52
          ]
        }
      }
    },
    {
      "key": "9:18814412a1150b80741e21d11cf",
      "rows": [
        392,
        324,
        298,
        277,
        184,
        116,
        482,
        465,
        463
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 358
      },
      "naji": {
        "circle": false,
        "rank": 59,
        "equations": 85,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            6,
            7,
            10,
            16,
            19,
            27,
            29,
            33,
            38,
            39,
            41,
            44,
            45,
            51,
            61,
            64
          ]
        }
      }
    },
    {
      "key": "9:1c01241920580bc1f21e90f5167",
      "rows": [
        448,
        292,
        402,
        88,
        188,
        498,
        489,
        245,
        359
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 359
      },
      "naji": {
        "circle": false,
        "rank": 53,
        "equations": 85,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            5,
            6,
            10,
            16,
            20,
            32,
            35,
            37,
            40,
            41,
            50,
            53,
            54,
            57
          ]
        }
      }
    },
    {
      "key": "9:1800681580c61941e206e1b91b5",
      "rows": [
        384,
        104,
        344,
        198,
        404,
        482,
        110,
        441,
        437
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 362
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 85,
        "certificate": {
          "inconsistentEquationIndices": [
            7,
            11,
            14,
            22,
            27,
            29,
            43,
            44,
            48,
            75
          ]
        }
      }
    },
    {
      "key": "9:1881481381070b40741e21d11cf",
      "rows": [
        392,
        328,
        312,
        263,
        180,
        116,
        482,
        465,
        463
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 364
      },
      "naji": {
        "circle": false,
        "rank": 58,
        "equations": 85,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            5,
            7,
            8,
            9,
            12,
            13,
            21,
            23,
            26,
            28,
            30,
            35,
            36,
            38,
            40,
            48,
            65
          ]
        }
      }
    },
    {
      "key": "9:1c01a019815c13c1f21e90e717f",
      "rows": [
        448,
        416,
        408,
        348,
        316,
        498,
        489,
        231,
        383
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 365
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 85,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            5,
            11,
            15,
            20,
            24,
            31,
            35,
            39,
            58,
            64
          ]
        }
      }
    },
    {
      "key": "9:1841641131c80f40f207a1b918f",
      "rows": [
        388,
        356,
        275,
        456,
        244,
        242,
        122,
        441,
        399
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 366
      },
      "naji": {
        "circle": false,
        "rank": 54,
        "equations": 88,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            7,
            12,
            19,
            22,
            30,
            54,
            57
          ]
        }
      }
    },
    {
      "key": "9:1901700e41d809b1e616e1bd1eb",
      "rows": [
        400,
        368,
        228,
        472,
        155,
        486,
        366,
        445,
        491
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 367
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 86,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            4,
            7,
            14,
            19,
            20,
            21,
            24,
            26,
            36,
            37,
            40,
            47
          ]
        }
      }
    },
    {
      "key": "9:1600d00ac11c19a1a51c31f61f9",
      "rows": [
        352,
        208,
        172,
        284,
        410,
        421,
        451,
        502,
        505
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 375
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 84,
        "certificate": {
          "inconsistentEquationIndices": [
            7,
            11,
            22,
            26,
            38,
            40,
            43,
            45,
            54,
            66
          ]
        }
      }
    },
    {
      "key": "9:0c012818410a0f01721f11d51ee",
      "rows": [
        192,
        296,
        388,
        266,
        240,
        370,
        497,
        469,
        494
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 379
      },
      "naji": {
        "circle": false,
        "rank": 62,
        "equations": 78,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            9,
            14,
            21,
            24,
            26,
            27,
            31,
            33,
            35,
            36,
            38,
            43,
            51,
            53,
            56,
            59,
            65,
            68,
            69,
            73
          ]
        }
      }
    },
    {
      "key": "9:1841441230980580e41f21e91c7",
      "rows": [
        388,
        324,
        291,
        152,
        88,
        228,
        498,
        489,
        455
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 380
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            6,
            7,
            8,
            12,
            20,
            22,
            23,
            24,
            26,
            35,
            36,
            47,
            48,
            50,
            52,
            56,
            59,
            61
          ]
        }
      }
    },
    {
      "key": "9:1a01600c41981580e31f61ed1db",
      "rows": [
        416,
        352,
        196,
        408,
        344,
        227,
        502,
        493,
        475
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 381
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            3,
            5,
            7,
            8,
            14,
            15,
            18,
            20,
            21,
            23,
            24,
            27,
            28,
            34,
            35,
            39,
            40,
            42,
            43,
            47,
            49
          ]
        }
      }
    },
    {
      "key": "9:1420e118c09c1781b21531ae1f5",
      "rows": [
        322,
        225,
        396,
        156,
        376,
        434,
        339,
        430,
        501
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 382
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 86,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            6,
            7,
            8,
            16,
            19,
            20,
            22,
            23,
            24,
            30,
            33,
            34,
            35,
            37,
            39,
            40,
            42,
            48,
            50,
            51,
            52,
            53,
            59,
            61,
            62
          ]
        }
      }
    },
    {
      "key": "9:1841621451b80f813a1d61d91ef",
      "rows": [
        388,
        354,
        325,
        440,
        248,
        314,
        470,
        473,
        495
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 383
      },
      "naji": {
        "circle": false,
        "rank": 52,
        "equations": 84,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            7,
            14,
            21,
            25,
            30,
            39,
            51,
            58
          ]
        }
      }
    },
    {
      "key": "9:1800601580b401c1ea1e61e91e5",
      "rows": [
        384,
        96,
        344,
        180,
        28,
        490,
        486,
        489,
        485
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 426
      },
      "naji": {
        "circle": false,
        "rank": 61,
        "equations": 81,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            8,
            9,
            12,
            13,
            14,
            15,
            18,
            19,
            22,
            23,
            24,
            25,
            29,
            30,
            34,
            35,
            38,
            42,
            49,
            50,
            51,
            53,
            56,
            58,
            61,
            62,
            63,
            64,
            68
          ]
        }
      }
    },
    {
      "key": "9:1801540b219801e1e41e21ed1eb",
      "rows": [
        384,
        340,
        178,
        408,
        30,
        484,
        482,
        493,
        491
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 430
      },
      "naji": {
        "circle": false,
        "rank": 60,
        "equations": 83,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            9,
            10,
            12,
            13,
            14,
            15,
            17,
            18,
            19,
            22,
            29,
            33,
            34,
            35,
            38,
            46,
            63,
            65
          ]
        }
      }
    },
    {
      "key": "9:1801640161c81b41721ea1d91fb",
      "rows": [
        384,
        356,
        22,
        456,
        436,
        370,
        490,
        473,
        507
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 431
      },
      "naji": {
        "circle": false,
        "rank": 57,
        "equations": 80,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            3,
            4,
            16,
            19,
            22,
            29,
            35,
            43,
            50,
            52,
            64
          ]
        }
      }
    },
    {
      "key": "9:1800600041480b01f21ea1f11e9",
      "rows": [
        384,
        96,
        4,
        328,
        176,
        498,
        490,
        497,
        489
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 443
      },
      "naji": {
        "circle": false,
        "rank": 54,
        "equations": 68,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            7,
            9,
            11,
            13,
            14,
            15,
            17,
            19,
            21,
            23,
            24,
            25,
            28,
            29,
            31,
            33,
            37,
            39,
            41,
            43,
            44,
            45,
            47,
            49,
            52,
            55,
            60
          ]
        }
      }
    },
    {
      "key": "9:19207115c0bc01f1ea1e61e91e5",
      "rows": [
        402,
        113,
        348,
        188,
        31,
        490,
        486,
        489,
        485
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 494
      },
      "naji": {
        "circle": false,
        "rank": 56,
        "equations": 90,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            8,
            12,
            28,
            38,
            41,
            45,
            57
          ]
        }
      }
    },
    {
      "key": "9:1c20331ac19c17a0f61f11ed1dd",
      "rows": [
        450,
        51,
        428,
        412,
        378,
        246,
        497,
        493,
        477
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 495
      },
      "naji": {
        "circle": false,
        "rank": 53,
        "equations": 87,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            9,
            17,
            23,
            36,
            41,
            49,
            53
          ]
        }
      }
    },
    {
      "key": "9:1811e219c17c0fc17a0fa1d71af",
      "rows": [
        385,
        482,
        412,
        380,
        252,
        378,
        250,
        471,
        431
      ],
      "origin": {
        "kind": 2,
        "F": 12,
        "neighborMask": 511
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 85,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            4,
            6,
            9,
            10,
            14,
            18,
            24,
            29,
            34,
            40,
            45,
            52
          ]
        }
      }
    },
    {
      "key": "7:280c524374717c",
      "rows": [
        40,
        12,
        82,
        67,
        116,
        113,
        124
      ],
      "origin": {
        "kind": 1,
        "F": 13,
        "root": 2
      },
      "naji": {
        "circle": false,
        "rank": 32,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            5,
            6,
            10,
            11,
            13,
            14,
            16,
            19,
            20,
            21,
            22,
            24,
            25,
            29,
            30,
            32,
            33
          ]
        }
      }
    },
    {
      "key": "7:50185826076865",
      "rows": [
        80,
        24,
        88,
        38,
        7,
        104,
        101
      ],
      "origin": {
        "kind": 1,
        "F": 13,
        "root": 3
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            5,
            6,
            8,
            10,
            11,
            13,
            16,
            18,
            23,
            24,
            30,
            37
          ]
        }
      }
    },
    {
      "key": "8:c0a04824e01a1593",
      "rows": [
        192,
        160,
        72,
        36,
        224,
        26,
        21,
        147
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 1
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            6,
            9,
            10,
            12,
            13,
            14,
            16,
            17,
            20,
            21,
            24,
            25,
            26,
            28,
            31,
            34,
            36,
            42,
            45
          ]
        }
      }
    },
    {
      "key": "8:604412708c890bb0",
      "rows": [
        96,
        68,
        18,
        112,
        140,
        137,
        11,
        176
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 2
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            10,
            11,
            13,
            14,
            16,
            17,
            22,
            23,
            25,
            29,
            34,
            35,
            39,
            40,
            45,
            52
          ]
        }
      }
    },
    {
      "key": "8:c0608824e01a1395",
      "rows": [
        192,
        96,
        136,
        36,
        224,
        26,
        19,
        149
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 4
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            9,
            12,
            13,
            14,
            16,
            17,
            20,
            21,
            24,
            25,
            26,
            28,
            31,
            34,
            36,
            42,
            45
          ]
        }
      }
    },
    {
      "key": "8:c0a04824e01ad5d3",
      "rows": [
        192,
        160,
        72,
        36,
        224,
        26,
        213,
        211
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 5
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 55,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            6,
            9,
            10,
            12,
            13,
            14,
            16,
            17,
            21,
            22,
            24,
            25,
            26,
            28,
            31,
            34,
            36,
            42,
            45
          ]
        }
      }
    },
    {
      "key": "8:c06030708c0e0b91",
      "rows": [
        192,
        96,
        48,
        112,
        140,
        14,
        11,
        145
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 8
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            8,
            9,
            10,
            12,
            13,
            14,
            16,
            20,
            23,
            24,
            26,
            27,
            30,
            32,
            33,
            35,
            39,
            43,
            48
          ]
        }
      }
    },
    {
      "key": "8:a030c8344a0bd4c5",
      "rows": [
        160,
        48,
        200,
        52,
        74,
        11,
        212,
        197
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 10
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            11,
            12,
            13,
            14,
            16,
            18,
            19,
            26,
            28,
            32,
            35,
            37,
            40,
            46,
            50
          ]
        }
      }
    },
    {
      "key": "8:a01838864645f0c9",
      "rows": [
        160,
        24,
        56,
        134,
        70,
        69,
        240,
        201
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 18
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            5,
            6,
            7,
            9,
            10,
            11,
            14,
            16,
            17,
            18,
            20,
            21,
            22,
            23,
            24,
            25,
            27,
            29,
            33,
            34,
            35,
            36,
            38,
            39,
            41,
            43,
            47,
            50
          ]
        }
      }
    },
    {
      "key": "8:c0a030b04c0ed1cb",
      "rows": [
        192,
        160,
        48,
        176,
        76,
        14,
        209,
        203
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 20
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            6,
            9,
            12,
            13,
            14,
            16,
            21,
            23,
            24,
            26,
            27,
            30,
            31,
            33,
            35,
            39,
            40,
            47
          ]
        }
      }
    },
    {
      "key": "8:88648a15d8e272b5",
      "rows": [
        136,
        100,
        138,
        21,
        216,
        226,
        114,
        181
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 27
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            6,
            7,
            12,
            15,
            16,
            20,
            21,
            23,
            27,
            28,
            29,
            33,
            34,
            37,
            38,
            39,
            40,
            45,
            46,
            53
          ]
        }
      }
    },
    {
      "key": "8:901898460720c8c5",
      "rows": [
        144,
        24,
        152,
        70,
        7,
        32,
        200,
        197
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 28
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 48,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            6,
            7,
            9,
            12,
            13,
            15,
            20,
            22,
            29,
            30,
            37,
            45
          ]
        }
      }
    },
    {
      "key": "8:a0608844e013dad5",
      "rows": [
        160,
        96,
        136,
        68,
        224,
        19,
        218,
        213
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 36
      },
      "naji": {
        "circle": false,
        "rank": 42,
        "equations": 55,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            10,
            12,
            13,
            14,
            17,
            20,
            24,
            25,
            26,
            28,
            32,
            34,
            36,
            41,
            42
          ]
        }
      }
    },
    {
      "key": "8:c0a04824e0faf5f3",
      "rows": [
        192,
        160,
        72,
        36,
        224,
        250,
        245,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 37
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            7,
            8,
            10,
            11,
            12,
            13,
            14,
            16,
            17,
            21,
            22,
            24,
            25,
            26,
            28,
            32,
            34,
            36,
            42,
            45
          ]
        }
      }
    },
    {
      "key": "8:c0a0a854d8e6f9f7",
      "rows": [
        192,
        160,
        168,
        84,
        216,
        230,
        249,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 43
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            4,
            8,
            11,
            14,
            16,
            17,
            18,
            22,
            24,
            29,
            37,
            38,
            40,
            42,
            46
          ]
        }
      }
    },
    {
      "key": "8:c028c816b872e5d5",
      "rows": [
        192,
        40,
        200,
        22,
        184,
        114,
        229,
        213
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 51
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            6,
            10,
            12,
            13,
            15,
            16,
            19,
            21,
            22,
            23,
            24,
            29,
            30,
            31,
            35,
            39,
            40,
            41,
            43,
            51,
            53
          ]
        }
      }
    },
    {
      "key": "8:84a443c870b2dceb",
      "rows": [
        132,
        164,
        67,
        200,
        112,
        178,
        220,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 62
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            5,
            6,
            7,
            13,
            19,
            29,
            34,
            36,
            38,
            43,
            47
          ]
        }
      }
    },
    {
      "key": "8:c0e0d4b85ceaf7ef",
      "rows": [
        192,
        224,
        212,
        184,
        92,
        234,
        247,
        239
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 63
      },
      "naji": {
        "circle": false,
        "rank": 38,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            4,
            5,
            9,
            11,
            12,
            16,
            19,
            24,
            26,
            29,
            34,
            37,
            41
          ]
        }
      }
    },
    {
      "key": "8:2211c8348a49e4d4",
      "rows": [
        34,
        17,
        200,
        52,
        138,
        73,
        228,
        212
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 66
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            5,
            6,
            7,
            8,
            9,
            12,
            13,
            14,
            15,
            17,
            22,
            24,
            29,
            33,
            34,
            35,
            37,
            38,
            48,
            51
          ]
        }
      }
    },
    {
      "key": "8:90c8681629f4e6e3",
      "rows": [
        144,
        200,
        104,
        22,
        41,
        244,
        230,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 74
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            10,
            12,
            17,
            22,
            24,
            29,
            33,
            36,
            48
          ]
        }
      }
    },
    {
      "key": "8:88c41a2594e8e2f3",
      "rows": [
        136,
        196,
        26,
        37,
        148,
        232,
        226,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 75
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            5,
            6,
            9,
            13,
            21,
            27,
            30,
            32,
            40,
            45,
            51
          ]
        }
      }
    },
    {
      "key": "8:48a41a8594e2e1fa",
      "rows": [
        72,
        164,
        26,
        133,
        148,
        226,
        225,
        250
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 78
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            6,
            8,
            12,
            13,
            15,
            16,
            19,
            20,
            23,
            24,
            27,
            28,
            34,
            41,
            42,
            48,
            49
          ]
        }
      }
    },
    {
      "key": "8:843443c8b272ecd9",
      "rows": [
        132,
        52,
        67,
        200,
        178,
        114,
        236,
        217
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 79
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            6,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            21,
            25,
            26,
            27,
            29,
            32,
            35,
            42,
            43,
            46,
            50
          ]
        }
      }
    },
    {
      "key": "8:a0c85826d4e9f6f3",
      "rows": [
        160,
        200,
        88,
        38,
        212,
        233,
        246,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 86
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            6,
            7,
            8,
            11,
            13,
            16,
            18,
            22,
            24,
            25,
            27,
            28,
            30,
            31,
            38,
            41,
            42,
            44,
            45,
            57
          ]
        }
      }
    },
    {
      "key": "8:c0a452a8d4eaf5fb",
      "rows": [
        192,
        164,
        82,
        168,
        212,
        234,
        245,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 87
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            3,
            4,
            9,
            11,
            13,
            20,
            28,
            29,
            31,
            33,
            37,
            39,
            40,
            41,
            45,
            46
          ]
        }
      }
    },
    {
      "key": "8:a4540bccf2f17ab9",
      "rows": [
        164,
        84,
        11,
        204,
        242,
        241,
        122,
        185
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 91
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 62,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            4,
            5,
            7,
            9,
            16,
            18,
            19,
            21,
            24,
            30,
            31,
            39,
            40,
            48
          ]
        }
      }
    },
    {
      "key": "8:c231ccacf27af5dd",
      "rows": [
        194,
        49,
        204,
        172,
        242,
        122,
        245,
        221
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 95
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            10,
            14,
            20,
            28,
            34,
            39,
            43
          ]
        }
      }
    },
    {
      "key": "8:8241c834b878e6d5",
      "rows": [
        130,
        65,
        200,
        52,
        184,
        120,
        230,
        213
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 102
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            3,
            4,
            5,
            6,
            10,
            11,
            12,
            13,
            15,
            16,
            20,
            21,
            22,
            23,
            24,
            25,
            32,
            33,
            35,
            36,
            38,
            39,
            41,
            43,
            44,
            48,
            54
          ]
        }
      }
    },
    {
      "key": "8:c0348aacf27af1dd",
      "rows": [
        192,
        52,
        138,
        172,
        242,
        122,
        241,
        221
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 110
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            6,
            7,
            8,
            10,
            14,
            16,
            19,
            24,
            28,
            29,
            30,
            32,
            39,
            42,
            45,
            50
          ]
        }
      }
    },
    {
      "key": "8:c0b0cc6cf2baddf7",
      "rows": [
        192,
        176,
        204,
        108,
        242,
        186,
        221,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 111
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            8,
            11,
            12,
            16,
            17,
            19,
            25,
            29,
            30,
            35,
            39,
            41
          ]
        }
      }
    },
    {
      "key": "8:c231e4d8ba76eddd",
      "rows": [
        194,
        49,
        228,
        216,
        186,
        118,
        237,
        221
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 126
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            8,
            12,
            18,
            30,
            32,
            36,
            50
          ]
        }
      }
    },
    {
      "key": "8:e0dabc5e3ef5ebe7",
      "rows": [
        224,
        218,
        188,
        94,
        62,
        245,
        235,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 127
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 62,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            7,
            10,
            17,
            19,
            27,
            30,
            35
          ]
        }
      }
    },
    {
      "key": "8:605028148a8583f0",
      "rows": [
        96,
        80,
        40,
        20,
        138,
        133,
        131,
        240
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 128
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            9,
            16,
            20,
            26,
            32,
            37,
            40,
            42,
            47
          ]
        }
      }
    },
    {
      "key": "8:30240ac4c183d8f8",
      "rows": [
        48,
        36,
        10,
        196,
        193,
        131,
        216,
        248
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 130
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            5,
            6,
            8,
            9,
            12,
            13,
            15,
            17,
            18,
            19,
            21,
            23,
            24,
            26,
            27,
            28,
            30,
            31,
            32,
            33,
            34,
            35,
            40,
            41,
            42,
            43,
            44
          ]
        }
      }
    },
    {
      "key": "8:603018c48683c9f8",
      "rows": [
        96,
        48,
        24,
        196,
        134,
        131,
        201,
        248
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 136
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            9,
            15,
            19,
            26,
            29,
            35,
            36,
            39,
            45
          ]
        }
      }
    },
    {
      "key": "8:905048a423b8c6e9",
      "rows": [
        144,
        80,
        72,
        164,
        35,
        184,
        198,
        233
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 137
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            4,
            5,
            8,
            15,
            20,
            24,
            29,
            38,
            40,
            46
          ]
        }
      }
    },
    {
      "key": "8:5018e0a283ece5fc",
      "rows": [
        80,
        24,
        224,
        162,
        131,
        236,
        229,
        252
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 138
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            9,
            14,
            17,
            24,
            25,
            29,
            32,
            38,
            41
          ]
        }
      }
    },
    {
      "key": "8:480ca28310e4e1ec",
      "rows": [
        72,
        12,
        162,
        131,
        16,
        228,
        225,
        236
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 142
      },
      "naji": {
        "circle": false,
        "rank": 38,
        "equations": 50,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            6,
            7,
            12,
            13,
            16,
            18,
            20,
            23,
            24,
            25,
            26,
            29,
            30,
            35,
            36,
            39,
            40
          ]
        }
      }
    },
    {
      "key": "8:500cc2a2a1f8e5fc",
      "rows": [
        80,
        12,
        194,
        162,
        161,
        248,
        229,
        252
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 146
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            9,
            14,
            18,
            25,
            26,
            30,
            35,
            38,
            45
          ]
        }
      }
    },
    {
      "key": "8:0cd0a169f2bcdaf6",
      "rows": [
        12,
        208,
        161,
        105,
        242,
        188,
        218,
        246
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 155
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            6,
            16,
            17,
            22,
            26,
            28,
            29,
            36,
            37,
            42
          ]
        }
      }
    },
    {
      "key": "8:a08452985ce1f4eb",
      "rows": [
        160,
        132,
        82,
        152,
        92,
        225,
        244,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 157
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            5,
            13,
            14,
            16,
            25,
            31,
            35,
            36,
            46,
            50,
            51
          ]
        }
      }
    },
    {
      "key": "8:42a1c4b878bad5ee",
      "rows": [
        66,
        161,
        196,
        184,
        120,
        186,
        213,
        238
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 159
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            4,
            5,
            17,
            22,
            24,
            31,
            32,
            34,
            36,
            39,
            44
          ]
        }
      }
    },
    {
      "key": "8:50440aa4a1b8c3f8",
      "rows": [
        80,
        68,
        10,
        164,
        161,
        184,
        195,
        248
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 162
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            8,
            14,
            20,
            25,
            31,
            35,
            36,
            43,
            45
          ]
        }
      }
    },
    {
      "key": "8:a028d052dce3fcf5",
      "rows": [
        160,
        40,
        208,
        82,
        220,
        227,
        252,
        245
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 170
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            11,
            14,
            18,
            24,
            28,
            29,
            36,
            39,
            41
          ]
        }
      }
    },
    {
      "key": "8:c084328874f4f1eb",
      "rows": [
        192,
        132,
        50,
        136,
        116,
        244,
        241,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 174
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            4,
            6,
            11,
            13,
            17,
            18,
            19,
            22,
            23,
            24,
            27,
            30,
            31,
            43,
            44,
            48
          ]
        }
      }
    },
    {
      "key": "8:a0144acc72b1dce9",
      "rows": [
        160,
        20,
        74,
        204,
        114,
        177,
        220,
        233
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 182
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            10,
            15,
            20,
            26,
            29,
            34,
            43,
            45,
            50
          ]
        }
      }
    },
    {
      "key": "8:14e0c1c8b1f2eefe",
      "rows": [
        20,
        224,
        193,
        200,
        177,
        242,
        238,
        254
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 186
      },
      "naji": {
        "circle": false,
        "rank": 42,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            5,
            13,
            17,
            20,
            24,
            30,
            34,
            45
          ]
        }
      }
    },
    {
      "key": "8:30c8accef175fade",
      "rows": [
        48,
        200,
        172,
        206,
        241,
        117,
        250,
        222
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 187
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            6,
            13,
            16,
            19,
            23,
            29,
            31,
            33,
            52
          ]
        }
      }
    },
    {
      "key": "8:844423a8703cd2c9",
      "rows": [
        132,
        68,
        35,
        168,
        112,
        60,
        210,
        201
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 188
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            4,
            5,
            7,
            13,
            20,
            26,
            32,
            34,
            35,
            41,
            45
          ]
        }
      }
    },
    {
      "key": "8:42a154e8b4bacdfa",
      "rows": [
        66,
        161,
        84,
        232,
        180,
        186,
        205,
        250
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 190
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            8,
            15,
            18,
            20,
            26,
            30,
            47,
            49
          ]
        }
      }
    },
    {
      "key": "8:c0e23cdcbc76ebdb",
      "rows": [
        192,
        226,
        60,
        220,
        188,
        118,
        235,
        219
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 191
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            8,
            11,
            13,
            16,
            19,
            22,
            27,
            29,
            30,
            33,
            44,
            47
          ]
        }
      }
    },
    {
      "key": "8:1209e0c2a1f4ecfc",
      "rows": [
        18,
        9,
        224,
        194,
        161,
        244,
        236,
        252
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 194
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            7,
            13,
            20,
            22,
            26,
            30,
            34,
            39,
            44
          ]
        }
      }
    },
    {
      "key": "8:48e0b091fcf6f3fe",
      "rows": [
        72,
        224,
        176,
        145,
        252,
        246,
        243,
        254
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 202
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            9,
            13,
            14,
            20,
            22,
            27,
            30,
            33,
            40
          ]
        }
      }
    },
    {
      "key": "8:e0c696f87cf9fbef",
      "rows": [
        224,
        198,
        150,
        248,
        124,
        249,
        251,
        239
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 223
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            7,
            9,
            14,
            16,
            22,
            27,
            31,
            40,
            42
          ]
        }
      }
    },
    {
      "key": "8:c0b2cc6cf2baddf7",
      "rows": [
        192,
        178,
        204,
        108,
        242,
        186,
        221,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 239
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            8,
            11,
            12,
            16,
            17,
            19,
            25,
            29,
            30,
            35,
            39,
            41
          ]
        }
      }
    },
    {
      "key": "8:e0964eecf2f9fdfb",
      "rows": [
        224,
        150,
        78,
        236,
        242,
        249,
        253,
        251
      ],
      "origin": {
        "kind": 2,
        "F": 13,
        "neighborMask": 254
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            5,
            6,
            9,
            10,
            15,
            16,
            17,
            18,
            19,
            20,
            23,
            29,
            32,
            33,
            34,
            43,
            48
          ]
        }
      }
    },
    {
      "key": "7:381c5a174f6174",
      "rows": [
        56,
        28,
        90,
        23,
        79,
        97,
        116
      ],
      "origin": {
        "kind": 1,
        "F": 14,
        "root": 0
      },
      "naji": {
        "circle": false,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            5,
            8,
            10,
            13,
            17,
            21,
            28,
            38
          ]
        }
      }
    },
    {
      "key": "7:245849563a716e",
      "rows": [
        36,
        88,
        73,
        86,
        58,
        113,
        110
      ],
      "origin": {
        "kind": 1,
        "F": 14,
        "root": 2
      },
      "naji": {
        "circle": false,
        "rank": 33,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            11,
            13,
            14,
            16,
            17,
            19,
            22,
            24,
            25,
            26,
            29,
            31,
            35
          ]
        }
      }
    },
    {
      "key": "8:88e070516c563e83",
      "rows": [
        136,
        224,
        112,
        81,
        108,
        86,
        62,
        131
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 1
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            8,
            13,
            14,
            19,
            23,
            27,
            30,
            34,
            40
          ]
        }
      }
    },
    {
      "key": "8:82097062e45cbcd1",
      "rows": [
        130,
        9,
        112,
        98,
        228,
        92,
        188,
        209
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 4
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            9,
            13,
            20,
            24,
            28,
            33,
            38,
            41,
            50
          ]
        }
      }
    },
    {
      "key": "8:c07038b42e9ec3e9",
      "rows": [
        192,
        112,
        56,
        180,
        46,
        158,
        195,
        233
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 5
      },
      "naji": {
        "circle": false,
        "rank": 42,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            10,
            13,
            18,
            22,
            24,
            28,
            33,
            38,
            47
          ]
        }
      }
    },
    {
      "key": "8:581c9a178f20c1d4",
      "rows": [
        88,
        28,
        154,
        23,
        143,
        32,
        193,
        212
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 7
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 52,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            6,
            10,
            13,
            16,
            22,
            27,
            36,
            49
          ]
        }
      }
    },
    {
      "key": "8:1209e0c261d4bcec",
      "rows": [
        18,
        9,
        224,
        194,
        97,
        212,
        188,
        236
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 8
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            7,
            13,
            19,
            22,
            26,
            33,
            34,
            41,
            44
          ]
        }
      }
    },
    {
      "key": "8:48b070a1a69ec5fa",
      "rows": [
        72,
        176,
        112,
        161,
        166,
        158,
        197,
        250
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 9
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            7,
            15,
            18,
            22,
            23,
            30,
            35,
            42,
            44
          ]
        }
      }
    },
    {
      "key": "8:48e0b031ac9ec3f6",
      "rows": [
        72,
        224,
        176,
        49,
        172,
        158,
        195,
        246
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 10
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            8,
            12,
            14,
            20,
            25,
            27,
            30,
            38,
            40
          ]
        }
      }
    },
    {
      "key": "8:1209e0a261dc74ac",
      "rows": [
        18,
        9,
        224,
        162,
        97,
        220,
        116,
        172
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 24
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            7,
            13,
            19,
            21,
            29,
            33,
            34,
            40,
            46
          ]
        }
      }
    },
    {
      "key": "8:88d070316ebcd6e3",
      "rows": [
        136,
        208,
        112,
        49,
        110,
        188,
        214,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 25
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            10,
            12,
            14,
            21,
            24,
            26,
            33,
            36,
            42
          ]
        }
      }
    },
    {
      "key": "8:a0c858769ce9eef3",
      "rows": [
        160,
        200,
        88,
        118,
        156,
        233,
        238,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 29
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            5,
            6,
            7,
            8,
            10,
            11,
            12,
            13,
            18,
            19,
            27,
            28,
            29,
            30,
            32,
            33,
            35,
            37,
            39,
            41,
            45,
            48,
            50,
            52,
            54
          ]
        }
      }
    },
    {
      "key": "8:44a889b6986ae1de",
      "rows": [
        68,
        168,
        137,
        182,
        152,
        106,
        225,
        222
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 30
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            5,
            6,
            7,
            8,
            13,
            15,
            16,
            20,
            21,
            24,
            27,
            31,
            32,
            33,
            39,
            41,
            50
          ]
        }
      }
    },
    {
      "key": "8:824138b46cdcf2e9",
      "rows": [
        130,
        65,
        56,
        180,
        108,
        220,
        242,
        233
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 36
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            3,
            4,
            5,
            6,
            10,
            11,
            12,
            13,
            15,
            16,
            20,
            22,
            25,
            26,
            28,
            29,
            31,
            33,
            34,
            40,
            43,
            48,
            50,
            53,
            55
          ]
        }
      }
    },
    {
      "key": "8:86c5e3c8b074eedf",
      "rows": [
        134,
        197,
        227,
        200,
        176,
        116,
        238,
        223
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 47
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            8,
            9,
            11,
            12,
            18,
            19,
            20,
            22,
            27,
            28,
            29,
            30,
            31,
            33,
            44,
            45,
            47,
            48,
            50
          ]
        }
      }
    },
    {
      "key": "8:824138f49c6cead9",
      "rows": [
        130,
        65,
        56,
        244,
        156,
        108,
        234,
        217
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 60
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            4,
            5,
            6,
            11,
            12,
            13,
            16,
            20,
            21,
            22,
            23,
            26,
            28,
            30,
            31,
            32,
            33,
            40,
            42,
            44,
            48,
            50,
            51,
            53
          ]
        }
      }
    },
    {
      "key": "8:c034baacd66ef1dd",
      "rows": [
        192,
        52,
        186,
        172,
        214,
        110,
        241,
        221
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 61
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            6,
            10,
            14,
            16,
            19,
            24,
            29,
            43,
            46,
            51
          ]
        }
      }
    },
    {
      "key": "8:c2f1e4d8ba766f9f",
      "rows": [
        194,
        241,
        228,
        216,
        186,
        118,
        111,
        159
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 63
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            4,
            7,
            8,
            9,
            10,
            15,
            16,
            18,
            19,
            21,
            23,
            29,
            30,
            40,
            41,
            45
          ]
        }
      }
    },
    {
      "key": "8:1209e0c2a1d4acfc",
      "rows": [
        18,
        9,
        224,
        194,
        161,
        212,
        172,
        252
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 64
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            7,
            13,
            20,
            22,
            26,
            30,
            34,
            39,
            44
          ]
        }
      }
    },
    {
      "key": "8:48e0b091ac96c3fe",
      "rows": [
        72,
        224,
        176,
        145,
        172,
        150,
        195,
        254
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 65
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            7,
            13,
            14,
            19,
            21,
            27,
            30,
            34,
            40
          ]
        }
      }
    },
    {
      "key": "8:1209e0c2a1d46cbc",
      "rows": [
        18,
        9,
        224,
        194,
        161,
        212,
        108,
        188
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 72
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            7,
            13,
            20,
            22,
            26,
            30,
            34,
            39,
            44
          ]
        }
      }
    },
    {
      "key": "8:48d0b0a1a67ce3de",
      "rows": [
        72,
        208,
        176,
        161,
        166,
        124,
        227,
        222
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 73
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            8,
            13,
            14,
            17,
            21,
            27,
            30,
            34,
            42
          ]
        }
      }
    },
    {
      "key": "8:48e0b091ac76e3de",
      "rows": [
        72,
        224,
        176,
        145,
        172,
        118,
        227,
        222
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 74
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            8,
            13,
            14,
            19,
            21,
            27,
            30,
            34,
            40
          ]
        }
      }
    },
    {
      "key": "8:44a889a6106ae1ce",
      "rows": [
        68,
        168,
        137,
        166,
        16,
        106,
        225,
        206
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 78
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 52,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            5,
            6,
            7,
            8,
            13,
            15,
            17,
            19,
            20,
            23,
            27,
            30,
            31,
            32,
            36,
            39,
            44
          ]
        }
      }
    },
    {
      "key": "8:4209b0a2e43cd1dc",
      "rows": [
        66,
        9,
        176,
        162,
        228,
        60,
        209,
        220
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 84
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            8,
            13,
            20,
            24,
            28,
            30,
            38,
            39,
            47
          ]
        }
      }
    },
    {
      "key": "8:a0d058749ee9eef3",
      "rows": [
        160,
        208,
        88,
        116,
        158,
        233,
        238,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 85
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            10,
            13,
            18,
            19,
            24,
            28,
            32,
            34,
            42
          ]
        }
      }
    },
    {
      "key": "8:e0c4d2c8b4f16fbf",
      "rows": [
        224,
        196,
        210,
        200,
        180,
        241,
        111,
        191
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 87
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            7,
            9,
            13,
            16,
            22,
            26,
            31,
            45
          ]
        }
      }
    },
    {
      "key": "8:1209e0c2a1344c9c",
      "rows": [
        18,
        9,
        224,
        194,
        161,
        52,
        76,
        156
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 88
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            7,
            13,
            20,
            22,
            26,
            30,
            34,
            37,
            44
          ]
        }
      }
    },
    {
      "key": "8:88e070519ca6cef3",
      "rows": [
        136,
        224,
        112,
        81,
        156,
        166,
        206,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 89
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            11,
            13,
            14,
            18,
            24,
            27,
            30,
            33,
            40
          ]
        }
      }
    },
    {
      "key": "8:86c5a3c8b0746a9f",
      "rows": [
        134,
        197,
        163,
        200,
        176,
        116,
        106,
        159
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 103
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            5,
            8,
            9,
            13,
            18,
            19,
            20,
            22,
            31,
            37,
            39,
            43,
            45,
            46,
            52
          ]
        }
      }
    },
    {
      "key": "8:a0545a6c96a9cef1",
      "rows": [
        160,
        84,
        90,
        108,
        150,
        169,
        206,
        241
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 109
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            9,
            15,
            17,
            20,
            26,
            29,
            41,
            47,
            53
          ]
        }
      }
    },
    {
      "key": "8:c034b28856e6f1ed",
      "rows": [
        192,
        52,
        178,
        136,
        86,
        230,
        241,
        237
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 110
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            4,
            6,
            7,
            10,
            11,
            13,
            15,
            16,
            17,
            19,
            20,
            23,
            26,
            28,
            34,
            37,
            43,
            45,
            48,
            52
          ]
        }
      }
    },
    {
      "key": "8:c2e134e8d4ae5bbb",
      "rows": [
        194,
        225,
        52,
        232,
        212,
        174,
        91,
        187
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 111
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            7,
            9,
            12,
            22,
            29,
            33,
            48,
            50
          ]
        }
      }
    },
    {
      "key": "8:c8a65639dcea75b3",
      "rows": [
        200,
        166,
        86,
        57,
        220,
        234,
        117,
        179
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 127
      },
      "naji": {
        "circle": false,
        "rank": 42,
        "equations": 62,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            5,
            7,
            8,
            9,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            29,
            30,
            33,
            34,
            40,
            42
          ]
        }
      }
    },
    {
      "key": "8:0a056251e8d4bcf0",
      "rows": [
        10,
        5,
        98,
        81,
        232,
        212,
        188,
        240
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 128
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            4,
            9,
            15,
            19,
            24,
            28,
            31,
            37,
            47,
            54
          ]
        }
      }
    },
    {
      "key": "8:58349a958fa2c1fc",
      "rows": [
        88,
        52,
        154,
        149,
        143,
        162,
        193,
        252
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 131
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            10,
            11,
            12,
            13,
            16,
            17,
            18,
            24,
            25,
            26,
            27,
            29,
            37,
            38,
            43,
            46,
            53
          ]
        }
      }
    },
    {
      "key": "8:a038d856cee3fcf5",
      "rows": [
        160,
        56,
        216,
        86,
        206,
        227,
        252,
        245
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 133
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            7,
            8,
            10,
            12,
            15,
            20,
            21,
            23,
            26,
            27,
            37,
            38,
            44,
            46,
            48,
            58
          ]
        }
      }
    },
    {
      "key": "8:849851726eb8dce3",
      "rows": [
        132,
        152,
        81,
        114,
        110,
        184,
        220,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 137
      },
      "naji": {
        "circle": false,
        "rank": 42,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            7,
            8,
            9,
            10,
            13,
            15,
            21,
            23,
            24,
            25,
            27,
            29,
            31,
            34,
            38,
            42,
            44
          ]
        }
      }
    },
    {
      "key": "8:c08c3a769cece9f3",
      "rows": [
        192,
        140,
        58,
        118,
        156,
        236,
        233,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 141
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            6,
            7,
            10,
            11,
            12,
            14,
            15,
            16,
            20,
            22,
            23,
            28,
            32,
            35,
            36,
            43,
            44,
            54
          ]
        }
      }
    },
    {
      "key": "8:1289e8e6d1ec7cbe",
      "rows": [
        18,
        137,
        232,
        230,
        209,
        236,
        124,
        190
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 150
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            5,
            6,
            7,
            9,
            13,
            14,
            16,
            17,
            20,
            24,
            25,
            27,
            33,
            34,
            37,
            42,
            48
          ]
        }
      }
    },
    {
      "key": "8:82457a8cb474e6d9",
      "rows": [
        130,
        69,
        122,
        140,
        180,
        116,
        230,
        217
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 158
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            3,
            5,
            6,
            11,
            15,
            16,
            19,
            24,
            26,
            35,
            36,
            37,
            42,
            45,
            54
          ]
        }
      }
    },
    {
      "key": "8:906cea5eb9f6eef5",
      "rows": [
        144,
        108,
        234,
        94,
        185,
        246,
        238,
        245
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 173
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            6,
            7,
            10,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            20,
            26,
            28,
            30,
            38,
            40,
            42,
            46,
            57
          ]
        }
      }
    },
    {
      "key": "8:8241f88c54e4f6ed",
      "rows": [
        130,
        65,
        248,
        140,
        84,
        228,
        246,
        237
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 188
      },
      "naji": {
        "circle": false,
        "rank": 42,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            4,
            6,
            7,
            11,
            13,
            14,
            16,
            20,
            24,
            26,
            27,
            32,
            33,
            34,
            39,
            40,
            41,
            44
          ]
        }
      }
    },
    {
      "key": "8:f8dabc4f37f5ebe7",
      "rows": [
        248,
        218,
        188,
        79,
        55,
        245,
        235,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 191
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 62,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            8,
            12,
            15,
            19,
            22,
            25,
            29,
            31,
            32,
            36,
            41,
            42,
            43,
            49,
            50
          ]
        }
      }
    },
    {
      "key": "8:44d089b4aa78e3de",
      "rows": [
        68,
        208,
        137,
        180,
        170,
        120,
        227,
        222
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 193
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            4,
            6,
            16,
            19,
            25,
            27,
            35,
            37,
            40,
            41
          ]
        }
      }
    },
    {
      "key": "8:c0a87836dcaed5f3",
      "rows": [
        192,
        168,
        120,
        54,
        220,
        174,
        213,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 197
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            3,
            6,
            10,
            12,
            15,
            17,
            18,
            25,
            26,
            27,
            34,
            35,
            39,
            44,
            45,
            52
          ]
        }
      }
    },
    {
      "key": "8:2289d8c654e17cae",
      "rows": [
        34,
        137,
        216,
        198,
        84,
        225,
        124,
        174
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 198
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            5,
            6,
            7,
            9,
            13,
            14,
            17,
            18,
            19,
            24,
            25,
            31,
            33,
            34,
            39,
            41,
            52
          ]
        }
      }
    },
    {
      "key": "8:84e0497498aacef3",
      "rows": [
        132,
        224,
        73,
        116,
        152,
        170,
        206,
        243
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 202
      },
      "naji": {
        "circle": false,
        "rank": 40,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            6,
            15,
            17,
            22,
            27,
            32,
            37,
            38,
            40
          ]
        }
      }
    },
    {
      "key": "8:820562f0982cccd9",
      "rows": [
        130,
        5,
        98,
        240,
        152,
        44,
        204,
        217
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 212
      },
      "naji": {
        "circle": false,
        "rank": 45,
        "equations": 55,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            3,
            4,
            7,
            8,
            11,
            14,
            16,
            17,
            19,
            20,
            21,
            22,
            23,
            25,
            26,
            30,
            33,
            34,
            35,
            36,
            38,
            42,
            43,
            44,
            48
          ]
        }
      }
    },
    {
      "key": "8:e0b8b4da5e67f9cf",
      "rows": [
        224,
        184,
        180,
        218,
        94,
        103,
        249,
        207
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 215
      },
      "naji": {
        "circle": false,
        "rank": 41,
        "equations": 62,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            5,
            8,
            12,
            19,
            22,
            30,
            32,
            34,
            45
          ]
        }
      }
    },
    {
      "key": "8:b068c4cad1e37ebd",
      "rows": [
        176,
        104,
        196,
        202,
        209,
        227,
        126,
        189
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 219
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            4,
            6,
            8,
            13,
            15,
            17,
            19,
            20,
            22,
            25,
            29,
            30,
            36,
            38,
            39
          ]
        }
      }
    },
    {
      "key": "8:d0a2ccacb17ae5df",
      "rows": [
        208,
        162,
        204,
        172,
        177,
        122,
        229,
        223
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 223
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            6,
            11,
            15,
            21,
            22,
            27,
            34,
            41,
            47
          ]
        }
      }
    },
    {
      "key": "8:a0d45acc36f1eeeb",
      "rows": [
        160,
        212,
        90,
        204,
        54,
        241,
        238,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 229
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            6,
            7,
            8,
            11,
            12,
            13,
            15,
            17,
            18,
            19,
            21,
            22,
            24,
            26,
            28,
            30,
            33,
            34,
            37,
            39,
            40,
            47,
            49,
            50,
            52,
            58
          ]
        }
      }
    },
    {
      "key": "8:c03c86aaf27af1dd",
      "rows": [
        192,
        60,
        134,
        170,
        242,
        122,
        241,
        221
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 237
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            4,
            7,
            11,
            13,
            18,
            20,
            21,
            23,
            24,
            30,
            31,
            32,
            35,
            47,
            48,
            49,
            52
          ]
        }
      }
    },
    {
      "key": "8:c1e2d4f8bc7a6f9f",
      "rows": [
        193,
        226,
        212,
        248,
        188,
        122,
        111,
        159
      ],
      "origin": {
        "kind": 2,
        "F": 14,
        "neighborMask": 255
      },
      "naji": {
        "circle": false,
        "rank": 37,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            6,
            7,
            9,
            11,
            12,
            18,
            21,
            23,
            30,
            32,
            35,
            37,
            40
          ]
        }
      }
    },
    {
      "key": "8:e0d0a8542a150b87",
      "rows": [
        224,
        208,
        168,
        84,
        42,
        21,
        11,
        135
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 1
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            7,
            10,
            15,
            19,
            23,
            29,
            34,
            41
          ]
        }
      }
    },
    {
      "key": "8:b070a8540b074a85",
      "rows": [
        176,
        112,
        168,
        84,
        11,
        7,
        74,
        133
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 3
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            2,
            6,
            12,
            15,
            19,
            25,
            29,
            37,
            45
          ]
        }
      }
    },
    {
      "key": "8:e0b068944a07d5cb",
      "rows": [
        224,
        176,
        104,
        148,
        74,
        7,
        213,
        203
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 5
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            5,
            8,
            13,
            20,
            27,
            29,
            32,
            34,
            41
          ]
        }
      }
    },
    {
      "key": "8:e0d0a8542a15cbc7",
      "rows": [
        224,
        208,
        168,
        84,
        42,
        21,
        203,
        199
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 9
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 61,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            7,
            10,
            15,
            19,
            23,
            29,
            34,
            41
          ]
        }
      }
    },
    {
      "key": "8:d0b0c8340baac5e7",
      "rows": [
        208,
        176,
        200,
        52,
        11,
        170,
        197,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 11
      },
      "naji": {
        "circle": false,
        "rank": 42,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            6,
            10,
            15,
            19,
            22,
            29,
            35,
            44
          ]
        }
      }
    },
    {
      "key": "8:d0944a340b28c5c3",
      "rows": [
        208,
        148,
        74,
        52,
        11,
        40,
        197,
        195
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 19
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            4,
            5,
            11,
            12,
            20,
            25,
            30,
            31,
            35,
            37,
            41,
            50,
            54
          ]
        }
      }
    },
    {
      "key": "8:a4540bcc72b15aa9",
      "rows": [
        164,
        84,
        11,
        204,
        114,
        177,
        90,
        169
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 31
      },
      "naji": {
        "circle": false,
        "rank": 43,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            4,
            9,
            12,
            18,
            22,
            26,
            41,
            44,
            48
          ]
        }
      }
    },
    {
      "key": "8:e0d0a8542af5ebe7",
      "rows": [
        224,
        208,
        168,
        84,
        42,
        245,
        235,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 37
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            7,
            10,
            15,
            19,
            25,
            29,
            34,
            41
          ]
        }
      }
    },
    {
      "key": "8:e0d0a854dae5fbf7",
      "rows": [
        224,
        208,
        168,
        84,
        218,
        229,
        251,
        247
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 45
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            8,
            12,
            15,
            19,
            25,
            29,
            34,
            41
          ]
        }
      }
    },
    {
      "key": "8:e0c4328874f5f3eb",
      "rows": [
        224,
        196,
        50,
        136,
        116,
        245,
        243,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 47
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            5,
            7,
            14,
            16,
            20,
            27,
            29,
            45
          ]
        }
      }
    },
    {
      "key": "8:c8a452317cbad5e3",
      "rows": [
        200,
        164,
        82,
        49,
        124,
        186,
        213,
        227
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 85
      },
      "naji": {
        "circle": false,
        "rank": 44,
        "equations": 62,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            7,
            11,
            14,
            15,
            16,
            17,
            18,
            19,
            21,
            22,
            28,
            29,
            30,
            31,
            33,
            37,
            40,
            41,
            43,
            44
          ]
        }
      }
    },
    {
      "key": "8:c8a452c974b2ddeb",
      "rows": [
        200,
        164,
        82,
        201,
        116,
        178,
        221,
        235
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 87
      },
      "naji": {
        "circle": false,
        "rank": 46,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            7,
            13,
            14,
            19,
            24,
            25,
            28,
            30,
            31,
            35,
            36,
            37,
            51,
            52,
            55,
            58
          ]
        }
      }
    },
    {
      "key": "8:c231a4587ab6d9e5",
      "rows": [
        194,
        49,
        164,
        88,
        122,
        182,
        217,
        229
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 119
      },
      "naji": {
        "circle": false,
        "rank": 47,
        "equations": 59,
        "certificate": {
          "inconsistentEquationIndices": [
            5,
            7,
            11,
            14,
            15,
            16,
            17,
            18,
            20,
            21,
            27,
            34,
            36,
            41,
            43,
            45,
            47,
            48,
            58
          ]
        }
      }
    },
    {
      "key": "8:e0d2ac3c5aedf3e7",
      "rows": [
        224,
        210,
        172,
        60,
        90,
        237,
        243,
        231
      ],
      "origin": {
        "kind": 2,
        "F": 15,
        "neighborMask": 127
      },
      "naji": {
        "circle": false,
        "rank": 39,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            3,
            7,
            10,
            15,
            18,
            24,
            29,
            34,
            41
          ]
        }
      }
    }
  ],
  "complete": true
}

==> anc/enumeration/results/chord-words.json <==
{
  "complete": true,
  "zeroBased": true,
  "matchingsExamined": 51996,
  "graphs": [
    {
      "id": 1,
      "word": [
        0,
        3,
        4,
        0,
        1,
        4,
        2,
        1,
        3,
        2
      ],
      "twistedLoops": [
        0,
        1,
        2,
        3,
        4
      ]
    },
    {
      "id": 2,
      "word": [
        3,
        2,
        4,
        3,
        1,
        4,
        0,
        5,
        1,
        2,
        5,
        0
      ],
      "twistedLoops": [
        3,
        4,
        5
      ]
    },
    {
      "id": 3,
      "word": [
        0,
        1,
        2,
        0,
        3,
        5,
        2,
        4,
        3,
        1,
        5,
        4
      ],
      "twistedLoops": [
        3,
        4,
        5
      ]
    },
    {
      "id": 4,
      "word": [
        0,
        4,
        1,
        0,
        5,
        4,
        3,
        1,
        2,
        5,
        3,
        2
      ],
      "twistedLoops": [
        2,
        3,
        4,
        5
      ]
    },
    {
      "id": 5,
      "word": [
        3,
        1,
        5,
        3,
        2,
        1,
        4,
        5,
        0,
        4,
        2,
        0
      ],
      "twistedLoops": [
        3,
        4,
        5
      ]
    },
    {
      "id": 6,
      "word": [
        4,
        2,
        1,
        4,
        0,
        2,
        5,
        0,
        3,
        5,
        1,
        3
      ],
      "twistedLoops": [
        3,
        4,
        5
      ]
    },
    {
      "id": 7,
      "word": [
        3,
        2,
        3,
        0,
        4,
        1,
        5,
        2,
        4,
        0,
        5,
        1
      ],
      "twistedLoops": [
        3,
        4,
        5
      ]
    },
    {
      "id": 8,
      "word": [
        0,
        5,
        3,
        0,
        4,
        2,
        5,
        1,
        3,
        4,
        1,
        2
      ],
      "twistedLoops": [
        4,
        5
      ]
    },
    {
      "id": 9,
      "word": [
        4,
        1,
        3,
        4,
        2,
        1,
        5,
        0,
        3,
        5,
        2,
        0
      ],
      "twistedLoops": [
        4,
        5
      ]
    },
    {
      "id": 10,
      "word": [
        2,
        1,
        5,
        2,
        4,
        0,
        5,
        3,
        4,
        1,
        3,
        0
      ],
      "twistedLoops": [
        2,
        3,
        4,
        5
      ]
    },
    {
      "id": 11,
      "word": [
        0,
        4,
        2,
        5,
        0,
        4,
        1,
        3,
        5,
        2,
        1,
        3
      ],
      "twistedLoops": [
        3,
        4,
        5
      ]
    },
    {
      "id": 12,
      "word": [
        3,
        1,
        4,
        3,
        0,
        4,
        2,
        5,
        0,
        1,
        2,
        5
      ],
      "twistedLoops": [
        3,
        4,
        5
      ]
    },
    {
      "id": 13,
      "word": [
        2,
        1,
        5,
        2,
        4,
        1,
        0,
        4,
        3,
        5,
        0,
        3
      ],
      "twistedLoops": [
        2,
        3,
        4,
        5
      ]
    },
    {
      "id": 14,
      "word": [
        6,
        1,
        3,
        6,
        2,
        3,
        0,
        4,
        2,
        5,
        4,
        1,
        5,
        0
      ],
      "twistedLoops": [
        3,
        4,
        5,
        6
      ]
    },
    {
      "id": 15,
      "word": [
        4,
        3,
        4,
        6,
        0,
        3,
        1,
        0,
        2,
        1,
        6,
        5,
        2,
        5
      ],
      "twistedLoops": [
        4,
        5,
        6
      ]
    },
    {
      "id": 16,
      "word": [
        0,
        3,
        1,
        0,
        2,
        1,
        5,
        6,
        2,
        4,
        5,
        3,
        6,
        4
      ],
      "twistedLoops": [
        4,
        5,
        6
      ]
    },
    {
      "id": 17,
      "word": [
        0,
        2,
        3,
        0,
        1,
        4,
        3,
        6,
        4,
        2,
        5,
        6,
        1,
        5
      ],
      "twistedLoops": [
        4,
        5,
        6
      ]
    },
    {
      "id": 18,
      "word": [
        4,
        2,
        4,
        6,
        0,
        2,
        3,
        0,
        1,
        5,
        3,
        6,
        1,
        5
      ],
      "twistedLoops": [
        4,
        5,
        6
      ]
    },
    {
      "id": 19,
      "word": [
        0,
        2,
        3,
        0,
        1,
        5,
        3,
        6,
        1,
        4,
        5,
        2,
        6,
        4
      ],
      "twistedLoops": [
        4,
        5,
        6
      ]
    },
    {
      "id": 20,
      "word": [
        0,
        5,
        6,
        3,
        0,
        4,
        2,
        3,
        5,
        1,
        2,
        6,
        4,
        1
      ],
      "twistedLoops": [
        4,
        5,
        6
      ]
    },
    {
      "id": 21,
      "word": [
        4,
        1,
        5,
        4,
        0,
        5,
        3,
        6,
        0,
        2,
        3,
        1,
        6,
        2
      ],
      "twistedLoops": [
        4,
        5,
        6
      ]
    },
    {
      "id": 22,
      "word": [
        0,
        6,
        4,
        3,
        5,
        0,
        1,
        4,
        2,
        5,
        6,
        1,
        3,
        2
      ],
      "twistedLoops": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ]
    }
  ]
}

==> anc/enumeration/results/input-validation.json <==
{
  "complete": true,
  "graphs": [
    {
      "id": 1,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0
        ]
      ],
      "noncircle": {
        "circle": false,
        "rank": 21,
        "equations": 25,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            4,
            5,
            6,
            9,
            11,
            12,
            13,
            14,
            16,
            18,
            19,
            21
          ]
        }
      },
      "pivotOrbit": [
        {
          "key": "6:38342a25231f",
          "pivotMask": 0,
          "canonicalPermutation": [
            0,
            2,
            3,
            4,
            1,
            5
          ]
        },
        {
          "key": "6:38342a150b07",
          "pivotMask": 3,
          "canonicalPermutation": [
            0,
            3,
            4,
            1,
            5,
            2
          ]
        }
      ]
    },
    {
      "id": 2,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ]
      ],
      "noncircle": {
        "circle": false,
        "rank": 32,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            4,
            7,
            9,
            14,
            17,
            19,
            22,
            26,
            29,
            35
          ]
        }
      },
      "pivotOrbit": [
        {
          "key": "7:7068584645433f",
          "pivotMask": 0,
          "canonicalPermutation": [
            0,
            2,
            4,
            3,
            5,
            1,
            6
          ]
        },
        {
          "key": "7:686452512c130f",
          "pivotMask": 3,
          "canonicalPermutation": [
            1,
            4,
            3,
            0,
            2,
            5,
            6
          ]
        },
        {
          "key": "7:70685866655b3f",
          "pivotMask": 65,
          "canonicalPermutation": [
            2,
            4,
            6,
            1,
            5,
            3,
            0
          ]
        }
      ]
    },
    {
      "id": 3,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ]
      ],
      "noncircle": {
        "circle": false,
        "rank": 45,
        "equations": 56,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            4,
            7,
            8,
            9,
            10,
            11,
            13,
            15,
            19,
            20,
            23,
            24,
            26,
            27,
            29,
            30,
            31,
            33,
            35,
            36,
            38,
            39,
            40,
            43,
            47,
            50
          ]
        }
      },
      "pivotOrbit": [
        {
          "key": "8:e0d0a8948a85837f",
          "pivotMask": 0,
          "canonicalPermutation": [
            0,
            2,
            5,
            4,
            3,
            6,
            1,
            7
          ]
        },
        {
          "key": "8:d0b0c8a4834a251f",
          "pivotMask": 3,
          "canonicalPermutation": [
            3,
            5,
            0,
            1,
            4,
            6,
            2,
            7
          ]
        },
        {
          "key": "8:e0d0a8542ad5ab67",
          "pivotMask": 15,
          "canonicalPermutation": [
            5,
            1,
            2,
            3,
            0,
            4,
            6,
            7
          ]
        },
        {
          "key": "8:e0d0a8944a45b34f",
          "pivotMask": 27,
          "canonicalPermutation": [
            0,
            4,
            6,
            5,
            3,
            1,
            7,
            2
          ]
        },
        {
          "key": "8:e0d0a894ead5b37f",
          "pivotMask": 63,
          "canonicalPermutation": [
            1,
            4,
            3,
            2,
            5,
            0,
            7,
            6
          ]
        },
        {
          "key": "8:e0d0a8f4ea9d9b7f",
          "pivotMask": 129,
          "canonicalPermutation": [
            7,
            2,
            5,
            4,
            3,
            1,
            6,
            0
          ]
        },
        {
          "key": "8:e0b0c854ead33d37",
          "pivotMask": 139,
          "canonicalPermutation": [
            7,
            0,
            5,
            6,
            1,
            4,
            2,
            3
          ]
        },
        {
          "key": "8:e0944af4ead93d3b",
          "pivotMask": 147,
          "canonicalPermutation": [
            7,
            2,
            6,
            1,
            0,
            4,
            5,
            3
          ]
        },
        {
          "key": "8:d0a8f8e6e55e3d1f",
          "pivotMask": 159,
          "canonicalPermutation": [
            1,
            3,
            7,
            0,
            4,
            6,
            5,
            2
          ]
        },
        {
          "key": "8:e0d0a8344acdb367",
          "pivotMask": 175,
          "canonicalPermutation": [
            7,
            1,
            2,
            3,
            0,
            6,
            4,
            5
          ]
        },
        {
          "key": "8:f8f4ead5ab978f7f",
          "pivotMask": 255,
          "canonicalPermutation": [
            0,
            3,
            4,
            6,
            1,
            2,
            5,
            7
          ]
        }
      ]
    },
    {
      "id": 4,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          1,
          0,
          0
        ]
      ],
      "noncircle": {
        "circle": false,
        "rank": 32,
        "equations": 39,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            3,
            4,
            5,
            6,
            7,
            9,
            12,
            14,
            15,
            16,
            19,
            21,
            22,
            23,
            26,
            28,
            29,
            32,
            33
          ]
        }
      },
      "pivotOrbit": [
        {
          "key": "7:605030700e0d0b",
          "pivotMask": 0,
          "canonicalPermutation": [
            1,
            3,
            5,
            6,
            4,
            0,
            2
          ]
        }
      ]
    },
    {
      "id": 5,
      "matrix": [
        [
          0,
          1,
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          1,
          0,
          0
        ]
      ],
      "noncircle": {
        "circle": false,
        "rank": 34,
        "equations": 38,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            7,
            12,
            13,
            15,
            16,
            17,
            19,
            27,
            28,
            29,
            30,
            32,
            36,
            37
          ]
        }
      },
      "pivotOrbit": [
        {
          "key": "7:605030704e4d3b",
          "pivotMask": 0,
          "canonicalPermutation": [
            1,
            5,
            3,
            6,
            4,
            2,
            0
          ]
        },
        {
          "key": "7:605030706e5d3b",
          "pivotMask": 3,
          "canonicalPermutation": [
            0,
            3,
            6,
            5,
            4,
            1,
            2
          ]
        },
        {
          "key": "7:706c5a366d5b37",
          "pivotMask": 5,
          "canonicalPermutation": [
            4,
            0,
            3,
            6,
            5,
            2,
            1
          ]
        },
        {
          "key": "7:605030700e4d2b",
          "pivotMask": 12,
          "canonicalPermutation": [
            6,
            2,
            5,
            1,
            4,
            0,
            3
          ]
        }
      ]
    },
    {
      "id": 6,
      "matrix": [
        [
          0,
          1,
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          1,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          1,
          0,
          1,
          1,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          1,
          0
        ]
      ],
      "noncircle": {
        "circle": false,
        "rank": 32,
        "equations": 42,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            4,
            5,
            6,
            14,
            15,
            16,
            17,
            18,
            19,
            24,
            26,
            27,
            32,
            33
          ]
        }
      },
      "pivotOrbit": [
        {
          "key": "7:68583807665533",
          "pivotMask": 0,
          "canonicalPermutation": [
            1,
            3,
            5,
            6,
            4,
            0,
            2
          ]
        },
        {
          "key": "7:70685866651b1f",
          "pivotMask": 3,
          "canonicalPermutation": [
            3,
            5,
            0,
            1,
            6,
            4,
            2
          ]
        },
        {
          "key": "7:304c6a5669553e",
          "pivotMask": 5,
          "canonicalPermutation": [
            4,
            6,
            3,
            5,
            2,
            0,
            1
          ]
        },
        {
          "key": "7:0c7061516a563e",
          "pivotMask": 15,
          "canonicalPermutation": [
            4,
            5,
            0,
            2,
            6,
            1,
            3
          ]
        }
      ]
    },
    {
      "id": 7,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          1,
          1,
          0,
          1,
          1,
          1,
          0
        ]
      ],
      "noncircle": {
        "circle": false,
        "rank": 32,
        "equations": 40,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            4,
            6,
            9,
            14,
            17,
            19,
            23,
            28,
            31,
            34
          ]
        }
      },
      "pivotOrbit": [
        {
          "key": "7:3068584645433e",
          "pivotMask": 0,
          "canonicalPermutation": [
            2,
            0,
            4,
            5,
            3,
            1,
            6
          ]
        },
        {
          "key": "7:686452512c532f",
          "pivotMask": 3,
          "canonicalPermutation": [
            0,
            3,
            4,
            1,
            5,
            2,
            6
          ]
        },
        {
          "key": "7:18645261255a2e",
          "pivotMask": 6,
          "canonicalPermutation": [
            1,
            5,
            4,
            2,
            3,
            0,
            6
          ]
        },
        {
          "key": "7:607058340e0b07",
          "pivotMask": 33,
          "canonicalPermutation": [
            2,
            4,
            5,
            6,
            0,
            3,
            1
          ]
        },
        {
          "key": "7:3028584645433c",
          "pivotMask": 39,
          "canonicalPermutation": [
            1,
            4,
            6,
            0,
            3,
            2,
            5
          ]
        },
        {
          "key": "7:607058346e5b37",
          "pivotMask": 65,
          "canonicalPermutation": [
            2,
            4,
            5,
            6,
            0,
            1,
            3
          ]
        },
        {
          "key": "7:706858366d5b37",
          "pivotMask": 66,
          "canonicalPermutation": [
            3,
            5,
            6,
            2,
            0,
            4,
            1
          ]
        },
        {
          "key": "7:605038744e4d3b",
          "pivotMask": 71,
          "canonicalPermutation": [
            1,
            4,
            5,
            6,
            0,
            3,
            2
          ]
        }
      ]
    },
    {
      "id": 8,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          1,
          0,
          1,
          0
        ]
      ],
      "noncircle": {
        "circle": false,
        "rank": 60,
        "equations": 74,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            9,
            18,
            20,
            23,
            31,
            37,
            42,
            48,
            56,
            65
          ]
        }
      },
      "pivotOrbit": [
        {
          "key": "9:0c00a005003010c10a1051030f0",
          "pivotMask": 0,
          "canonicalPermutation": [
            0,
            2,
            6,
            4,
            5,
            3,
            7,
            1,
            8
          ]
        },
        {
          "key": "9:1801400a01600e001c01a01500b",
          "pivotMask": 3,
          "canonicalPermutation": [
            6,
            1,
            4,
            2,
            8,
            3,
            0,
            5,
            7
          ]
        },
        {
          "key": "9:14012015013008c08a08517008f",
          "pivotMask": 15,
          "canonicalPermutation": [
            1,
            6,
            3,
            8,
            2,
            5,
            0,
            4,
            7
          ]
        }
      ]
    },
    {
      "id": 9,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ]
      ],
      "noncircle": {
        "circle": false,
        "rank": 79,
        "equations": 90,
        "certificate": {
          "inconsistentEquationIndices": [
            1,
            5,
            10,
            12,
            16,
            19,
            20,
            21,
            22,
            24,
            25,
            29,
            31,
            34,
            35,
            36,
            38,
            39,
            42,
            45,
            47,
            48,
            52,
            55,
            59,
            63,
            65,
            66,
            67,
            71,
            73,
            75,
            76,
            77,
            80,
            83,
            85
          ]
        }
      },
      "pivotOrbit": [
        {
          "key": "10:3002801802401400c003802601500b",
          "pivotMask": 0,
          "canonicalPermutation": [
            4,
            6,
            8,
            0,
            2,
            9,
            1,
            7,
            3,
            5
          ]
        },
        {
          "key": "10:3002802401803402c003402a019037",
          "pivotMask": 3,
          "canonicalPermutation": [
            4,
            6,
            1,
            8,
            2,
            9,
            0,
            7,
            3,
            5
          ]
        },
        {
          "key": "10:30024012034032009408a36009d09b",
          "pivotMask": 15,
          "canonicalPermutation": [
            1,
            4,
            6,
            3,
            9,
            7,
            2,
            8,
            5,
            0
          ]
        }
      ]
    },
    {
      "id": 10,
      "matrix": [
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          0,
          1,
          1,
          0,
          0,
          1,
          0
        ]
      ],
      "noncircle": {
        "circle": false,
        "rank": 32,
        "equations": 41,
        "certificate": {
          "inconsistentEquationIndices": [
            2,
            6,
            8,
            11,
            12,
            14,
            16,
            18,
            19,
            20,
            25,
            26,
            27,
            30,
            33,
            35,
            36
          ]
        }
      },
      "pivotOrbit": [
        {
          "key": "7:60544a342a1907",
          "pivotMask": 0,
          "canonicalPermutation": [
            5,
            1,
            2,
            3,
            0,
            4,
            6
          ]
        },
        {
          "key": "7:607068542a572f",
          "pivotMask": 3,
          "canonicalPermutation": [
            5,
            2,
            3,
            1,
            0,
            6,
            4
          ]
        },
        {
          "key": "7:607068544a071f",
          "pivotMask": 6,
          "canonicalPermutation": [
            5,
            0,
            3,
            1,
            2,
            4,
            6
          ]
        },
        {
          "key": "7:686452316c5b37",
          "pivotMask": 17,
          "canonicalPermutation": [
            2,
            4,
            0,
            6,
            5,
            1,
            3
          ]
        },
        {
          "key": "7:486452316c5a37",
          "pivotMask": 48,
          "canonicalPermutation": [
            4,
            1,
            2,
            5,
            3,
            0,
            6
          ]
        },
        {
          "key": "7:605048346a5937",
          "pivotMask": 51,
          "canonicalPermutation": [
            3,
            4,
            2,
            0,
            6,
            1,
            5
          ]
        },
        {
          "key": "7:605048342a1907",
          "pivotMask": 54,
          "canonicalPermutation": [
            0,
            3,
            4,
            6,
            1,
            2,
            5
          ]
        }
      ]
    },
    {
      "id": 11,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          1,
          0
        ]
      ],
      "noncircle": {
        "circle": false,
        "rank": 45,
        "equations": 57,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            2,
            3,
            4,
            5,
            7,
            9,
            10,
            12,
            13,
            15,
            16,
            17,
            20,
            22,
            24,
            25,
            26,
            28,
            29,
            31,
            33,
            34,
            35,
            36,
            38,
            39,
            41,
            43,
            44,
            46,
            50
          ]
        }
      },
      "pivotOrbit": [
        {
          "key": "8:c0a0d0702c1a0d07",
          "pivotMask": 0,
          "canonicalPermutation": [
            5,
            1,
            6,
            3,
            7,
            2,
            4,
            0
          ]
        },
        {
          "key": "8:a0c8b0924c45b24f",
          "pivotMask": 3,
          "canonicalPermutation": [
            0,
            7,
            5,
            3,
            4,
            1,
            6,
            2
          ]
        },
        {
          "key": "8:9088d06225d8ac67",
          "pivotMask": 6,
          "canonicalPermutation": [
            5,
            2,
            6,
            1,
            4,
            3,
            7,
            0
          ]
        },
        {
          "key": "8:90d0c86423d8ae67",
          "pivotMask": 12,
          "canonicalPermutation": [
            5,
            6,
            2,
            3,
            0,
            1,
            7,
            4
          ]
        },
        {
          "key": "8:c0a0d0b04c4ab54f",
          "pivotMask": 39,
          "canonicalPermutation": [
            6,
            0,
            3,
            2,
            1,
            4,
            7,
            5
          ]
        },
        {
          "key": "8:c060d0b08c8a073d",
          "pivotMask": 45,
          "canonicalPermutation": [
            6,
            0,
            1,
            2,
            3,
            4,
            5,
            7
          ]
        },
        {
          "key": "8:605028948a858378",
          "pivotMask": 48,
          "canonicalPermutation": [
            4,
            1,
            6,
            7,
            2,
            5,
            0,
            3
          ]
        },
        {
          "key": "8:a050e0d02a150e0d",
          "pivotMask": 51,
          "canonicalPermutation": [
            0,
            6,
            4,
            3,
            7,
            2,
            5,
            1
          ]
        },
        {
          "key": "8:c06030d08c860b39",
          "pivotMask": 54,
          "canonicalPermutation": [
            6,
            4,
            2,
            3,
            1,
            0,
            5,
            7
          ]
        },
        {
          "key": "8:c050c8a4a2d8a77d",
          "pivotMask": 60,
          "canonicalPermutation": [
            6,
            4,
            1,
            3,
            0,
            2,
            5,
            7
          ]
        },
        {
          "key": "8:18c4a2c161d4ba6e",
          "pivotMask": 132,
          "canonicalPermutation": [
            5,
            2,
            7,
            4,
            0,
            1,
            6,
            3
          ]
        },
        {
          "key": "8:e0d0a8d4ead53b3f",
          "pivotMask": 135,
          "canonicalPermutation": [
            4,
            2,
            1,
            0,
            7,
            5,
            3,
            6
          ]
        },
        {
          "key": "8:c0a050f0ccca3d3b",
          "pivotMask": 142,
          "canonicalPermutation": [
            2,
            5,
            6,
            7,
            3,
            4,
            1,
            0
          ]
        },
        {
          "key": "8:a050e0d0ead53e3d",
          "pivotMask": 175,
          "canonicalPermutation": [
            0,
            6,
            2,
            7,
            3,
            4,
            1,
            5
          ]
        },
        {
          "key": "8:18c4a2c1a1d4aa7e",
          "pivotMask": 180,
          "canonicalPermutation": [
            4,
            2,
            7,
            5,
            0,
            1,
            6,
            3
          ]
        },
        {
          "key": "8:e0d0a854aa55ab57",
          "pivotMask": 183,
          "canonicalPermutation": [
            1,
            5,
            7,
            2,
            6,
            0,
            3,
            4
          ]
        },
        {
          "key": "8:c0a050b0cccab57b",
          "pivotMask": 190,
          "canonicalPermutation": [
            2,
            6,
            4,
            7,
            5,
            3,
            0,
            1
          ]
        },
        {
          "key": "8:c0a05030ac5aa553",
          "pivotMask": 246,
          "canonicalPermutation": [
            3,
            2,
            7,
            4,
            5,
            0,
            6,
            1
          ]
        }
      ]
    },
    {
      "id": 12,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          1,
          1,
          0,
          1,
          1,
          1,
          0,
          1,
          0
        ]
      ],
      "noncircle": {
        "circle": false,
        "rank": 60,
        "equations": 79,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            4,
            5,
            7,
            8,
            15,
            20,
            21,
            24,
            25,
            26,
            27,
            31,
            34,
            35,
            38,
            39,
            42,
            48,
            52,
            63,
            71
          ]
        }
      },
      "pivotOrbit": [
        {
          "key": "9:03000c1821421811411a81540fc",
          "pivotMask": 0,
          "canonicalPermutation": [
            2,
            6,
            5,
            7,
            3,
            1,
            0,
            4,
            8
          ]
        },
        {
          "key": "9:0181c01a01410a11540aa1560ae",
          "pivotMask": 3,
          "canonicalPermutation": [
            6,
            0,
            3,
            7,
            5,
            4,
            1,
            8,
            2
          ]
        },
        {
          "key": "9:0280141821811420c11b016c0dc",
          "pivotMask": 6,
          "canonicalPermutation": [
            1,
            6,
            7,
            2,
            5,
            3,
            4,
            0,
            8
          ]
        },
        {
          "key": "9:0881601301411c41c60ba1710be",
          "pivotMask": 15,
          "canonicalPermutation": [
            6,
            2,
            0,
            5,
            1,
            3,
            8,
            7,
            4
          ]
        },
        {
          "key": "9:1800600181540ac1520aa1510a9",
          "pivotMask": 17,
          "canonicalPermutation": [
            2,
            6,
            8,
            0,
            4,
            7,
            5,
            1,
            3
          ]
        },
        {
          "key": "9:1200900481c41c21c113c13a0f9",
          "pivotMask": 23,
          "canonicalPermutation": [
            1,
            6,
            8,
            0,
            7,
            2,
            4,
            5,
            3
          ]
        },
        {
          "key": "9:1800500281e41e215c0ba1590b9",
          "pivotMask": 119,
          "canonicalPermutation": [
            1,
            5,
            8,
            4,
            6,
            0,
            7,
            2,
            3
          ]
        }
      ]
    },
    {
      "id": 13,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          1,
          0,
          0
        ]
      ],
      "noncircle": {
        "circle": false,
        "rank": 45,
        "equations": 54,
        "certificate": {
          "inconsistentEquationIndices": [
            3,
            5,
            7,
            9,
            17,
            24,
            28,
            33,
            40,
            47
          ]
        }
      },
      "pivotOrbit": [
        {
          "key": "8:c0a04824e01a1513",
          "pivotMask": 0,
          "canonicalPermutation": [
            1,
            6,
            3,
            4,
            7,
            5,
            2,
            0
          ]
        },
        {
          "key": "8:c0a060906816150b",
          "pivotMask": 6,
          "canonicalPermutation": [
            6,
            7,
            2,
            4,
            3,
            1,
            0,
            5
          ]
        },
        {
          "key": "8:a018b0c24645b84d",
          "pivotMask": 12,
          "canonicalPermutation": [
            2,
            6,
            1,
            5,
            0,
            3,
            7,
            4
          ]
        },
        {
          "key": "8:a0608844e0139a55",
          "pivotMask": 24,
          "canonicalPermutation": [
            1,
            6,
            4,
            3,
            7,
            0,
            5,
            2
          ]
        },
        {
          "key": "8:c0a060906896956b",
          "pivotMask": 30,
          "canonicalPermutation": [
            6,
            7,
            2,
            3,
            4,
            1,
            0,
            5
          ]
        },
        {
          "key": "8:c030e0d08a860d3d",
          "pivotMask": 54,
          "canonicalPermutation": [
            5,
            2,
            6,
            7,
            1,
            0,
            4,
            3
          ]
        },
        {
          "key": "8:e0d0a8d4aad5ab7f",
          "pivotMask": 60,
          "canonicalPermutation": [
            0,
            3,
            4,
            5,
            2,
            6,
            1,
            7
          ]
        },
        {
          "key": "8:c0a090b04c4ab14f",
          "pivotMask": 71,
          "canonicalPermutation": [
            4,
            0,
            7,
            2,
            1,
            6,
            3,
            5
          ]
        },
        {
          "key": "8:c0a090e0e49a997f",
          "pivotMask": 95,
          "canonicalPermutation": [
            0,
            7,
            3,
            2,
            4,
            1,
            6,
            5
          ]
        },
        {
          "key": "8:c0a0e0d0a8160d1f",
          "pivotMask": 102,
          "canonicalPermutation": [
            2,
            5,
            7,
            3,
            4,
            6,
            1,
            0
          ]
        },
        {
          "key": "8:c0d0c8a4a2d8a77f",
          "pivotMask": 111,
          "canonicalPermutation": [
            2,
            0,
            7,
            6,
            1,
            5,
            3,
            4
          ]
        },
        {
          "key": "8:c0a0e0d0a8d6ad7f",
          "pivotMask": 126,
          "canonicalPermutation": [
            2,
            5,
            7,
            4,
            3,
            6,
            1,
            0
          ]
        }
      ]
    },
    {
      "id": 14,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          1,
          0
        ]
      ],
      "noncircle": {
        "circle": false,
        "rank": 46,
        "equations": 58,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            1,
            2,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            12,
            13,
            14,
            15,
            16,
            17,
            19,
            20,
            22,
            24,
            28,
            29,
            30,
            31,
            32,
            40,
            41,
            42,
            50,
            54
          ]
        }
      },
      "pivotOrbit": [
        {
          "key": "8:1209e0c2a1d4ac7c",
          "pivotMask": 0,
          "canonicalPermutation": [
            0,
            1,
            7,
            2,
            5,
            4,
            3,
            6
          ]
        },
        {
          "key": "8:422198d4acd2a97c",
          "pivotMask": 3,
          "canonicalPermutation": [
            0,
            1,
            7,
            3,
            4,
            5,
            2,
            6
          ]
        },
        {
          "key": "8:28d0b0c1c6c5ba7e",
          "pivotMask": 6,
          "canonicalPermutation": [
            2,
            7,
            5,
            1,
            4,
            0,
            3,
            6
          ]
        },
        {
          "key": "8:88e0d031ccca3637",
          "pivotMask": 12,
          "canonicalPermutation": [
            0,
            3,
            7,
            5,
            4,
            6,
            2,
            1
          ]
        },
        {
          "key": "8:d0a8984625d2a967",
          "pivotMask": 39,
          "canonicalPermutation": [
            0,
            1,
            7,
            3,
            4,
            2,
            5,
            6
          ]
        },
        {
          "key": "8:60d0c8a4a219071e",
          "pivotMask": 45,
          "canonicalPermutation": [
            5,
            3,
            7,
            4,
            6,
            0,
            1,
            2
          ]
        },
        {
          "key": "8:c0b0a8e4e25eb95f",
          "pivotMask": 68,
          "canonicalPermutation": [
            0,
            6,
            7,
            4,
            3,
            2,
            5,
            1
          ]
        },
        {
          "key": "8:60d0c8a4a2d9a77e",
          "pivotMask": 101,
          "canonicalPermutation": [
            5,
            6,
            7,
            4,
            3,
            0,
            1,
            2
          ]
        }
      ]
    },
    {
      "id": 15,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0,
          0,
          1,
          0
        ]
      ],
      "noncircle": {
        "circle": false,
        "rank": 46,
        "equations": 60,
        "certificate": {
          "inconsistentEquationIndices": [
            0,
            3,
            4,
            5,
            6,
            7,
            8,
            11,
            15,
            19,
            20,
            24,
            25,
            27,
            30,
            34,
            35,
            38,
            42,
            43,
            50
          ]
        }
      },
      "pivotOrbit": [
        {
          "key": "8:e0d0a8542a150b07",
          "pivotMask": 0,
          "canonicalPermutation": [
            0,
            3,
            5,
            6,
            2,
            1,
            7,
            4
          ]
        },
        {
          "key": "8:e0d0a8548a45ab57",
          "pivotMask": 3,
          "canonicalPermutation": [
            3,
            6,
            1,
            0,
            5,
            4,
            2,
            7
          ]
        },
        {
          "key": "8:e0d0a854ead53b37",
          "pivotMask": 15,
          "canonicalPermutation": [
            1,
            2,
            5,
            6,
            3,
            0,
            4,
            7
          ]
        },
        {
          "key": "8:e0948a542a512907",
          "pivotMask": 17,
          "canonicalPermutation": [
            2,
            5,
            7,
            4,
            0,
            3,
            1,
            6
          ]
        },
        {
          "key": "8:d0b0c86423daad67",
          "pivotMask": 23,
          "canonicalPermutation": [
            0,
            7,
            2,
            1,
            5,
            6,
            3,
            4
          ]
        },
        {
          "key": "8:e0d0a8948a45231f",
          "pivotMask": 27,
          "canonicalPermutation": [
            6,
            0,
            4,
            3,
            1,
            7,
            5,
            2
          ]
        },
        {
          "key": "8:c8a45231ecdab573",
          "pivotMask": 85,
          "canonicalPermutation": [
            0,
            2,
            6,
            4,
            1,
            7,
            3,
            5
          ]
        },
        {
          "key": "8:e0d0a8f4ea5d3b1f",
          "pivotMask": 95,
          "canonicalPermutation": [
            2,
            0,
            4,
            3,
            1,
            5,
            7,
            6
          ]
        },
        {
          "key": "8:e0d068948a45a75b",
          "pivotMask": 111,
          "canonicalPermutation": [
            1,
            2,
            6,
            5,
            3,
            0,
            7,
            4
          ]
        },
        {
          "key": "8:c8a43251ecd6b973",
          "pivotMask": 119,
          "canonicalPermutation": [
            0,
            2,
            4,
            6,
            5,
            3,
            7,
            1
          ]
        },
        {
          "key": "8:f8f4ead5ab572f1f",
          "pivotMask": 255,
          "canonicalPermutation": [
            0,
            1,
            7,
            2,
            6,
            3,
            5,
            4
          ]
        }
      ]
    }
  ],
  "argument": "15 pairwise distinct minimal non-circle pivot classes; the 15-obstruction Geelen--Oum theorem bounds the number of minimal classes by 15, proving input coverage. F6 transcription is corrected from Figure 2."
}

==> anc/enumeration/results/minimality-certificates.json <==
[{"id":1,"nonstable":{"circle":false,"rank":21,"equations":25,"certificate":{"inconsistentEquationIndices":[0,2,4,5,6,7,9,10,11,13,14,16,17,18,21]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":14,"equations":14,"certificate":{"solutionHex":"8fcd"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":14,"equations":14,"certificate":{"solutionHex":"8cfe"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":14,"equations":14,"certificate":{"solutionHex":"8ecf"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":14,"equations":14,"certificate":{"solutionHex":"8dfc"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":14,"equations":14,"certificate":{"solutionHex":"8fdc"}}},{"pivotMask":1,"deleteVertex":0,"naji":{"circle":true,"rank":14,"equations":15,"certificate":{"solutionHex":"16d8"}}},{"pivotMask":1,"deleteVertex":1,"naji":{"circle":true,"rank":14,"equations":14,"certificate":{"solutionHex":"17d8"}}},{"pivotMask":1,"deleteVertex":2,"naji":{"circle":true,"rank":14,"equations":14,"certificate":{"solutionHex":"3589"}}},{"pivotMask":1,"deleteVertex":3,"naji":{"circle":true,"rank":14,"equations":14,"certificate":{"solutionHex":"38ab"}}},{"pivotMask":1,"deleteVertex":4,"naji":{"circle":true,"rank":14,"equations":14,"certificate":{"solutionHex":"59f8"}}},{"pivotMask":3,"deleteVertex":0,"naji":{"circle":true,"rank":14,"equations":15,"certificate":{"solutionHex":"847e"}}},{"pivotMask":3,"deleteVertex":1,"naji":{"circle":true,"rank":14,"equations":15,"certificate":{"solutionHex":"874d"}}},{"pivotMask":3,"deleteVertex":2,"naji":{"circle":true,"rank":14,"equations":15,"certificate":{"solutionHex":"85fc"}}},{"pivotMask":3,"deleteVertex":3,"naji":{"circle":true,"rank":14,"equations":15,"certificate":{"solutionHex":"86cf"}}},{"pivotMask":3,"deleteVertex":4,"naji":{"circle":true,"rank":14,"equations":15,"certificate":{"solutionHex":"16d8"}}}]},{"id":2,"nonstable":{"circle":false,"rank":33,"equations":40,"certificate":{"inconsistentEquationIndices":[0,1,3,4,6,7,10,11,13,15,17,18,19,21,24,25,27,29,30,34,35]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"30f615f"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10fe141"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10c7d81"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11ea1df"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11db91f"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10d913e"}}},{"pivotMask":3,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":25,"certificate":{"solutionHex":"10c70c1"}}},{"pivotMask":3,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"30e60df"}}},{"pivotMask":3,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10c7c2c"}}},{"pivotMask":3,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c106e"}}},{"pivotMask":3,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10d93c9"}}},{"pivotMask":3,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"12db7e8"}}},{"pivotMask":8,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"103e768"}}},{"pivotMask":8,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"103e341"}}},{"pivotMask":8,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"103ed01"}}},{"pivotMask":8,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"1036907"}}},{"pivotMask":8,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"15fc122"}}},{"pivotMask":8,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"d85122"}}},{"pivotMask":11,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":23,"certificate":{"solutionHex":"10263c1"}}},{"pivotMask":11,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"102e7e8"}}},{"pivotMask":11,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"103ec28"}}},{"pivotMask":11,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"100f4e8"}}},{"pivotMask":11,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10fe468"}}},{"pivotMask":11,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"887468"}}},{"pivotMask":12,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"a8aabb"}}},{"pivotMask":12,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":26,"certificate":{"solutionHex":"b82e95"}}},{"pivotMask":12,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"9825f4"}}},{"pivotMask":12,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":26,"certificate":{"solutionHex":"d95f55"}}},{"pivotMask":12,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"57c132"}}},{"pivotMask":12,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"502eff8"}}},{"pivotMask":13,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":23,"certificate":{"solutionHex":"102603e"}}},{"pivotMask":13,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"103e03a"}}},{"pivotMask":13,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"102eb1b"}}},{"pivotMask":13,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"1009f19"}}},{"pivotMask":13,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c0f9d"}}},{"pivotMask":13,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"89803f6"}}},{"pivotMask":32,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"11fe770"}}},{"pivotMask":32,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10fe341"}}},{"pivotMask":32,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10c7f81"}}},{"pivotMask":32,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"17fca03"}}},{"pivotMask":32,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"17fc243"}}},{"pivotMask":32,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10fe343"}}},{"pivotMask":34,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"16ee91"}}},{"pivotMask":34,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"16e4d0"}}},{"pivotMask":34,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"37ee11"}}},{"pivotMask":34,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"75f653"}}},{"pivotMask":34,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"8387eb4"}}},{"pivotMask":34,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"b9ba30"}}},{"pivotMask":35,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":25,"certificate":{"solutionHex":"10c70c1"}}},{"pivotMask":35,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11ee4d0"}}},{"pivotMask":35,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10c7c3c"}}},{"pivotMask":35,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c107e"}}},{"pivotMask":35,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10d93d9"}}},{"pivotMask":35,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10c307e"}}},{"pivotMask":40,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"103e578"}}},{"pivotMask":40,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"103e141"}}},{"pivotMask":40,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"103ef01"}}},{"pivotMask":40,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"1032b07"}}},{"pivotMask":40,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"13dba3e"}}},{"pivotMask":40,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"b9ba3e"}}},{"pivotMask":42,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"997e15"}}},{"pivotMask":42,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"987fb4"}}},{"pivotMask":42,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":26,"certificate":{"solutionHex":"b87e95"}}},{"pivotMask":42,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":26,"certificate":{"solutionHex":"b97e15"}}},{"pivotMask":42,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"3a42f6"}}},{"pivotMask":42,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10fe778"}}},{"pivotMask":43,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":23,"certificate":{"solutionHex":"10263c1"}}},{"pivotMask":43,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"102e7f8"}}},{"pivotMask":43,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"103ec38"}}},{"pivotMask":43,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"100f4f8"}}},{"pivotMask":43,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10fe478"}}},{"pivotMask":43,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"498f7f0"}}},{"pivotMask":45,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":23,"certificate":{"solutionHex":"102603e"}}},{"pivotMask":45,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"103e02a"}}},{"pivotMask":45,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"102eb0b"}}},{"pivotMask":45,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"1009f09"}}},{"pivotMask":45,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c0f8d"}}},{"pivotMask":45,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"880f8d"}}}]},{"id":3,"nonstable":{"circle":false,"rank":33,"equations":39,"certificate":{"inconsistentEquationIndices":[1,4,6,7,8,9,14,21,26,27,28,30,32,33,35]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"34f415f"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"10fe141"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"10c7d81"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11ea1df"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11db91f"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10d913e"}}},{"pivotMask":8,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"47477f"}}},{"pivotMask":8,"deleteVertex":1,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"47c341"}}},{"pivotMask":8,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"464181"}}},{"pivotMask":8,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"34347"}}},{"pivotMask":8,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"887903"}}},{"pivotMask":8,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"d85122"}}},{"pivotMask":13,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"f24036"}}},{"pivotMask":13,"deleteVertex":1,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"47c03a"}}},{"pivotMask":13,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"106056f4"}}},{"pivotMask":13,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"20be19"}}},{"pivotMask":13,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"8a802df"}}},{"pivotMask":13,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"89803f6"}}}]},{"id":4,"nonstable":{"circle":false,"rank":34,"equations":38,"certificate":{"inconsistentEquationIndices":[1,3,4,5,7,8,15,19,20,22,23,25,29,30,37]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c73ee"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"10c77e4"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10e61c5"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c7d85"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"10c7d81"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10cfda8"}}},{"pivotMask":4,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"e88abb"}}},{"pivotMask":4,"deleteVertex":1,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"f80aa4"}}},{"pivotMask":4,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"8809ac"}}},{"pivotMask":4,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"d95f64"}}},{"pivotMask":4,"deleteVertex":4,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"464181"}}},{"pivotMask":4,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"1036d28"}}},{"pivotMask":8,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"4c9d7f0"}}},{"pivotMask":8,"deleteVertex":1,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"f85444"}}},{"pivotMask":8,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"2c853df"}}},{"pivotMask":8,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"880b8f"}}},{"pivotMask":8,"deleteVertex":4,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"883f81"}}},{"pivotMask":8,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"30c1b9f"}}},{"pivotMask":10,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"7a778"}}},{"pivotMask":10,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"57b72"}}},{"pivotMask":10,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"53f1d"}}},{"pivotMask":10,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"7635f"}}},{"pivotMask":10,"deleteVertex":4,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"5c35b"}}},{"pivotMask":10,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"65c25b"}}},{"pivotMask":11,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"464aa4"}}},{"pivotMask":11,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"464e91"}}},{"pivotMask":11,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"4640be"}}},{"pivotMask":11,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"414fc"}}},{"pivotMask":11,"deleteVertex":4,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"883c3c"}}},{"pivotMask":11,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"883d3c"}}},{"pivotMask":16,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"e8deb0"}}},{"pivotMask":16,"deleteVertex":1,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"f856f4"}}},{"pivotMask":16,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"d857f4"}}},{"pivotMask":16,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"d9de11"}}},{"pivotMask":16,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"d8d7f0"}}},{"pivotMask":16,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10cffb8"}}},{"pivotMask":17,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"100ff19"}}},{"pivotMask":17,"deleteVertex":1,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"100e35b"}}},{"pivotMask":17,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"101ff38"}}},{"pivotMask":17,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"101e37a"}}},{"pivotMask":17,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10fe778"}}},{"pivotMask":17,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"3852d7"}}},{"pivotMask":18,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"26ae19"}}},{"pivotMask":18,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"34f653"}}},{"pivotMask":18,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"15bb30"}}},{"pivotMask":18,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"55c372"}}},{"pivotMask":18,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"574770"}}},{"pivotMask":18,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"376e30"}}},{"pivotMask":21,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"20be19"}}},{"pivotMask":21,"deleteVertex":1,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"f08a13"}}},{"pivotMask":21,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"178a13"}}},{"pivotMask":21,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10504e95"}}},{"pivotMask":21,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"105057f4"}}},{"pivotMask":21,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"103052d3"}}}]},{"id":5,"nonstable":{"circle":false,"rank":34,"equations":41,"certificate":{"inconsistentEquationIndices":[0,6,7,8,10,12,16,17,20,21,23,24,26,29,30,34,37]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10fe90b"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10d7d05"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10f6144"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10f2906"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10ea1e2"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10e84c8"}}},{"pivotMask":5,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":23,"certificate":{"solutionHex":"10e608f"}}},{"pivotMask":5,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"14ec0a8"}}},{"pivotMask":5,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10ee5e8"}}},{"pivotMask":5,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c95e8"}}},{"pivotMask":5,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10e85e8"}}},{"pivotMask":5,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11ea1df"}}},{"pivotMask":6,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"14fc149"}}},{"pivotMask":6,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"14f414f"}}},{"pivotMask":6,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10d790f"}}},{"pivotMask":6,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10f290f"}}},{"pivotMask":6,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10d390f"}}},{"pivotMask":6,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c106e"}}},{"pivotMask":8,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"c8513e"}}},{"pivotMask":8,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"d95fe4"}}},{"pivotMask":8,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":22,"certificate":{"solutionHex":"d857e4"}}},{"pivotMask":8,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"882fac"}}},{"pivotMask":8,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"882b82"}}},{"pivotMask":8,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10f8f28"}}},{"pivotMask":10,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"a82e9d"}}},{"pivotMask":10,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"a82a8f"}}},{"pivotMask":10,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"982ba4"}}},{"pivotMask":10,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"c853ee"}}},{"pivotMask":10,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"57c362"}}},{"pivotMask":10,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"3036b1f"}}},{"pivotMask":13,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"48589f"}}},{"pivotMask":13,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"485cbe"}}},{"pivotMask":13,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"4853c9"}}},{"pivotMask":13,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"816fc"}}},{"pivotMask":13,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"880789"}}},{"pivotMask":13,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"13fa23e"}}},{"pivotMask":14,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"14fc349"}}},{"pivotMask":14,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":22,"certificate":{"solutionHex":"10c73df"}}},{"pivotMask":14,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11dfd30"}}},{"pivotMask":14,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"10fe578"}}},{"pivotMask":14,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"15fc172"}}},{"pivotMask":14,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c707e"}}},{"pivotMask":15,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"2a498"}}},{"pivotMask":15,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":22,"certificate":{"solutionHex":"14b5f0"}}},{"pivotMask":15,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"15bf30"}}},{"pivotMask":15,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"15b611"}}},{"pivotMask":15,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"578770"}}},{"pivotMask":15,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"37a611"}}},{"pivotMask":16,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"c8512a"}}},{"pivotMask":16,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"d9dfd1"}}},{"pivotMask":16,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"d85554"}}},{"pivotMask":16,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"982554"}}},{"pivotMask":16,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"992775"}}},{"pivotMask":16,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10e84d8"}}},{"pivotMask":17,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":23,"certificate":{"solutionHex":"101634f"}}},{"pivotMask":17,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"101e35b"}}},{"pivotMask":17,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"100e15b"}}},{"pivotMask":17,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"502e3fb"}}},{"pivotMask":17,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c71df"}}},{"pivotMask":17,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"45857f4"}}},{"pivotMask":21,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":23,"certificate":{"solutionHex":"10e63df"}}},{"pivotMask":21,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"14fc349"}}},{"pivotMask":21,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"12fee09"}}},{"pivotMask":21,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"12fea0b"}}},{"pivotMask":21,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"16fca0b"}}},{"pivotMask":21,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"17fca03"}}},{"pivotMask":22,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"887568"}}},{"pivotMask":22,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"88715f"}}},{"pivotMask":22,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"89ffd1"}}},{"pivotMask":22,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"88217e"}}},{"pivotMask":22,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"a6d3e"}}},{"pivotMask":22,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c107e"}}},{"pivotMask":23,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":23,"certificate":{"solutionHex":"14d9b2"}}},{"pivotMask":23,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"4dbbb"}}},{"pivotMask":23,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"25d25b"}}},{"pivotMask":23,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"27aa1b"}}},{"pivotMask":23,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"25ba30"}}},{"pivotMask":23,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"75f653"}}},{"pivotMask":24,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11fed30"}}},{"pivotMask":24,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10dfd38"}}},{"pivotMask":24,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10c7fbc"}}},{"pivotMask":24,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"12fae19"}}},{"pivotMask":24,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10faf38"}}},{"pivotMask":24,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10f8f38"}}},{"pivotMask":25,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"41435f"}}},{"pivotMask":25,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10504e95"}}},{"pivotMask":25,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":22,"certificate":{"solutionHex":"d0ca13"}}},{"pivotMask":25,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"16c3f2"}}},{"pivotMask":25,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"997e15"}}},{"pivotMask":25,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"595e15"}}},{"pivotMask":26,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"11faf30"}}},{"pivotMask":26,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"10f2b1f"}}},{"pivotMask":26,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"12f2a1f"}}},{"pivotMask":26,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"10cffb8"}}},{"pivotMask":26,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"1176f30"}}},{"pivotMask":26,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"1136f30"}}},{"pivotMask":27,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"2dbc"}}},{"pivotMask":27,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"16a2d1"}}},{"pivotMask":27,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"90abb0"}}},{"pivotMask":27,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":22,"certificate":{"solutionHex":"14bfb0"}}},{"pivotMask":27,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"155372"}}},{"pivotMask":27,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"132f30"}}},{"pivotMask":32,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"107ab1b"}}},{"pivotMask":32,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"1053f05"}}},{"pivotMask":32,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"1072344"}}},{"pivotMask":32,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"1076b06"}}},{"pivotMask":32,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"106e3e2"}}},{"pivotMask":32,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"664a0e"}}},{"pivotMask":34,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"3a66d7"}}},{"pivotMask":34,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"2a66cf"}}},{"pivotMask":34,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"2a6ae4"}}},{"pivotMask":34,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"2685abf"}}},{"pivotMask":34,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":22,"certificate":{"solutionHex":"76ca02"}}},{"pivotMask":34,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"10663ee"}}},{"pivotMask":49,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"101235f"}}},{"pivotMask":49,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"101a34b"}}},{"pivotMask":49,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"100a34b"}}},{"pivotMask":49,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"122ea0b"}}},{"pivotMask":49,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10473cf"}}},{"pivotMask":49,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"40c34b"}}},{"pivotMask":50,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"49df59"}}},{"pivotMask":50,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"495b7f"}}},{"pivotMask":50,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"495f15"}}},{"pivotMask":50,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"bef11"}}},{"pivotMask":50,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"89a351"}}},{"pivotMask":50,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"10e21fe"}}},{"pivotMask":51,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"112170"}}},{"pivotMask":51,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"1bd19"}}},{"pivotMask":51,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"20b619"}}},{"pivotMask":51,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"22aa1b"}}},{"pivotMask":51,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"24f65b"}}},{"pivotMask":51,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"90abb0"}}}]},{"id":6,"nonstable":{"circle":false,"rank":34,"equations":40,"certificate":{"inconsistentEquationIndices":[2,8,12,15,18,20,22,26,29,33,38]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10e60a6"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"14ec0a8"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10ee4c8"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c94c8"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10e84c8"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10ea1e2"}}},{"pivotMask":5,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":25,"certificate":{"solutionHex":"10d790f"}}},{"pivotMask":5,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10d7d05"}}},{"pivotMask":5,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10e61c5"}}},{"pivotMask":5,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10e21c7"}}},{"pivotMask":5,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11ea1df"}}},{"pivotMask":5,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10e85e8"}}},{"pivotMask":6,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c74e4"}}},{"pivotMask":6,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":26,"certificate":{"solutionHex":"10c70cf"}}},{"pivotMask":6,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"14e40ae"}}},{"pivotMask":6,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10c10ee"}}},{"pivotMask":6,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c106e"}}},{"pivotMask":6,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":26,"certificate":{"solutionHex":"10d390f"}}},{"pivotMask":8,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"45853f6"}}},{"pivotMask":8,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"485cbe"}}},{"pivotMask":8,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"6852c8"}}},{"pivotMask":8,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"283a8a"}}},{"pivotMask":8,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"e80a8a"}}},{"pivotMask":8,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"12faa02"}}},{"pivotMask":10,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"1049fb8"}}},{"pivotMask":10,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"1041b8f"}}},{"pivotMask":10,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"1059b28"}}},{"pivotMask":10,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"3257a1f"}}},{"pivotMask":10,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"303637f"}}},{"pivotMask":10,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"27ea02"}}},{"pivotMask":13,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":23,"certificate":{"solutionHex":"c8511f"}}},{"pivotMask":13,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"d95fe4"}}},{"pivotMask":13,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"2c853df"}}},{"pivotMask":13,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"89260d"}}},{"pivotMask":13,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"8823c3"}}},{"pivotMask":13,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"12f8609"}}},{"pivotMask":14,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"764e3e"}}},{"pivotMask":14,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"664a1f"}}},{"pivotMask":14,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"4640be"}}},{"pivotMask":14,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"444e91"}}},{"pivotMask":14,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"4c853fe"}}},{"pivotMask":14,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"88717e"}}},{"pivotMask":15,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":23,"certificate":{"solutionHex":"4b7f9"}}},{"pivotMask":15,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"435fc"}}},{"pivotMask":15,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"53f1d"}}},{"pivotMask":15,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"57b72"}}},{"pivotMask":15,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"7a778"}}},{"pivotMask":15,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"278619"}}},{"pivotMask":16,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10fe778"}}},{"pivotMask":16,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"14fc349"}}},{"pivotMask":16,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"10fef28"}}},{"pivotMask":16,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10fe36a"}}},{"pivotMask":16,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"14fc36a"}}},{"pivotMask":16,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"10ee3e2"}}},{"pivotMask":18,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"103a778"}}},{"pivotMask":18,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"103234f"}}},{"pivotMask":18,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"1032f28"}}},{"pivotMask":18,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"303635f"}}},{"pivotMask":18,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"3257a3f"}}},{"pivotMask":18,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"754262"}}},{"pivotMask":20,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"141c37a"}}},{"pivotMask":20,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"101e35b"}}},{"pivotMask":20,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"101ff38"}}},{"pivotMask":20,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"103e37a"}}},{"pivotMask":20,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"12d7a1f"}}},{"pivotMask":20,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"785a97"}}},{"pivotMask":21,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":23,"certificate":{"solutionHex":"c8511f"}}},{"pivotMask":21,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"d9dfd1"}}},{"pivotMask":21,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"d857f4"}}},{"pivotMask":21,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"9827f4"}}},{"pivotMask":21,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"992615"}}},{"pivotMask":21,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"10e87f8"}}},{"pivotMask":22,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10c37fc"}}},{"pivotMask":22,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"10c33df"}}},{"pivotMask":22,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11dbb30"}}},{"pivotMask":22,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10c73fe"}}},{"pivotMask":22,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"1257a1f"}}},{"pivotMask":22,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"1057b1f"}}},{"pivotMask":23,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":23,"certificate":{"solutionHex":"4b7f9"}}},{"pivotMask":23,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"14b1f0"}}},{"pivotMask":23,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"15bb30"}}},{"pivotMask":23,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"17a770"}}},{"pivotMask":23,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"157b72"}}},{"pivotMask":23,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"750670"}}},{"pivotMask":28,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"41c36a"}}},{"pivotMask":28,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10504e95"}}},{"pivotMask":28,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"d0cbb3"}}},{"pivotMask":28,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"16c192"}}},{"pivotMask":28,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"997f75"}}},{"pivotMask":28,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":26,"certificate":{"solutionHex":"595b77"}}},{"pivotMask":29,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":25,"certificate":{"solutionHex":"10d790f"}}},{"pivotMask":29,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10dfd38"}}},{"pivotMask":29,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10e61df"}}},{"pivotMask":29,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"51ea7f0"}}},{"pivotMask":29,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"50ea7f9"}}},{"pivotMask":29,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"15e8590"}}},{"pivotMask":37,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":25,"certificate":{"solutionHex":"1053b1f"}}},{"pivotMask":37,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"1053f05"}}},{"pivotMask":37,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10623c5"}}},{"pivotMask":37,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10663c7"}}},{"pivotMask":37,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"30663df"}}},{"pivotMask":37,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"4643cf"}}},{"pivotMask":38,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10c34e4"}}},{"pivotMask":38,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10c30df"}}},{"pivotMask":38,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"53cb3f0"}}},{"pivotMask":38,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c10fe"}}},{"pivotMask":38,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"104107e"}}},{"pivotMask":38,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10621fe"}}},{"pivotMask":39,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":25,"certificate":{"solutionHex":"1432d1"}}},{"pivotMask":39,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"14b0d0"}}},{"pivotMask":39,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"34b211"}}},{"pivotMask":39,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"74f653"}}},{"pivotMask":39,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"747670"}}},{"pivotMask":39,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"143bb0"}}},{"pivotMask":52,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"901ff38"}}},{"pivotMask":52,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"101a34b"}}},{"pivotMask":52,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"101bf28"}}},{"pivotMask":52,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"103e36a"}}},{"pivotMask":52,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"1257a0e"}}},{"pivotMask":52,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"e1467d"}}},{"pivotMask":54,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10c77fc"}}},{"pivotMask":54,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"10c73cf"}}},{"pivotMask":54,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"14e43ee"}}},{"pivotMask":54,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10c73ee"}}},{"pivotMask":54,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"12d7a0e"}}},{"pivotMask":54,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10e63ee"}}}]},{"id":7,"nonstable":{"circle":false,"rank":32,"equations":41,"certificate":{"inconsistentEquationIndices":[0,1,2,5,7,8,9,11,14,16,18,19,20,22,23,25,26,32,33]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"14e41c5"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10cf5e8"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":26,"certificate":{"solutionHex":"10cfca8"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10cb4e8"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"12db7e8"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11db91f"}}},{"pivotMask":3,"deleteVertex":0,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"10fe468"}}},{"pivotMask":3,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"10c7464"}}},{"pivotMask":3,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"10d7d05"}}},{"pivotMask":3,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10f0907"}}},{"pivotMask":3,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10d993e"}}},{"pivotMask":3,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10d97c9"}}},{"pivotMask":8,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"14e43c5"}}},{"pivotMask":8,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"12dfe09"}}},{"pivotMask":8,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":26,"certificate":{"solutionHex":"10cfca8"}}},{"pivotMask":8,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10ee0ea"}}},{"pivotMask":8,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"16fc04b"}}},{"pivotMask":8,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"15fc162"}}},{"pivotMask":11,"deleteVertex":0,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"10fef09"}}},{"pivotMask":11,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"10c7f85"}}},{"pivotMask":11,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"10d7d05"}}},{"pivotMask":11,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10f6147"}}},{"pivotMask":11,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10fe143"}}},{"pivotMask":11,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10fe06a"}}},{"pivotMask":12,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"b13e15"}}},{"pivotMask":12,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"25be19"}}},{"pivotMask":12,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"22ae19"}}},{"pivotMask":12,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"106052df"}}},{"pivotMask":12,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"67c25b"}}},{"pivotMask":12,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"57c372"}}},{"pivotMask":13,"deleteVertex":0,"naji":{"circle":true,"rank":22,"equations":26,"certificate":{"solutionHex":"585136"}}},{"pivotMask":13,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"48513e"}}},{"pivotMask":13,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"68deb0"}}},{"pivotMask":13,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"2872f6"}}},{"pivotMask":13,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"a82e9d"}}},{"pivotMask":13,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c0fbc"}}},{"pivotMask":15,"deleteVertex":0,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"10f8f19"}}},{"pivotMask":15,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"10c0f9d"}}},{"pivotMask":15,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10f8f19"}}},{"pivotMask":15,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10f635f"}}},{"pivotMask":15,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"103e35b"}}},{"pivotMask":15,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"103e37a"}}},{"pivotMask":24,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"49877f5"}}},{"pivotMask":24,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"88f5df"}}},{"pivotMask":24,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":26,"certificate":{"solutionHex":"a87e89"}}},{"pivotMask":24,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"e812cb"}}},{"pivotMask":24,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"2816fc"}}},{"pivotMask":24,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"13db23e"}}},{"pivotMask":26,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"100f4d8"}}},{"pivotMask":26,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"100eb9b"}}},{"pivotMask":26,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"101ff38"}}},{"pivotMask":26,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"101fb7a"}}},{"pivotMask":26,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"12d9619"}}},{"pivotMask":26,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"3a6af6"}}},{"pivotMask":27,"deleteVertex":0,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"10fef09"}}},{"pivotMask":27,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":22,"certificate":{"solutionHex":"10c7f9d"}}},{"pivotMask":27,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"10dfd38"}}},{"pivotMask":27,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10fe578"}}},{"pivotMask":27,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10fe17a"}}},{"pivotMask":27,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10fe07a"}}},{"pivotMask":57,"deleteVertex":0,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"185b97"}}},{"pivotMask":57,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"8f55b"}}},{"pivotMask":57,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"28feba"}}},{"pivotMask":57,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"28f6f8"}}},{"pivotMask":57,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"2a62fe"}}},{"pivotMask":57,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"30d1b1f"}}},{"pivotMask":59,"deleteVertex":0,"naji":{"circle":true,"rank":22,"equations":22,"certificate":{"solutionHex":"10fef19"}}},{"pivotMask":59,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":22,"certificate":{"solutionHex":"10c7f9d"}}},{"pivotMask":59,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":22,"certificate":{"solutionHex":"10dff38"}}},{"pivotMask":59,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10fe778"}}},{"pivotMask":59,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10fe37a"}}},{"pivotMask":59,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10fe35b"}}}]},{"id":8,"nonstable":{"circle":false,"rank":34,"equations":38,"certificate":{"inconsistentEquationIndices":[0,1,2,4,7,9,10,11,13,15,18,25,26,35,37]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c31e6"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10cbda8"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10cb4c8"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"10cbc88"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"104388f"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"10435e4"}}},{"pivotMask":9,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"10e208f"}}},{"pivotMask":9,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10e20ae"}}},{"pivotMask":9,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10e21cf"}}},{"pivotMask":9,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10c15ec"}}},{"pivotMask":9,"deleteVertex":4,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"104058d"}}},{"pivotMask":9,"deleteVertex":5,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"100a14b"}}},{"pivotMask":16,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"987fb4"}}},{"pivotMask":16,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"8873ea"}}},{"pivotMask":16,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"a87a8a"}}},{"pivotMask":16,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"a87e88"}}},{"pivotMask":16,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"28febb"}}},{"pivotMask":16,"deleteVertex":5,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"10c77e4"}}},{"pivotMask":18,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"502e7f8"}}},{"pivotMask":18,"deleteVertex":1,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"102690f"}}},{"pivotMask":18,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"3036b3f"}}},{"pivotMask":18,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"1013f28"}}},{"pivotMask":18,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"30f2b3f"}}},{"pivotMask":18,"deleteVertex":5,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"f80aa4"}}},{"pivotMask":20,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"7ef09"}}},{"pivotMask":20,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"7e36a"}}},{"pivotMask":20,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"66bee"}}},{"pivotMask":20,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":22,"certificate":{"solutionHex":"665df"}}},{"pivotMask":20,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"8f55b"}}},{"pivotMask":20,"deleteVertex":5,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"f85444"}}},{"pivotMask":24,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"17ef30"}}},{"pivotMask":24,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"17e770"}}},{"pivotMask":24,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"37ee11"}}},{"pivotMask":24,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"37ee30"}}},{"pivotMask":24,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"387eb4"}}},{"pivotMask":24,"deleteVertex":5,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"f856f4"}}},{"pivotMask":25,"deleteVertex":0,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"10e23df"}}},{"pivotMask":25,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11fa770"}}},{"pivotMask":25,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"13fa611"}}},{"pivotMask":25,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10c77fc"}}},{"pivotMask":25,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"104f7f8"}}},{"pivotMask":25,"deleteVertex":5,"naji":{"circle":true,"rank":21,"equations":21,"certificate":{"solutionHex":"100e35b"}}}]},{"id":9,"nonstable":{"circle":false,"rank":30,"equations":40,"certificate":{"inconsistentEquationIndices":[0,1,2,7,8,9,12,17,19,20,24,25,26,27,32]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c3066"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"12db7e8"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10cb4c8"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10e84c8"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"1041c8d"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"1041da4"}}},{"pivotMask":5,"deleteVertex":0,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10d190f"}}},{"pivotMask":5,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10d993e"}}},{"pivotMask":5,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c11c3"}}},{"pivotMask":5,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11ea1df"}}},{"pivotMask":5,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10221c7"}}},{"pivotMask":5,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10411c7"}}},{"pivotMask":9,"deleteVertex":0,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"10e20cf"}}},{"pivotMask":9,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10e20ee"}}},{"pivotMask":9,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10e21cf"}}},{"pivotMask":9,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c15ec"}}},{"pivotMask":9,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"10495e8"}}},{"pivotMask":9,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"102a5e8"}}},{"pivotMask":16,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c707e"}}},{"pivotMask":16,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"16fc04b"}}},{"pivotMask":16,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"14fc36a"}}},{"pivotMask":16,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10f8f28"}}},{"pivotMask":16,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10c1fac"}}},{"pivotMask":16,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10c1fa4"}}},{"pivotMask":18,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"103eb1b"}}},{"pivotMask":18,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":26,"certificate":{"solutionHex":"1036b0f"}}},{"pivotMask":18,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"303635f"}}},{"pivotMask":18,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"3036b1f"}}},{"pivotMask":18,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10e63ee"}}},{"pivotMask":18,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":26,"certificate":{"solutionHex":"f95a06"}}},{"pivotMask":21,"deleteVertex":0,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"10f615f"}}},{"pivotMask":21,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10fe143"}}},{"pivotMask":21,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c73c3"}}},{"pivotMask":21,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"13fa23e"}}},{"pivotMask":21,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10c33c7"}}},{"pivotMask":21,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"10c13c7"}}},{"pivotMask":24,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"67ca1b"}}},{"pivotMask":24,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"67c25b"}}},{"pivotMask":24,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"47c37a"}}},{"pivotMask":24,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"47c35b"}}},{"pivotMask":24,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"c95a1f"}}},{"pivotMask":24,"deleteVertex":5,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"f85eb4"}}},{"pivotMask":48,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10c307e"}}},{"pivotMask":48,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"13db3d1"}}},{"pivotMask":48,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11cb3f0"}}},{"pivotMask":48,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10f8f38"}}},{"pivotMask":48,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"1041fbc"}}},{"pivotMask":48,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"1041f9d"}}}]},{"id":10,"nonstable":{"circle":false,"rank":33,"equations":42,"certificate":{"inconsistentEquationIndices":[2,4,7,9,12,14,20,21,23,25,27,28,31,33,34,37]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10feb03"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"14e43ec"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"16f404d"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10c746c"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10ee4e8"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10cf4e8"}}},{"pivotMask":4,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"b9fe30"}}},{"pivotMask":4,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"a97e0c"}}},{"pivotMask":4,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"a87e8d"}}},{"pivotMask":4,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"e8deba"}}},{"pivotMask":4,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"6852c9"}}},{"pivotMask":4,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10dff09"}}},{"pivotMask":6,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c347c"}}},{"pivotMask":6,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"13db7d1"}}},{"pivotMask":6,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":26,"certificate":{"solutionHex":"10cbfb8"}}},{"pivotMask":6,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10f8f38"}}},{"pivotMask":6,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"1059f38"}}},{"pivotMask":6,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"1059f19"}}},{"pivotMask":12,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"26ea0b"}}},{"pivotMask":12,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"26ee08"}}},{"pivotMask":12,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"665df"}}},{"pivotMask":12,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"444bac"}}},{"pivotMask":12,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"495b28"}}},{"pivotMask":12,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"88f5df"}}},{"pivotMask":16,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"b9b23e"}}},{"pivotMask":16,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"a9361d"}}},{"pivotMask":16,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"88347c"}}},{"pivotMask":16,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"4c9d7f0"}}},{"pivotMask":16,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"44ca9b"}}},{"pivotMask":16,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"104f4f8"}}},{"pivotMask":20,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10c37fc"}}},{"pivotMask":20,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"11cb7f0"}}},{"pivotMask":20,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":26,"certificate":{"solutionHex":"10cbfb8"}}},{"pivotMask":20,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10fe37a"}}},{"pivotMask":20,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"135fe11"}}},{"pivotMask":20,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"105ff19"}}},{"pivotMask":22,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"498f7f0"}}},{"pivotMask":22,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"88746c"}}},{"pivotMask":22,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"a87e8d"}}},{"pivotMask":22,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"e88aba"}}},{"pivotMask":22,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"283a8b"}}},{"pivotMask":22,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10d9f09"}}},{"pivotMask":30,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"7e36a"}}},{"pivotMask":30,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"7ef09"}}},{"pivotMask":30,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"665df"}}},{"pivotMask":30,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"66bee"}}},{"pivotMask":30,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"97b6a"}}},{"pivotMask":30,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"c95b6a"}}}]},{"id":11,"nonstable":{"circle":false,"rank":29,"equations":42,"certificate":{"inconsistentEquationIndices":[0,1,4,5,10,11,16,17,20,21,22,24,28,29,30]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10ee0ea"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10c74ec"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"30f655f"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10d1d0d"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10c9da8"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10cb4c8"}}},{"pivotMask":5,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"31c799f"}}},{"pivotMask":5,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10c7987"}}},{"pivotMask":5,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":26,"certificate":{"solutionHex":"10c70c7"}}},{"pivotMask":5,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10c3887"}}},{"pivotMask":5,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10e20a6"}}},{"pivotMask":5,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10e21cf"}}},{"pivotMask":8,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"e852df"}}},{"pivotMask":8,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"e9de3a"}}},{"pivotMask":8,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"c8d7fb"}}},{"pivotMask":8,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":26,"certificate":{"solutionHex":"c853ee"}}},{"pivotMask":8,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"c853ea"}}},{"pivotMask":8,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"14fc36a"}}},{"pivotMask":12,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"1011f1d"}}},{"pivotMask":12,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"101737a"}}},{"pivotMask":12,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"1001f9d"}}},{"pivotMask":12,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"10267f8"}}},{"pivotMask":12,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"103e778"}}},{"pivotMask":12,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"47c37a"}}},{"pivotMask":13,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"103691f"}}},{"pivotMask":13,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"1036d38"}}},{"pivotMask":13,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"10263df"}}},{"pivotMask":13,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"10227f8"}}},{"pivotMask":13,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10fa778"}}},{"pivotMask":13,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"8827fc"}}},{"pivotMask":14,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"103635f"}}},{"pivotMask":14,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"1036778"}}},{"pivotMask":14,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"10263df"}}},{"pivotMask":14,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"10267f8"}}},{"pivotMask":14,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10c77fc"}}},{"pivotMask":14,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"c853fe"}}},{"pivotMask":15,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"101151d"}}},{"pivotMask":15,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"101797a"}}},{"pivotMask":15,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"1001f9d"}}},{"pivotMask":15,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"10227f8"}}},{"pivotMask":15,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"901ff38"}}},{"pivotMask":15,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"7a778"}}},{"pivotMask":24,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11ee4d0"}}},{"pivotMask":24,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11cf4d0"}}},{"pivotMask":24,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"11cffb0"}}},{"pivotMask":24,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"10c93f8"}}},{"pivotMask":24,"deleteVertex":4,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"10d131f"}}},{"pivotMask":24,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11cb3f0"}}},{"pivotMask":32,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"106a0fa"}}},{"pivotMask":32,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10434fc"}}},{"pivotMask":32,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"1172770"}}},{"pivotMask":32,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"1051f1d"}}},{"pivotMask":32,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"1049fb8"}}},{"pivotMask":32,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"26ae19"}}},{"pivotMask":44,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"1011d1d"}}},{"pivotMask":44,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"101717a"}}},{"pivotMask":44,"deleteVertex":2,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"1001f9d"}}},{"pivotMask":44,"deleteVertex":3,"naji":{"circle":true,"rank":21,"equations":24,"certificate":{"solutionHex":"10227f8"}}},{"pivotMask":44,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"103a778"}}},{"pivotMask":44,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"7a778"}}}]},{"id":12,"nonstable":{"circle":false,"rank":33,"equations":39,"certificate":{"inconsistentEquationIndices":[1,4,7,11,14,16,21,32,36]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10fe90b"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10d7d0d"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"30f615f"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10f214f"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10ea1ea"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10e84c8"}}},{"pivotMask":5,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"34e419f"}}},{"pivotMask":5,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"14ec1a8"}}},{"pivotMask":5,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10ee4e8"}}},{"pivotMask":5,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"10cbca8"}}},{"pivotMask":5,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10ea0aa"}}},{"pivotMask":5,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"11ea1df"}}},{"pivotMask":10,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"982fb4"}}},{"pivotMask":10,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"882b8f"}}},{"pivotMask":10,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"a8aabb"}}},{"pivotMask":10,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"a97a0e"}}},{"pivotMask":10,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"27ea0a"}}},{"pivotMask":10,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"303637f"}}},{"pivotMask":32,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10feb1b"}}},{"pivotMask":32,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10d7f1d"}}},{"pivotMask":32,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"11fe770"}}},{"pivotMask":32,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10f635f"}}},{"pivotMask":32,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10ee3fa"}}},{"pivotMask":32,"deleteVertex":5,"naji":{"circle":true,"rank":21,"equations":23,"certificate":{"solutionHex":"10d7f1d"}}},{"pivotMask":33,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"266a06"}}},{"pivotMask":33,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"36ee11"}}},{"pivotMask":33,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"16ee91"}}},{"pivotMask":33,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"74c3d3"}}},{"pivotMask":33,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"45857f4"}}},{"pivotMask":33,"deleteVertex":5,"naji":{"circle":true,"rank":21,"equations":23,"certificate":{"solutionHex":"987db4"}}},{"pivotMask":36,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"3a42f6"}}},{"pivotMask":36,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"3852f6"}}},{"pivotMask":36,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"387e95"}}},{"pivotMask":36,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"785e95"}}},{"pivotMask":36,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"785eb4"}}},{"pivotMask":36,"deleteVertex":5,"naji":{"circle":true,"rank":21,"equations":23,"certificate":{"solutionHex":"10d7f1d"}}},{"pivotMask":37,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"1266a06"}}},{"pivotMask":37,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"136ee11"}}},{"pivotMask":37,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"106e4f8"}}},{"pivotMask":37,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"104fcb8"}}},{"pivotMask":37,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10ee0ba"}}},{"pivotMask":37,"deleteVertex":5,"naji":{"circle":true,"rank":21,"equations":23,"certificate":{"solutionHex":"987db4"}}}]},{"id":13,"nonstable":{"circle":false,"rank":30,"equations":39,"certificate":{"inconsistentEquationIndices":[0,3,5,8,13,15,18,23,26,32]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"16f424d"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"16f4a0e"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"14e418f"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"14e41ec"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"30f655f"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"34f455f"}}},{"pivotMask":4,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"68deb0"}}},{"pivotMask":4,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"68d6f9"}}},{"pivotMask":4,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"49de19"}}},{"pivotMask":4,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"48d7fb"}}},{"pivotMask":4,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"c8d7fb"}}},{"pivotMask":4,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"16f4a0c"}}},{"pivotMask":6,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"41c13a"}}},{"pivotMask":6,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"41c10b"}}},{"pivotMask":6,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"41c36a"}}},{"pivotMask":6,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":24,"certificate":{"solutionHex":"3af28"}}},{"pivotMask":6,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"88abbb"}}},{"pivotMask":6,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"28aabb"}}},{"pivotMask":12,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10fe37a"}}},{"pivotMask":12,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10fef19"}}},{"pivotMask":12,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10fe778"}}},{"pivotMask":12,"deleteVertex":3,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"10feb1b"}}},{"pivotMask":12,"deleteVertex":4,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"11cffb0"}}},{"pivotMask":12,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"14f435f"}}},{"pivotMask":16,"deleteVertex":0,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10f635f"}}},{"pivotMask":16,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"10f6b1f"}}},{"pivotMask":16,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":22,"certificate":{"solutionHex":"10e63df"}}},{"pivotMask":16,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":22,"certificate":{"solutionHex":"10e63fe"}}},{"pivotMask":16,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":22,"certificate":{"solutionHex":"10c7f9d"}}},{"pivotMask":16,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":23,"certificate":{"solutionHex":"15fc372"}}},{"pivotMask":17,"deleteVertex":0,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"241232"}}},{"pivotMask":17,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"74fa13"}}},{"pivotMask":17,"deleteVertex":2,"naji":{"circle":true,"rank":22,"equations":22,"certificate":{"solutionHex":"14d253"}}},{"pivotMask":17,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"54c1f2"}}},{"pivotMask":17,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"f0cb93"}}},{"pivotMask":17,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":24,"certificate":{"solutionHex":"14ca93"}}},{"pivotMask":21,"deleteVertex":0,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"10417fc"}}},{"pivotMask":21,"deleteVertex":1,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"10497f8"}}},{"pivotMask":21,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"1049fb8"}}},{"pivotMask":21,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"104f7f8"}}},{"pivotMask":21,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"101e37a"}}},{"pivotMask":21,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":25,"certificate":{"solutionHex":"15c372"}}},{"pivotMask":23,"deleteVertex":0,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"5645f0"}}},{"pivotMask":23,"deleteVertex":1,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"4641c5"}}},{"pivotMask":23,"deleteVertex":2,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"764e3e"}}},{"pivotMask":23,"deleteVertex":3,"naji":{"circle":true,"rank":22,"equations":23,"certificate":{"solutionHex":"243a36"}}},{"pivotMask":23,"deleteVertex":4,"naji":{"circle":true,"rank":22,"equations":25,"certificate":{"solutionHex":"f81a83"}}},{"pivotMask":23,"deleteVertex":5,"naji":{"circle":true,"rank":23,"equations":26,"certificate":{"solutionHex":"883b8b"}}}]},{"id":14,"nonstable":{"circle":false,"rank":42,"equations":61,"certificate":{"inconsistentEquationIndices":[1,2,8,9,16,17,19,20,23,25,26,28,29,30,33,34,38,44]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"183ed311bf"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":39,"certificate":{"solutionHex":"83fd30181"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":39,"certificate":{"solutionHex":"934fe0601"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"830ec467e"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"b7d804642"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83bccc47e"}}},{"pivotMask":0,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"833ecc47e"}}},{"pivotMask":3,"deleteVertex":0,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"834f30781"}}},{"pivotMask":3,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":39,"certificate":{"solutionHex":"934f607d8"}}},{"pivotMask":3,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":39,"certificate":{"solutionHex":"934fe0058"}}},{"pivotMask":3,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8b2eddfd8"}}},{"pivotMask":3,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a3881d0d8"}}},{"pivotMask":3,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8bbcddfd0"}}},{"pivotMask":3,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8b3eddfd0"}}},{"pivotMask":8,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"1a982dbf7"}}},{"pivotMask":8,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"1e882cb81"}}},{"pivotMask":8,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"12b82fd81"}}},{"pivotMask":8,"deleteVertex":3,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"122feadd2"}}},{"pivotMask":8,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"362beadc2"}}},{"pivotMask":8,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"360a2c442"}}},{"pivotMask":8,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"837ff2403"}}},{"pivotMask":11,"deleteVertex":0,"naji":{"circle":true,"rank":31,"equations":33,"certificate":{"solutionHex":"120a2cf81"}}},{"pivotMask":11,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"12982dff7"}}},{"pivotMask":11,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"12b82f076"}}},{"pivotMask":11,"deleteVertex":3,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"21ff94b7"}}},{"pivotMask":11,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"227be00f6"}}},{"pivotMask":11,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"220a3d0d0"}}},{"pivotMask":11,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"9b7fe0091"}}},{"pivotMask":12,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9b66fd898"}}},{"pivotMask":12,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":40,"certificate":{"solutionHex":"9f76fc8a3"}}},{"pivotMask":12,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":39,"certificate":{"solutionHex":"97567e7e2"}}},{"pivotMask":12,"deleteVertex":3,"naji":{"circle":true,"rank":32,"equations":39,"certificate":{"solutionHex":"9357e0672"}}},{"pivotMask":12,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"283d173ff0"}}},{"pivotMask":12,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"2815373ff0"}}},{"pivotMask":12,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2815370ff2"}}},{"pivotMask":13,"deleteVertex":0,"naji":{"circle":true,"rank":31,"equations":33,"certificate":{"solutionHex":"120a2c07e"}}},{"pivotMask":13,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"1e882c06e"}}},{"pivotMask":13,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"16882cfee"}}},{"pivotMask":13,"deleteVertex":3,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"60fd3e68"}}},{"pivotMask":13,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4266bc08ab"}}},{"pivotMask":13,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"4260a00fee"}}},{"pivotMask":13,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"bff9c3821"}}},{"pivotMask":15,"deleteVertex":0,"naji":{"circle":true,"rank":31,"equations":37,"certificate":{"solutionHex":"73d3c31"}}},{"pivotMask":15,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"f193c50"}}},{"pivotMask":15,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"f192c17"}}},{"pivotMask":15,"deleteVertex":3,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"77e08f6"}}},{"pivotMask":15,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"f5f3c11"}}},{"pivotMask":15,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"177f3c11"}}},{"pivotMask":15,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"1977e0891"}}},{"pivotMask":24,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"10b8afc37"}}},{"pivotMask":24,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"10b8efc01"}}},{"pivotMask":24,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"10b82fd81"}}},{"pivotMask":24,"deleteVertex":3,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"e930daf"}}},{"pivotMask":24,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"20681640b"}}},{"pivotMask":24,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"264b3243f"}}},{"pivotMask":24,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"463edcfbf"}}},{"pivotMask":27,"deleteVertex":0,"naji":{"circle":true,"rank":31,"equations":32,"certificate":{"solutionHex":"10882c781"}}},{"pivotMask":27,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"10982d7f7"}}},{"pivotMask":27,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"10b82f076"}}},{"pivotMask":27,"deleteVertex":3,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"981d4b7"}}},{"pivotMask":27,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"20181d2d0"}}},{"pivotMask":27,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"220a1d0d0"}}},{"pivotMask":27,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"423eddfbf"}}},{"pivotMask":29,"deleteVertex":0,"naji":{"circle":true,"rank":31,"equations":32,"certificate":{"solutionHex":"10882c05e"}}},{"pivotMask":29,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"10b8ef070"}}},{"pivotMask":29,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"10986d7f1"}}},{"pivotMask":29,"deleteVertex":3,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"9852773"}}},{"pivotMask":29,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"20180b754"}}},{"pivotMask":29,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"225b417f1"}}},{"pivotMask":29,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"420e0375c"}}},{"pivotMask":40,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"81e0fe9ae8"}}},{"pivotMask":40,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"81e0fe8a81"}}},{"pivotMask":40,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"81e0feba01"}}},{"pivotMask":40,"deleteVertex":3,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"1a07eaa13"}}},{"pivotMask":40,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"3e0beaa03"}}},{"pivotMask":40,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"7c682498b"}}},{"pivotMask":40,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"817ff2c03"}}},{"pivotMask":42,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"811effe70"}}},{"pivotMask":42,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"811e7dff0"}}},{"pivotMask":42,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":39,"certificate":{"solutionHex":"813effc31"}}},{"pivotMask":42,"deleteVertex":3,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"813ffbc70"}}},{"pivotMask":42,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"813effc70"}}},{"pivotMask":42,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"830effe78"}}},{"pivotMask":42,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"e0effa68"}}},{"pivotMask":43,"deleteVertex":0,"naji":{"circle":true,"rank":31,"equations":32,"certificate":{"solutionHex":"12022c781"}}},{"pivotMask":43,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"8160fe96e8"}}},{"pivotMask":43,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"81e0feb068"}}},{"pivotMask":43,"deleteVertex":3,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"607d94e8"}}},{"pivotMask":43,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"6260a7d0a9"}}},{"pivotMask":43,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"7c180d2e4"}}},{"pivotMask":43,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"6811e7d0b1"}}},{"pivotMask":46,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"c0d103f925"}}},{"pivotMask":46,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"906de86e"}}},{"pivotMask":46,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"926fe8ee"}}},{"pivotMask":46,"deleteVertex":3,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"1927e18ec"}}},{"pivotMask":46,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"3d21619f8"}}},{"pivotMask":46,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"7c6323874"}}},{"pivotMask":46,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"97372813"}}},{"pivotMask":50,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"810ebfe0d"}}},{"pivotMask":50,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"810e3dfcc"}}},{"pivotMask":50,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"810e3f30d"}}},{"pivotMask":50,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"810e3d3cc"}}},{"pivotMask":50,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"810ff92c8"}}},{"pivotMask":50,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"834ff02c8"}}},{"pivotMask":50,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"27fe2d37"}}},{"pivotMask":54,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"c0d103f925"}}},{"pivotMask":54,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"9069f80c"}}},{"pivotMask":54,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"92064888"}}},{"pivotMask":54,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"3d21609fb"}}},{"pivotMask":54,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"1927e0888"}}},{"pivotMask":54,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"7c43a1aff"}}},{"pivotMask":54,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"857e0af7"}}},{"pivotMask":58,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"3d09601fa"}}},{"pivotMask":58,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"3509607fb"}}},{"pivotMask":58,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"3d09e0ebb"}}},{"pivotMask":58,"deleteVertex":3,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"2108ddaab"}}},{"pivotMask":58,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"21081d2c8"}}},{"pivotMask":58,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"7e0acf248"}}},{"pivotMask":58,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"23edddb7"}}},{"pivotMask":60,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"3dd8a6ec6"}}},{"pivotMask":60,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"3dc8e7ebb"}}},{"pivotMask":60,"deleteVertex":2,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"35c8657fb"}}},{"pivotMask":60,"deleteVertex":3,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"21896a76b"}}},{"pivotMask":60,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"21880b748"}}},{"pivotMask":60,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"7e0b493c8"}}},{"pivotMask":60,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"625b76777"}}}]},{"id":15,"nonstable":{"circle":false,"rank":46,"equations":58,"certificate":{"inconsistentEquationIndices":[4,9,15,19,24,28,31,37,47,54]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"3a3c8d4f81"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"2a3d894fc2"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"83fc14042"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"830fd8081"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8fb41dfbf"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8f7790ffe"}}},{"pivotMask":0,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"8372100fe"}}},{"pivotMask":3,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3d8146c2"}}},{"pivotMask":3,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3c814681"}}},{"pivotMask":3,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"83fc14081"}}},{"pivotMask":3,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"830fd8042"}}},{"pivotMask":3,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8fb45cfbf"}}},{"pivotMask":3,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8f7712ffe"}}},{"pivotMask":3,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"837352fc2"}}},{"pivotMask":6,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"3a3c8d407e"}}},{"pivotMask":6,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3c81405a"}}},{"pivotMask":6,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"2a3c894fda"}}},{"pivotMask":6,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":39,"certificate":{"solutionHex":"830fc3619"}}},{"pivotMask":6,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83840375c"}}},{"pivotMask":6,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8377c3411"}}},{"pivotMask":6,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"937240493"}}},{"pivotMask":15,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":41,"certificate":{"solutionHex":"a3a81a51b"}}},{"pivotMask":15,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":41,"certificate":{"solutionHex":"a3b81b515"}}},{"pivotMask":15,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2a39819fd4"}}},{"pivotMask":15,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"1a3d8146bf"}}},{"pivotMask":15,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8357517d0"}}},{"pivotMask":15,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83a49e41f"}}},{"pivotMask":15,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83a48f40c"}}},{"pivotMask":16,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"b3c920601"}}},{"pivotMask":16,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"b7d960602"}}},{"pivotMask":16,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"83fc34042"}}},{"pivotMask":16,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"830fd8081"}}},{"pivotMask":16,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"afb818f85"}}},{"pivotMask":16,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"aff810f85"}}},{"pivotMask":16,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83fd90085"}}},{"pivotMask":19,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3d8346c2"}}},{"pivotMask":19,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3c834681"}}},{"pivotMask":19,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"83fc34081"}}},{"pivotMask":19,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"830fd8042"}}},{"pivotMask":19,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"afb85e13f"}}},{"pivotMask":19,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"aff85613f"}}},{"pivotMask":19,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83fc16103"}}},{"pivotMask":22,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"b3c920058"}}},{"pivotMask":22,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3c83405a"}}},{"pivotMask":22,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"1b3c96063f"}}},{"pivotMask":22,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":39,"certificate":{"solutionHex":"830fc3619"}}},{"pivotMask":22,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a3880361d"}}},{"pivotMask":22,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a3f803415"}}},{"pivotMask":22,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"93fd80497"}}},{"pivotMask":24,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"12352bd81"}}},{"pivotMask":24,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":41,"certificate":{"solutionHex":"16256adeb"}}},{"pivotMask":24,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"1e05e806a"}}},{"pivotMask":24,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"64475aab"}}},{"pivotMask":24,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"2e4bf5fab"}}},{"pivotMask":24,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2df810fa5"}}},{"pivotMask":24,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"6889c3dff4"}}},{"pivotMask":25,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3d8016f4"}}},{"pivotMask":25,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"b7d941620"}}},{"pivotMask":25,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":39,"certificate":{"solutionHex":"83fc03d35"}}},{"pivotMask":25,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"a7b85ad60"}}},{"pivotMask":25,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"483b0ffc33"}}},{"pivotMask":25,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"48300ffe3b"}}},{"pivotMask":25,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"48300ffe78"}}},{"pivotMask":27,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":41,"certificate":{"solutionHex":"1605e8eea"}}},{"pivotMask":27,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"1205e8e81"}}},{"pivotMask":27,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"1e05e8a81"}}},{"pivotMask":27,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a05baa17"}}},{"pivotMask":27,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"12a5be0abf"}}},{"pivotMask":27,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"129e83693f"}}},{"pivotMask":27,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"80fc36d03"}}},{"pivotMask":30,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"12352b076"}}},{"pivotMask":30,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"1205e807a"}}},{"pivotMask":30,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"12256adfb"}}},{"pivotMask":30,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"22455df9"}}},{"pivotMask":30,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"227bc3d60"}}},{"pivotMask":30,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"21f803435"}}},{"pivotMask":30,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"6809c02f77"}}},{"pivotMask":31,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":41,"certificate":{"solutionHex":"21a81ad1b"}}},{"pivotMask":31,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":41,"certificate":{"solutionHex":"21b81bd35"}}},{"pivotMask":31,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"219899ff5"}}},{"pivotMask":31,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"21d8756a0"}}},{"pivotMask":31,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"f5f04b3"}}},{"pivotMask":31,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4205f84bb"}}},{"pivotMask":31,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"5605e94a8"}}},{"pivotMask":48,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3c834f81"}}},{"pivotMask":48,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3d834fc2"}}},{"pivotMask":48,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"83fc34042"}}},{"pivotMask":48,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"830ff8081"}}},{"pivotMask":48,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"bff8250c4"}}},{"pivotMask":48,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"bff9a0085"}}},{"pivotMask":48,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83fdb0085"}}},{"pivotMask":51,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"abf836902"}}},{"pivotMask":51,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"aff837901"}}},{"pivotMask":51,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"83fc34081"}}},{"pivotMask":51,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"830ff8042"}}},{"pivotMask":51,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"bff960142"}}},{"pivotMask":51,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"bff826103"}}},{"pivotMask":51,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83fc36103"}}},{"pivotMask":52,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":40,"certificate":{"solutionHex":"1d38249a7"}}},{"pivotMask":52,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"1d28249c2"}}},{"pivotMask":52,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"19282499b"}}},{"pivotMask":52,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"1d7824981"}}},{"pivotMask":52,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"13968249bf"}}},{"pivotMask":52,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"3e0a2fb05"}}},{"pivotMask":52,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"11a982cbbf"}}},{"pivotMask":54,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3c83407e"}}},{"pivotMask":54,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"aff837064"}}},{"pivotMask":54,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"a7d835fe4"}}},{"pivotMask":54,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":39,"certificate":{"solutionHex":"830fc3e39"}}},{"pivotMask":54,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"838c03f3d"}}},{"pivotMask":54,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"837fc3c70"}}},{"pivotMask":54,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"9f7fc3860"}}},{"pivotMask":55,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"929689c2"}}},{"pivotMask":55,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":40,"certificate":{"solutionHex":"d39289a7"}}},{"pivotMask":55,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"519289a7"}}},{"pivotMask":55,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"1d7824066"}}},{"pivotMask":55,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"3d7e24fa7"}}},{"pivotMask":55,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a162f6bfe8"}}},{"pivotMask":55,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"1e8c2cfaf"}}},{"pivotMask":60,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":41,"certificate":{"solutionHex":"8813ffbd35"}}},{"pivotMask":60,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":41,"certificate":{"solutionHex":"8812ffad3b"}}},{"pivotMask":60,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8852ffbd60"}}},{"pivotMask":60,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8896ff683b"}}},{"pivotMask":60,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"816fb2c3f"}}},{"pivotMask":60,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"819c7dff0"}}},{"pivotMask":60,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"18986dbe0"}}},{"pivotMask":61,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"929419e8"}}},{"pivotMask":61,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"1d28019e4"}}},{"pivotMask":61,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"50899aa5"}}},{"pivotMask":61,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"1548a7a25"}}},{"pivotMask":61,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"3d40e7e21"}}},{"pivotMask":61,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a1600a9eec"}}},{"pivotMask":61,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"12b0efc21"}}}]},{"id":16,"nonstable":{"circle":false,"rank":47,"equations":54,"certificate":{"inconsistentEquationIndices":[0,1,2,5,6,7,8,10,12,13,14,16,17,19,21,23,24,30,32,33,38,39,40,42,43,45,46,48,49]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"3a3c814f81"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"2a3d814fc2"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":33,"certificate":{"solutionHex":"83fc14042"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":33,"certificate":{"solutionHex":"830fd8081"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"8fb41dfbf"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"8f7790ffe"}}},{"pivotMask":0,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":35,"certificate":{"solutionHex":"8372100fe"}}},{"pivotMask":3,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"a3d8146c2"}}},{"pivotMask":3,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"a3c814681"}}},{"pivotMask":3,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":33,"certificate":{"solutionHex":"83fc14081"}}},{"pivotMask":3,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":33,"certificate":{"solutionHex":"830fd8042"}}},{"pivotMask":3,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8fb45cfbf"}}},{"pivotMask":3,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8f7712ffe"}}},{"pivotMask":3,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"837352fc2"}}},{"pivotMask":6,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"3a3c81407e"}}},{"pivotMask":6,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"a3c81405a"}}},{"pivotMask":6,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2a3c814fda"}}},{"pivotMask":6,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"830fc3619"}}},{"pivotMask":6,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83840375c"}}},{"pivotMask":6,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8377c3411"}}},{"pivotMask":6,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"937240493"}}},{"pivotMask":15,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3a81a51b"}}},{"pivotMask":15,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3b81b515"}}},{"pivotMask":15,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"2a39899fd4"}}},{"pivotMask":15,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"1a3c8146bf"}}},{"pivotMask":15,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"8357517d0"}}},{"pivotMask":15,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83a49e41f"}}},{"pivotMask":15,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83a48f40c"}}},{"pivotMask":16,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"21c8f7f81"}}},{"pivotMask":16,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"21d8b6fc2"}}},{"pivotMask":16,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":33,"certificate":{"solutionHex":"21f834042"}}},{"pivotMask":16,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":33,"certificate":{"solutionHex":"218818081"}}},{"pivotMask":16,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"c835b9f"}}},{"pivotMask":16,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":35,"certificate":{"solutionHex":"420f90085"}}},{"pivotMask":16,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"6e0a10f85"}}},{"pivotMask":19,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"21d8346c2"}}},{"pivotMask":19,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"21c834681"}}},{"pivotMask":19,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":33,"certificate":{"solutionHex":"21f834081"}}},{"pivotMask":19,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":33,"certificate":{"solutionHex":"218818042"}}},{"pivotMask":19,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"c9327ee"}}},{"pivotMask":19,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"420e16103"}}},{"pivotMask":19,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"6e0a5613f"}}},{"pivotMask":22,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"21c8f707e"}}},{"pivotMask":22,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"21c83405a"}}},{"pivotMask":22,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"21c8b6fda"}}},{"pivotMask":22,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"218803619"}}},{"pivotMask":22,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"b850df2"}}},{"pivotMask":22,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"520f80497"}}},{"pivotMask":22,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"620a03415"}}},{"pivotMask":24,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":34,"certificate":{"solutionHex":"2353bd81"}}},{"pivotMask":24,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"2257adfb"}}},{"pivotMask":24,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":32,"certificate":{"solutionHex":"205f807a"}}},{"pivotMask":24,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"24475abb"}}},{"pivotMask":24,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"24ff5bbb"}}},{"pivotMask":24,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"1fdd00f2"}}},{"pivotMask":24,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"6809dfd0b3"}}},{"pivotMask":25,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"21d8016f4"}}},{"pivotMask":25,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"21d881ff5"}}},{"pivotMask":25,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"21f803d35"}}},{"pivotMask":25,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"21b85ad60"}}},{"pivotMask":25,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"77d2c33"}}},{"pivotMask":25,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"8420012f3f"}}},{"pivotMask":25,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"84e0012b6c"}}},{"pivotMask":27,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a05faa3b"}}},{"pivotMask":27,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"e05fba01"}}},{"pivotMask":27,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":32,"certificate":{"solutionHex":"205f8e81"}}},{"pivotMask":27,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"1205a8e97"}}},{"pivotMask":27,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"120fe8e93"}}},{"pivotMask":27,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"111ede0cbf"}}},{"pivotMask":27,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"80fdf0c83"}}},{"pivotMask":30,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":34,"certificate":{"solutionHex":"2353b076"}}},{"pivotMask":30,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"e05fb068"}}},{"pivotMask":30,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"6257bde9"}}},{"pivotMask":30,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"62455de9"}}},{"pivotMask":30,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"62fd1de9"}}},{"pivotMask":30,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"15fdc14a0"}}},{"pivotMask":30,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"6909dc0ff2"}}},{"pivotMask":31,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3a81ad1b"}}},{"pivotMask":31,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3b81bd35"}}},{"pivotMask":31,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"2a39899ff5"}}},{"pivotMask":31,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"a7d8756a0"}}},{"pivotMask":31,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":39,"certificate":{"solutionHex":"8757f16a0"}}},{"pivotMask":31,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"97f5e14a0"}}},{"pivotMask":31,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83f5f04b3"}}},{"pivotMask":52,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":40,"certificate":{"solutionHex":"1108e7a29"}}},{"pivotMask":52,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"1508a6a02"}}},{"pivotMask":52,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"1108a6a5a"}}},{"pivotMask":52,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":32,"certificate":{"solutionHex":"109e8a81"}}},{"pivotMask":52,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"2109aba5e"}}},{"pivotMask":52,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"220a1f715"}}},{"pivotMask":52,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2f9b0c85"}}},{"pivotMask":55,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":34,"certificate":{"solutionHex":"1558a6a02"}}},{"pivotMask":55,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"1148e7a29"}}},{"pivotMask":55,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"1148656a9"}}},{"pivotMask":55,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":32,"certificate":{"solutionHex":"109e806a"}}},{"pivotMask":55,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"21896b7a9"}}},{"pivotMask":55,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"220a1f55c"}}},{"pivotMask":55,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"2a5b70133"}}},{"pivotMask":60,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"88d3ffb821"}}},{"pivotMask":60,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"8892ffa83b"}}},{"pivotMask":60,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"88d2ffb860"}}},{"pivotMask":60,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"88d6ff7860"}}},{"pivotMask":60,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"816ff0cbb"}}},{"pivotMask":60,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"819c3ff74"}}},{"pivotMask":60,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"18982fb64"}}},{"pivotMask":61,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":34,"certificate":{"solutionHex":"155881a25"}}},{"pivotMask":61,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"150881a25"}}},{"pivotMask":61,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"d281b964"}}},{"pivotMask":61,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"d29289e6"}}},{"pivotMask":61,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"d27ec8e2"}}},{"pivotMask":61,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"e04dfa68"}}},{"pivotMask":61,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"80ad034be6"}}},{"pivotMask":63,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"aba8be83f"}}},{"pivotMask":63,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"afb8ff821"}}},{"pivotMask":63,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"afb87f960"}}},{"pivotMask":63,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"aff877960"}}},{"pivotMask":63,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"835ff0ef2"}}},{"pivotMask":63,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"83ac3fd3d"}}},{"pivotMask":63,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83fdf0cb3"}}},{"pivotMask":64,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"88d4ff7801"}}},{"pivotMask":64,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"8895ff6802"}}},{"pivotMask":64,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":33,"certificate":{"solutionHex":"81f434042"}}},{"pivotMask":64,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":33,"certificate":{"solutionHex":"8107f8081"}}},{"pivotMask":64,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"3818c3dfbf"}}},{"pivotMask":64,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"3814fb0ffe"}}},{"pivotMask":64,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"2048352d4"}}},{"pivotMask":67,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"8815ff4ec2"}}},{"pivotMask":67,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"8814ff4e81"}}},{"pivotMask":67,"deleteVertex":2,"naji":{"circle":true,"rank":31,"equations":33,"certificate":{"solutionHex":"81f434081"}}},{"pivotMask":67,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":33,"certificate":{"solutionHex":"8107f8042"}}},{"pivotMask":67,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"3818c7cfbf"}}},{"pivotMask":67,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"3814f32ffe"}}},{"pivotMask":67,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"20483650b"}}},{"pivotMask":68,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":40,"certificate":{"solutionHex":"d09289a7"}}},{"pivotMask":68,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"909689c2"}}},{"pivotMask":68,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"909289e6"}}},{"pivotMask":68,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":32,"certificate":{"solutionHex":"1d0824981"}}},{"pivotMask":68,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"3d0e27905"}}},{"pivotMask":68,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"91a0fa8ac4"}}},{"pivotMask":68,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"28c2cbee"}}},{"pivotMask":70,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"88d4ff7060"}}},{"pivotMask":70,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"8814ff407a"}}},{"pivotMask":70,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8894ff683b"}}},{"pivotMask":70,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":38,"certificate":{"solutionHex":"8107c3e39"}}},{"pivotMask":70,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"818c03f7c"}}},{"pivotMask":70,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"817fc3c31"}}},{"pivotMask":70,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"20380bd74"}}},{"pivotMask":71,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":34,"certificate":{"solutionHex":"1d5826902"}}},{"pivotMask":71,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"1d4827925"}}},{"pivotMask":71,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"1548256e4"}}},{"pivotMask":71,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":32,"certificate":{"solutionHex":"1d0824066"}}},{"pivotMask":71,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"2358963fe0"}}},{"pivotMask":71,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"3e0b6816a"}}},{"pivotMask":71,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"220b6856a"}}},{"pivotMask":77,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":34,"certificate":{"solutionHex":"1d5801925"}}},{"pivotMask":77,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"909419e8"}}},{"pivotMask":77,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"9285a96a"}}},{"pivotMask":77,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"1928659e8"}}},{"pivotMask":77,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"3da0a18fc"}}},{"pivotMask":77,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"91a802cbbf"}}},{"pivotMask":77,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"a14a9af4"}}},{"pivotMask":79,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3a83ed3f"}}},{"pivotMask":79,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3b83fd35"}}},{"pivotMask":79,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"abb83f935"}}},{"pivotMask":79,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"a7d875fe0"}}},{"pivotMask":79,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"835f71ff0"}}},{"pivotMask":79,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83acbec3f"}}},{"pivotMask":79,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":39,"certificate":{"solutionHex":"83bc3fd74"}}},{"pivotMask":84,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"148f7ebb"}}},{"pivotMask":84,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":34,"certificate":{"solutionHex":"158b6ec2"}}},{"pivotMask":84,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"148b6eda"}}},{"pivotMask":84,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":32,"certificate":{"solutionHex":"109f8e81"}}},{"pivotMask":84,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"18dbff5e"}}},{"pivotMask":84,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"2f837d05"}}},{"pivotMask":84,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"220b88295"}}},{"pivotMask":87,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"1558a6ec2"}}},{"pivotMask":87,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"1148e7ebb"}}},{"pivotMask":87,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"1148656bb"}}},{"pivotMask":87,"deleteVertex":3,"naji":{"circle":true,"rank":31,"equations":32,"certificate":{"solutionHex":"109f807a"}}},{"pivotMask":87,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"21897f7bd"}}},{"pivotMask":87,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2a5b77135"}}},{"pivotMask":87,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"220b4854a"}}},{"pivotMask":92,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"42373bfbf"}}},{"pivotMask":92,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"42277affb"}}},{"pivotMask":92,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"42377bfa1"}}},{"pivotMask":92,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"423654fa1"}}},{"pivotMask":92,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"420fd04fa"}}},{"pivotMask":92,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"f837d25"}}},{"pivotMask":92,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"819c082f4"}}},{"pivotMask":93,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"155881ee5"}}},{"pivotMask":93,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":34,"certificate":{"solutionHex":"15881ef5"}}},{"pivotMask":93,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"9381b935"}}},{"pivotMask":93,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"9393b9b7"}}},{"pivotMask":93,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"937ff8b3"}}},{"pivotMask":93,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"80ad037be4"}}},{"pivotMask":93,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"e04c8aab"}}},{"pivotMask":95,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"a3a83e53f"}}},{"pivotMask":95,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"a3b83f515"}}},{"pivotMask":95,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"abb83f915"}}},{"pivotMask":95,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"1a3c814fbf"}}},{"pivotMask":95,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"8b7fd0813"}}},{"pivotMask":95,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"aba81891b"}}},{"pivotMask":95,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"83ac08d0b"}}},{"pivotMask":124,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"3a3b818fbf"}}},{"pivotMask":124,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"2a3a818fda"}}},{"pivotMask":124,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"3a3a818ffe"}}},{"pivotMask":124,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"3a3e814ffe"}}},{"pivotMask":124,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"8367d049b"}}},{"pivotMask":124,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"83941f754"}}},{"pivotMask":124,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"8394082d4"}}},{"pivotMask":127,"deleteVertex":0,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"2a38818fda"}}},{"pivotMask":127,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"3a38818fbf"}}},{"pivotMask":127,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"3a38898ffe"}}},{"pivotMask":127,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"3a3c894ffe"}}},{"pivotMask":127,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"8357d06d2"}}},{"pivotMask":127,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"83a41f51d"}}},{"pivotMask":127,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":33,"certificate":{"solutionHex":"83a40850b"}}}]},{"id":17,"nonstable":{"circle":false,"rank":46,"equations":57,"certificate":{"inconsistentEquationIndices":[4,5,7,9,13,14,15,16,18,20,22,24,30,31,33,35,36,38,43,44,46,48,49,52]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"832ec5409"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83fcc447e"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"830e86202"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"835fd02c2"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83d0143c6"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"837213f3d"}}},{"pivotMask":0,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83738247f"}}},{"pivotMask":5,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"83ec14088"}}},{"pivotMask":5,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8bfcd5fd0"}}},{"pivotMask":5,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"383dcd4fbf"}}},{"pivotMask":5,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"835fc12d0"}}},{"pivotMask":5,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"93d43f254"}}},{"pivotMask":5,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"9376ff050"}}},{"pivotMask":5,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83723e403"}}},{"pivotMask":6,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"a3d8152d0"}}},{"pivotMask":6,"deleteVertex":1,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"83cc142c8"}}},{"pivotMask":6,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"387ccd4fbf"}}},{"pivotMask":6,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"a3a80a40b"}}},{"pivotMask":6,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83a40f509"}}},{"pivotMask":6,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"9376ff401"}}},{"pivotMask":6,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8b7311fd0"}}},{"pivotMask":9,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"83ec02508"}}},{"pivotMask":9,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83fc03544"}}},{"pivotMask":9,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"830e81205"}}},{"pivotMask":9,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"383cc94ffe"}}},{"pivotMask":9,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":35,"certificate":{"solutionHex":"83d110244"}}},{"pivotMask":9,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"8301db048"}}},{"pivotMask":9,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83214840b"}}},{"pivotMask":10,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83bc0b544"}}},{"pivotMask":10,"deleteVertex":1,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"83ac0b508"}}},{"pivotMask":10,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"830f481ca"}}},{"pivotMask":10,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"383ec14ffe"}}},{"pivotMask":10,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"834350148"}}},{"pivotMask":10,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"8301db201"}}},{"pivotMask":10,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83944c3d0"}}},{"pivotMask":16,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"762beafca"}}},{"pivotMask":16,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"760a2c442"}}},{"pivotMask":16,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"7e0be82c2"}}},{"pivotMask":16,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"6a5bfe202"}}},{"pivotMask":16,"deleteVertex":4,"naji":{"circle":true,"rank":33,"equations":39,"certificate":{"solutionHex":"660a13744"}}},{"pivotMask":16,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"6e0a13105"}}},{"pivotMask":16,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83fc03544"}}},{"pivotMask":21,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"660a7d088"}}},{"pivotMask":21,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"620a3d0d0"}}},{"pivotMask":21,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"6a1aff23f"}}},{"pivotMask":21,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"6a5bc123d"}}},{"pivotMask":21,"deleteVertex":4,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"420ec5611"}}},{"pivotMask":21,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":34,"certificate":{"solutionHex":"420ec7050"}}},{"pivotMask":21,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83fcc447e"}}},{"pivotMask":24,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"283f173ff0"}}},{"pivotMask":24,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"283217bff8"}}},{"pivotMask":24,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"8301f8efa"}}},{"pivotMask":24,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83f0d7c31"}}},{"pivotMask":24,"deleteVertex":4,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"83fdd3c31"}}},{"pivotMask":24,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":40,"certificate":{"solutionHex":"480bdffc31"}}},{"pivotMask":24,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"80fc03d74"}}},{"pivotMask":25,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"660a42f48"}}},{"pivotMask":25,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"4664a00fee"}}},{"pivotMask":25,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"7e0bc12e8"}}},{"pivotMask":25,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"6e0aff268"}}},{"pivotMask":25,"deleteVertex":4,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"8465024666"}}},{"pivotMask":25,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"84e003f06c"}}},{"pivotMask":25,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"2830178ffa"}}},{"pivotMask":26,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"14240a3ff6c"}}},{"pivotMask":26,"deleteVertex":1,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"21a80bd08"}}},{"pivotMask":26,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"7ca80a90b"}}},{"pivotMask":26,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"11280affa48"}}},{"pivotMask":26,"deleteVertex":4,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"967e0899"}}},{"pivotMask":26,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"84e003fb01"}}},{"pivotMask":26,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"5a05e8a91"}}},{"pivotMask":32,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"4667afffa1"}}},{"pivotMask":32,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"760a04442"}}},{"pivotMask":32,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"7e0a86a02"}}},{"pivotMask":32,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":39,"certificate":{"solutionHex":"6a7bfc8c2"}}},{"pivotMask":32,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"6e0096a7f"}}},{"pivotMask":32,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4a0792a06"}}},{"pivotMask":32,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"837382c7f"}}},{"pivotMask":34,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"807c37d35"}}},{"pivotMask":34,"deleteVertex":1,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"806c36d0b"}}},{"pivotMask":34,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"807c36d02"}}},{"pivotMask":34,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"807c34dc2"}}},{"pivotMask":34,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"80fd30dc6"}}},{"pivotMask":34,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"b7f824dc6"}}},{"pivotMask":34,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"3e0baaa06"}}},{"pivotMask":37,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"660a540a8"}}},{"pivotMask":37,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"620a150d0"}}},{"pivotMask":37,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"6a3ad487e"}}},{"pivotMask":37,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":39,"certificate":{"solutionHex":"6a7bc18fc"}}},{"pivotMask":37,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"4a0405a15"}}},{"pivotMask":37,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"5a763f87c"}}},{"pivotMask":37,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83723ec03"}}},{"pivotMask":38,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a3f817d11"}}},{"pivotMask":38,"deleteVertex":1,"naji":{"circle":true,"rank":32,"equations":39,"certificate":{"solutionHex":"83ec16d3f"}}},{"pivotMask":38,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"283cc94ffe"}}},{"pivotMask":38,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":40,"certificate":{"solutionHex":"a3f8344f6"}}},{"pivotMask":38,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83f5305f6"}}},{"pivotMask":38,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2832738ffe"}}},{"pivotMask":38,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"2835331ff0"}}},{"pivotMask":39,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"801c140b7"}}},{"pivotMask":39,"deleteVertex":1,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"801c142f6"}}},{"pivotMask":39,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"803c14df6"}}},{"pivotMask":39,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"807c01df4"}}},{"pivotMask":39,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"c903effdf0"}}},{"pivotMask":39,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"830605ffc"}}},{"pivotMask":39,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"c0e4effa29"}}},{"pivotMask":41,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"660a42528"}}},{"pivotMask":41,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"760b005c6"}}},{"pivotMask":41,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"7e0a81a05"}}},{"pivotMask":41,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"16a3a9483f"}}},{"pivotMask":41,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"6e0014a7e"}}},{"pivotMask":41,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4a215881b"}}},{"pivotMask":41,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"832148c0b"}}},{"pivotMask":42,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"7603285c6"}}},{"pivotMask":42,"deleteVertex":1,"naji":{"circle":true,"rank":32,"equations":42,"certificate":{"solutionHex":"5607695a8"}}},{"pivotMask":42,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":42,"certificate":{"solutionHex":"7e03681ea"}}},{"pivotMask":42,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"6e3254fa1"}}},{"pivotMask":42,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2660a54fe8"}}},{"pivotMask":42,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"25985c7e0"}}},{"pivotMask":42,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"819c4c3f0"}}},{"pivotMask":43,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"801c02537"}}},{"pivotMask":43,"deleteVertex":1,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"801c0b535"}}},{"pivotMask":43,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"807c01d35"}}},{"pivotMask":43,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"803c14db7"}}},{"pivotMask":43,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"c80313bdf6"}}},{"pivotMask":43,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a7905cfe0"}}},{"pivotMask":43,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"c0e013ba2f"}}},{"pivotMask":48,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"833eff470"}}},{"pivotMask":48,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83fdf2403"}}},{"pivotMask":48,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"830ff8ec2"}}},{"pivotMask":48,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"837fd2c02"}}},{"pivotMask":48,"deleteVertex":4,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"83fd92c06"}}},{"pivotMask":48,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a7f813d44"}}},{"pivotMask":48,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83fc03d44"}}},{"pivotMask":50,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"142409c8aab"}}},{"pivotMask":50,"deleteVertex":1,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"202928df6"}}},{"pivotMask":50,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"7c29789c2"}}},{"pivotMask":50,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"102809e8ac2"}}},{"pivotMask":50,"deleteVertex":4,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"977a18fd"}}},{"pivotMask":50,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4a07baa06"}}},{"pivotMask":50,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"1e8c2fb3d"}}},{"pivotMask":53,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"830ff90b8"}}},{"pivotMask":53,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9bfde0091"}}},{"pivotMask":53,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"833ffbc11"}}},{"pivotMask":53,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"837fc1c11"}}},{"pivotMask":53,"deleteVertex":4,"naji":{"circle":true,"rank":33,"equations":39,"certificate":{"solutionHex":"b3f804d93"}}},{"pivotMask":53,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83fcc5c11"}}},{"pivotMask":53,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83fcc4c7e"}}},{"pivotMask":55,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"6419a00a7"}}},{"pivotMask":55,"deleteVertex":1,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"2018342f6"}}},{"pivotMask":55,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"102808f7a68"}}},{"pivotMask":55,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"102809c1ae8"}}},{"pivotMask":55,"deleteVertex":4,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"409383f935"}}},{"pivotMask":55,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"44a3eff8e0"}}},{"pivotMask":55,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"40ec83fb2d"}}},{"pivotMask":56,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"76216afca"}}},{"pivotMask":56,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8567027fa5"}}},{"pivotMask":56,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":39,"certificate":{"solutionHex":"7e01e82ea"}}},{"pivotMask":56,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"6e00d7268"}}},{"pivotMask":56,"deleteVertex":4,"naji":{"circle":true,"rank":33,"equations":40,"certificate":{"solutionHex":"660a1376c"}}},{"pivotMask":56,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"25d891aa5"}}},{"pivotMask":56,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"80fc03574"}}},{"pivotMask":57,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"830fc2e78"}}},{"pivotMask":57,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"830fc3e39"}}},{"pivotMask":57,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"830fc1ef8"}}},{"pivotMask":57,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"832fbac3f"}}},{"pivotMask":57,"deleteVertex":4,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"83217ac3b"}}},{"pivotMask":57,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"b7d161fe0"}}},{"pivotMask":57,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8b217a83b"}}},{"pivotMask":59,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"641982827"}}},{"pivotMask":59,"deleteVertex":1,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"20084ad6a"}}},{"pivotMask":59,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"7c29419f8"}}},{"pivotMask":59,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"112808f7a48"}}},{"pivotMask":59,"deleteVertex":4,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"921619e8"}}},{"pivotMask":59,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4a217a81b"}}},{"pivotMask":59,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"ad161bf0"}}},{"pivotMask":64,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8126c5c09"}}},{"pivotMask":64,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"81f4c4c7e"}}},{"pivotMask":64,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"810686202"}}},{"pivotMask":64,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"8157f02c2"}}},{"pivotMask":64,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"81d0343c6"}}},{"pivotMask":64,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"817233f3d"}}},{"pivotMask":64,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"1142a16a4"}}},{"pivotMask":73,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"81e402d08"}}},{"pivotMask":73,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"81f403d44"}}},{"pivotMask":73,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"810681205"}}},{"pivotMask":73,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8dc4b7ffe"}}},{"pivotMask":73,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"81d130244"}}},{"pivotMask":73,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":34,"certificate":{"solutionHex":"8101fb048"}}},{"pivotMask":73,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"1107a060d"}}},{"pivotMask":98,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"807417d15"}}},{"pivotMask":98,"deleteVertex":1,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"806416d0b"}}},{"pivotMask":98,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"807416502"}}},{"pivotMask":98,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"8074345c2"}}},{"pivotMask":98,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"80f5305c6"}}},{"pivotMask":98,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"9850fb86bf"}}},{"pivotMask":98,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"1027a14a4"}}},{"pivotMask":107,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"801402d17"}}},{"pivotMask":107,"deleteVertex":1,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"80140bd15"}}},{"pivotMask":107,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"807401515"}}},{"pivotMask":107,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"803434597"}}},{"pivotMask":107,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"b031205d6"}}},{"pivotMask":107,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"981007c6bb"}}},{"pivotMask":107,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"216bc39"}}},{"pivotMask":112,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8136dfc50"}}},{"pivotMask":112,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"81f5d2c03"}}},{"pivotMask":112,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"8107d86c2"}}},{"pivotMask":112,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"8177f2402"}}},{"pivotMask":112,"deleteVertex":4,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"81f5b2406"}}},{"pivotMask":112,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9816fb3404"}}},{"pivotMask":112,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"1147a1224"}}}]},{"id":18,"nonstable":{"circle":false,"rank":45,"equations":60,"certificate":{"inconsistentEquationIndices":[1,3,5,7,10,11,12,14,15,17,19,20,22,23,26,28,29,31,33,36,37,39,51]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2832f49fd8"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a3b80857e"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":39,"certificate":{"solutionHex":"830fca602"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"2a3d894fc2"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8352916fd"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a7b01e53f"}}},{"pivotMask":0,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83b489404"}}},{"pivotMask":5,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"830e5d098"}}},{"pivotMask":5,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"abb89dfd4"}}},{"pivotMask":5,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"1831e9e63f"}}},{"pivotMask":5,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"2a3d881fd4"}}},{"pivotMask":5,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9356ff6d0"}}},{"pivotMask":5,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83268541d"}}},{"pivotMask":5,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8326c5408"}}},{"pivotMask":9,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"830e42758"}}},{"pivotMask":9,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a38803748"}}},{"pivotMask":9,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":39,"certificate":{"solutionHex":"830fc1609"}}},{"pivotMask":9,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"830edf609"}}},{"pivotMask":9,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83015b609"}}},{"pivotMask":9,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a7b01e53f"}}},{"pivotMask":9,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a3b01f515"}}},{"pivotMask":10,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"2a38818fca"}}},{"pivotMask":10,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"3a38858fbf"}}},{"pivotMask":10,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"830fd82da"}}},{"pivotMask":10,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a3c81425a"}}},{"pivotMask":10,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83475035a"}}},{"pivotMask":10,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83b41f154"}}},{"pivotMask":10,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83b489415"}}},{"pivotMask":15,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":40,"certificate":{"solutionHex":"830f9869f"}}},{"pivotMask":15,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"3a39818fbf"}}},{"pivotMask":15,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"1a3981a73f"}}},{"pivotMask":15,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":42,"certificate":{"solutionHex":"a3981b754"}}},{"pivotMask":15,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8317db650"}}},{"pivotMask":15,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83c41479f"}}},{"pivotMask":15,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83c4147ca"}}},{"pivotMask":16,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"830f49fd8"}}},{"pivotMask":16,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a3b808d7e"}}},{"pivotMask":16,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":39,"certificate":{"solutionHex":"830fca602"}}},{"pivotMask":16,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"830ebe602"}}},{"pivotMask":16,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8302be606"}}},{"pivotMask":16,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"b7f02153d"}}},{"pivotMask":16,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83f4b6406"}}},{"pivotMask":20,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"5a1488af7"}}},{"pivotMask":20,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"44e04ffa29"}}},{"pivotMask":20,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"46245dde9"}}},{"pivotMask":20,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":39,"certificate":{"solutionHex":"56256adeb"}}},{"pivotMask":20,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"76226fde9"}}},{"pivotMask":20,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"35f060522"}}},{"pivotMask":20,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a805ff0ef2"}}},{"pivotMask":21,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":39,"certificate":{"solutionHex":"9b6fe009b"}}},{"pivotMask":21,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"830e3d0fc"}}},{"pivotMask":21,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"934fa06bf"}}},{"pivotMask":21,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"830e8163d"}}},{"pivotMask":21,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"283dc05ff5"}}},{"pivotMask":21,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"2830e05ffd"}}},{"pivotMask":21,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2830e45ff8"}}},{"pivotMask":25,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":39,"certificate":{"solutionHex":"9b6fc281b"}}},{"pivotMask":25,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a38803f48"}}},{"pivotMask":25,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":39,"certificate":{"solutionHex":"830fc1609"}}},{"pivotMask":25,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"934fe0689"}}},{"pivotMask":25,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83c13078d"}}},{"pivotMask":25,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"b7f1215bf"}}},{"pivotMask":25,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"b3f120595"}}},{"pivotMask":26,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"aba89880a"}}},{"pivotMask":26,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"1aba8d883f"}}},{"pivotMask":26,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"830fd82da"}}},{"pivotMask":26,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a3c83425a"}}},{"pivotMask":26,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"93462035e"}}},{"pivotMask":26,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"93f420156"}}},{"pivotMask":26,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83f4b6417"}}},{"pivotMask":30,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a44b6aca"}}},{"pivotMask":30,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a44f7abb"}}},{"pivotMask":30,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2447777a"}}},{"pivotMask":30,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2120568ffa"}}},{"pivotMask":30,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"129d6f360"}}},{"pivotMask":30,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"11f420176"}}},{"pivotMask":30,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a805ff0ef6"}}},{"pivotMask":31,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":41,"certificate":{"solutionHex":"2188196fc"}}},{"pivotMask":31,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2198d8fa1"}}},{"pivotMask":31,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"21985af60"}}},{"pivotMask":31,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"21981bf74"}}},{"pivotMask":31,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"d497c35"}}},{"pivotMask":31,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"420497e3d"}}},{"pivotMask":31,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"460497e68"}}},{"pivotMask":32,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"525f61520"}}},{"pivotMask":32,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"560f68542"}}},{"pivotMask":32,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"560fe8ec2"}}},{"pivotMask":32,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"422e94802"}}},{"pivotMask":32,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"660a11fc4"}}},{"pivotMask":32,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":39,"certificate":{"solutionHex":"224b37fd4"}}},{"pivotMask":32,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83bc89c04"}}},{"pivotMask":34,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"1158a6ef7"}}},{"pivotMask":34,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"1148a6eda"}}},{"pivotMask":34,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"157824dc2"}}},{"pivotMask":34,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"1297adc2"}}},{"pivotMask":34,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"25f811dc4"}}},{"pivotMask":34,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":39,"certificate":{"solutionHex":"224b37fd4"}}},{"pivotMask":34,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"52a1a3eb3f"}}},{"pivotMask":37,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"420e7d0b8"}}},{"pivotMask":37,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"420e3d0d4"}}},{"pivotMask":37,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"426fa2814"}}},{"pivotMask":37,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"422e81814"}}},{"pivotMask":37,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"420e45fd0"}}},{"pivotMask":37,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"21e54ff7"}}},{"pivotMask":37,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"832ec5c08"}}},{"pivotMask":39,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"178340b7"}}},{"pivotMask":39,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"148756bb"}}},{"pivotMask":39,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"16875dfb"}}},{"pivotMask":39,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"12941df9"}}},{"pivotMask":39,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"1fc45dd0"}}},{"pivotMask":39,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"21e54ff7"}}},{"pivotMask":39,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"52a0a7eb3f"}}},{"pivotMask":40,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a05836537"}}},{"pivotMask":40,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2805f73ff0"}}},{"pivotMask":40,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"807ff0cf2"}}},{"pivotMask":40,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"4a0383fd74"}}},{"pivotMask":40,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"480bd7fd70"}}},{"pivotMask":40,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"a39819ff4"}}},{"pivotMask":40,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"42e0a3fb6c"}}},{"pivotMask":41,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"420e42f78"}}},{"pivotMask":41,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4460e40fea"}}},{"pivotMask":41,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"560fc1ee8"}}},{"pivotMask":41,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"467fe2823"}}},{"pivotMask":41,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"846003deec"}}},{"pivotMask":41,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"60579fe8"}}},{"pivotMask":41,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"bff162823"}}},{"pivotMask":42,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"a3a83e53f"}}},{"pivotMask":42,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"a7b83f564"}}},{"pivotMask":42,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"830ff8efa"}}},{"pivotMask":42,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"a7f815de4"}}},{"pivotMask":42,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a7f811de4"}}},{"pivotMask":42,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"a39819ff4"}}},{"pivotMask":42,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"83bc89c35"}}},{"pivotMask":43,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"17802d37"}}},{"pivotMask":43,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"5381bd64"}}},{"pivotMask":43,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"157801de4"}}},{"pivotMask":43,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"57835de4"}}},{"pivotMask":43,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8057035ce4"}}},{"pivotMask":43,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"60579fe8"}}},{"pivotMask":43,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"3e0169be8"}}},{"pivotMask":48,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"5a5fe1ae0"}}},{"pivotMask":48,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"5e0fe8a83"}}},{"pivotMask":48,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"560fe8ec2"}}},{"pivotMask":48,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"562fea802"}}},{"pivotMask":48,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"1724b20fbf"}}},{"pivotMask":48,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"320b28fd6"}}},{"pivotMask":48,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83fcb6c06"}}},{"pivotMask":50,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"195826937"}}},{"pivotMask":50,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"19482691b"}}},{"pivotMask":50,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"157824dc2"}}},{"pivotMask":50,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"152824dc2"}}},{"pivotMask":50,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"131a920dbf"}}},{"pivotMask":50,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"320b28fd6"}}},{"pivotMask":50,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"12a5b20bbf"}}},{"pivotMask":52,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83f4b6c37"}}},{"pivotMask":52,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83b4ffc70"}}},{"pivotMask":52,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"93f460df2"}}},{"pivotMask":52,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":41,"certificate":{"solutionHex":"83f570df2"}}},{"pivotMask":52,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83fd30df6"}}},{"pivotMask":52,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":40,"certificate":{"solutionHex":"815f71ff0"}}},{"pivotMask":52,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a858b6837"}}},{"pivotMask":53,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"421e5c0a0"}}},{"pivotMask":53,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"6462efdfe8"}}},{"pivotMask":53,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"462edd829"}}},{"pivotMask":53,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"562fc1829"}}},{"pivotMask":53,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"762245829"}}},{"pivotMask":53,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"60655fe8"}}},{"pivotMask":53,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8b2645839"}}},{"pivotMask":54,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8855ff5ee4"}}},{"pivotMask":54,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8854ff5ee0"}}},{"pivotMask":54,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8856ff5ce0"}}},{"pivotMask":54,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":40,"certificate":{"solutionHex":"8892ffa93b"}}},{"pivotMask":54,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"89acbe83f"}}},{"pivotMask":54,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":40,"certificate":{"solutionHex":"815f71ff0"}}},{"pivotMask":54,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2858b6837"}}},{"pivotMask":55,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"119a90b7"}}},{"pivotMask":55,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"509289a7"}}},{"pivotMask":55,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"5292ade6"}}},{"pivotMask":55,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"152801de4"}}},{"pivotMask":55,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"352e85de4"}}},{"pivotMask":55,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"60655fe8"}}},{"pivotMask":55,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"adc85be4"}}},{"pivotMask":58,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"a3a83ed3f"}}},{"pivotMask":58,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"a7b83fd64"}}},{"pivotMask":58,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"830ff8efa"}}},{"pivotMask":58,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"a7f835de4"}}},{"pivotMask":58,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"834f30ffe"}}},{"pivotMask":58,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"839c7dff0"}}},{"pivotMask":58,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83fcb6c37"}}},{"pivotMask":59,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"11982a77"}}},{"pivotMask":59,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"51899aa5"}}},{"pivotMask":59,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"157801de4"}}},{"pivotMask":59,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"5392ade6"}}},{"pivotMask":59,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"35b07ede2"}}},{"pivotMask":59,"deleteVertex":5,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"60559fe8"}}},{"pivotMask":59,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"2e4076bea"}}},{"pivotMask":64,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"892fc9839"}}},{"pivotMask":64,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9d3ffe8fe"}}},{"pivotMask":64,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"810fcae02"}}},{"pivotMask":64,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"955fe0ec2"}}},{"pivotMask":64,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8152b1efd"}}},{"pivotMask":64,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"bff0a18fd"}}},{"pivotMask":64,"deleteVertex":6,"naji":{"circle":true,"rank":33,"equations":39,"certificate":{"solutionHex":"120f2fb2d"}}},{"pivotMask":66,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"1548a7a25"}}},{"pivotMask":66,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"1148a6a5a"}}},{"pivotMask":66,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"1d5826902"}}},{"pivotMask":66,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"909689c2"}}},{"pivotMask":66,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"3d99b9884"}}},{"pivotMask":66,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"52a1a3eb7f"}}},{"pivotMask":66,"deleteVertex":6,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"224bb1a94"}}},{"pivotMask":68,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a8c48b9b"}}},{"pivotMask":68,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"40e8d3fbec"}}},{"pivotMask":68,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"68d9d6ec"}}},{"pivotMask":68,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":41,"certificate":{"solutionHex":"168cac6ee"}}},{"pivotMask":68,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"a160fedee8"}}},{"pivotMask":68,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"3dd062f23"}}},{"pivotMask":68,"deleteVertex":6,"naji":{"circle":true,"rank":33,"equations":41,"certificate":{"solutionHex":"81d4757f0"}}},{"pivotMask":69,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"810e7d0b8"}}},{"pivotMask":69,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"29d1fe0fe2"}}},{"pivotMask":69,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"851effe60"}}},{"pivotMask":69,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"955fc1ee0"}}},{"pivotMask":69,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"4811effef0"}}},{"pivotMask":69,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"832e85c3d"}}},{"pivotMask":69,"deleteVertex":6,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"62a9582d"}}},{"pivotMask":71,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"1d08240a7"}}},{"pivotMask":71,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"1108656a9"}}},{"pivotMask":71,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"1908659e8"}}},{"pivotMask":71,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"909419e8"}}},{"pivotMask":71,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"3d08459f8"}}},{"pivotMask":71,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"52a0a3eb3f"}}},{"pivotMask":71,"deleteVertex":6,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"23ad4872"}}},{"pivotMask":80,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"810f497f8"}}},{"pivotMask":80,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"951f7e73f"}}},{"pivotMask":80,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"810fcae02"}}},{"pivotMask":80,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"810e9ee02"}}},{"pivotMask":80,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"81029ee06"}}},{"pivotMask":80,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"afb09e87f"}}},{"pivotMask":80,"deleteVertex":6,"naji":{"circle":true,"rank":33,"equations":39,"certificate":{"solutionHex":"24f30baf"}}},{"pivotMask":82,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"156825de4"}}},{"pivotMask":82,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"116824d9b"}}},{"pivotMask":82,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"1d5826902"}}},{"pivotMask":82,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"95836902"}}},{"pivotMask":82,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"129c8b683f"}}},{"pivotMask":82,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"12a5b20bff"}}},{"pivotMask":82,"deleteVertex":6,"naji":{"circle":true,"rank":33,"equations":39,"certificate":{"solutionHex":"320aaea16"}}},{"pivotMask":86,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"420696e1f"}}},{"pivotMask":86,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"4216d6e60"}}},{"pivotMask":86,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"423654da1"}}},{"pivotMask":86,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":40,"certificate":{"solutionHex":"4207787fa"}}},{"pivotMask":86,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"4205387fe"}}},{"pivotMask":86,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"f5305f6"}}},{"pivotMask":86,"deleteVertex":6,"naji":{"circle":true,"rank":33,"equations":40,"certificate":{"solutionHex":"8153317f0"}}},{"pivotMask":87,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"509b90a7"}}},{"pivotMask":87,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"119399b7"}}},{"pivotMask":87,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9193b9b7"}}},{"pivotMask":87,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"95801935"}}},{"pivotMask":87,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"9d405835"}}},{"pivotMask":87,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"adcc5be0"}}},{"pivotMask":87,"deleteVertex":6,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"6221582d"}}}]},{"id":19,"nonstable":{"circle":false,"rank":46,"equations":57,"certificate":{"inconsistentEquationIndices":[1,3,5,7,10,11,12,14,16,17,18,21,22,24,26,28,29,31,33,36,39,41,47,48,49]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2a3a809fd8"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"83bc0857e"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"830fca602"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"2a3d814fc2"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8352916fd"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"a7b01e53f"}}},{"pivotMask":0,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83b489404"}}},{"pivotMask":5,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"830e5d098"}}},{"pivotMask":5,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":40,"certificate":{"solutionHex":"8bbc9dfd4"}}},{"pivotMask":5,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"1a3981c6bf"}}},{"pivotMask":5,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"2a3d801fd4"}}},{"pivotMask":5,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9356ff6d0"}}},{"pivotMask":5,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83268541d"}}},{"pivotMask":5,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8326c5408"}}},{"pivotMask":9,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"830e42758"}}},{"pivotMask":9,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"838c03748"}}},{"pivotMask":9,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"830fc1609"}}},{"pivotMask":9,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"830edf609"}}},{"pivotMask":9,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83015b609"}}},{"pivotMask":9,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a7b01e53f"}}},{"pivotMask":9,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a3b01f515"}}},{"pivotMask":10,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2830f58fca"}}},{"pivotMask":10,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"3830f58fbf"}}},{"pivotMask":10,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"830fd82da"}}},{"pivotMask":10,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a3c81425a"}}},{"pivotMask":10,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83475035a"}}},{"pivotMask":10,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83b41f154"}}},{"pivotMask":10,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83b489415"}}},{"pivotMask":15,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":39,"certificate":{"solutionHex":"830f9869f"}}},{"pivotMask":15,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"3831f18fbf"}}},{"pivotMask":15,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"1831f187bf"}}},{"pivotMask":15,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a3981b754"}}},{"pivotMask":15,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8317db650"}}},{"pivotMask":15,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83c41479f"}}},{"pivotMask":15,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83c4147ca"}}},{"pivotMask":16,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"21a889818"}}},{"pivotMask":16,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"21b808d7e"}}},{"pivotMask":16,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"21880a602"}}},{"pivotMask":16,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"21d8b6fc2"}}},{"pivotMask":16,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"6621de4"}}},{"pivotMask":16,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":35,"certificate":{"solutionHex":"4200be406"}}},{"pivotMask":16,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"56042953d"}}},{"pivotMask":21,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"21883c09b"}}},{"pivotMask":21,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"221983dff4"}}},{"pivotMask":21,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"21987d6a0"}}},{"pivotMask":21,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"21d881ff5"}}},{"pivotMask":21,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"3adfce0"}}},{"pivotMask":21,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"4420e3f53d"}}},{"pivotMask":21,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4460e7f528"}}},{"pivotMask":25,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"218802f1b"}}},{"pivotMask":25,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":34,"certificate":{"solutionHex":"218803f48"}}},{"pivotMask":25,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"218801609"}}},{"pivotMask":25,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"64883d6c8"}}},{"pivotMask":25,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"216bc09"}}},{"pivotMask":25,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"420138585"}}},{"pivotMask":25,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4201795d0"}}},{"pivotMask":26,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"25a97edff"}}},{"pivotMask":26,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"21a93fd99"}}},{"pivotMask":26,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"2188182da"}}},{"pivotMask":26,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"21c83425a"}}},{"pivotMask":26,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"14f76bda"}}},{"pivotMask":26,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"4a043efd6"}}},{"pivotMask":26,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"520428556"}}},{"pivotMask":29,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"517f9ee0"}}},{"pivotMask":29,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"85f3c3d"}}},{"pivotMask":29,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"927ba81f"}}},{"pivotMask":29,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"4c27fb809"}}},{"pivotMask":29,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"9287f96a"}}},{"pivotMask":29,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"109ecb783f"}}},{"pivotMask":29,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"9fcb7815"}}},{"pivotMask":31,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":42,"certificate":{"solutionHex":"871fd96e0"}}},{"pivotMask":31,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2830f18ffe"}}},{"pivotMask":31,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8b2f9a83f"}}},{"pivotMask":31,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a3981bf74"}}},{"pivotMask":31,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":42,"certificate":{"solutionHex":"83269fc3d"}}},{"pivotMask":31,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8ff497860"}}},{"pivotMask":31,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8bf497835"}}},{"pivotMask":32,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"52276affb"}}},{"pivotMask":32,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":40,"certificate":{"solutionHex":"560768542"}}},{"pivotMask":32,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"5607e8ec2"}}},{"pivotMask":32,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"422694802"}}},{"pivotMask":32,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"660a11fc4"}}},{"pivotMask":32,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"21b899814"}}},{"pivotMask":32,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"81bc89c04"}}},{"pivotMask":34,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"1158a6ef7"}}},{"pivotMask":34,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"1148a6eda"}}},{"pivotMask":34,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"157824dc2"}}},{"pivotMask":34,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":34,"certificate":{"solutionHex":"1297adc2"}}},{"pivotMask":34,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"25f811dc4"}}},{"pivotMask":34,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"224b37fd4"}}},{"pivotMask":34,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"52a0bbfafd"}}},{"pivotMask":37,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"42067d0b8"}}},{"pivotMask":37,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"42063d0d4"}}},{"pivotMask":37,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4216bfe7f"}}},{"pivotMask":37,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"422681814"}}},{"pivotMask":37,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"420e45fd0"}}},{"pivotMask":37,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"3814dd2"}}},{"pivotMask":37,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"812ec5c08"}}},{"pivotMask":39,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"178350b4"}}},{"pivotMask":39,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"148756bb"}}},{"pivotMask":39,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"16877d7b"}}},{"pivotMask":39,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":34,"certificate":{"solutionHex":"12941df9"}}},{"pivotMask":39,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"1fc45dd0"}}},{"pivotMask":39,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"23ed4837"}}},{"pivotMask":39,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"52a4abfafd"}}},{"pivotMask":40,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a05836537"}}},{"pivotMask":40,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"2805c37ff4"}}},{"pivotMask":40,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"807ff0cf2"}}},{"pivotMask":40,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"4803effc70"}}},{"pivotMask":40,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"480bd7fd70"}}},{"pivotMask":40,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":39,"certificate":{"solutionHex":"abb899835"}}},{"pivotMask":40,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"42e0bffaa9"}}},{"pivotMask":41,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"420642f78"}}},{"pivotMask":41,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"4460640fea"}}},{"pivotMask":41,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"5607c1ee8"}}},{"pivotMask":41,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8460ffdee8"}}},{"pivotMask":41,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"846003deec"}}},{"pivotMask":41,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"8053024ce6"}}},{"pivotMask":41,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"881303fd35"}}},{"pivotMask":42,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8327fa43b"}}},{"pivotMask":42,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8737fb460"}}},{"pivotMask":42,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":39,"certificate":{"solutionHex":"8307f8efa"}}},{"pivotMask":42,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8777d1ce0"}}},{"pivotMask":42,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a7f811de4"}}},{"pivotMask":42,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":40,"certificate":{"solutionHex":"81fd51df0"}}},{"pivotMask":42,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"81bc89c35"}}},{"pivotMask":43,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"17802d74"}}},{"pivotMask":43,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"53fdbc60"}}},{"pivotMask":43,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"157801de4"}}},{"pivotMask":43,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"57ff1ce0"}}},{"pivotMask":43,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8057035ce4"}}},{"pivotMask":43,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"6056aa2b"}}},{"pivotMask":43,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"3e016aa2b"}}},{"pivotMask":45,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"17270cb3"}}},{"pivotMask":45,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":38,"certificate":{"solutionHex":"17bf7d11"}}},{"pivotMask":45,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"16b77d7b"}}},{"pivotMask":45,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"172f0cd2"}}},{"pivotMask":45,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"1fd70dd2"}}},{"pivotMask":45,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"3834dd2"}}},{"pivotMask":45,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"3d28259fd"}}},{"pivotMask":47,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"420fb8ebf"}}},{"pivotMask":47,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"424fa0e95"}}},{"pivotMask":47,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"426fa0894"}}},{"pivotMask":47,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"420f38fd6"}}},{"pivotMask":47,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"420f78fd2"}}},{"pivotMask":47,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":39,"certificate":{"solutionHex":"23feb835"}}},{"pivotMask":47,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83cc34fca"}}},{"pivotMask":50,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"909789ea"}}},{"pivotMask":50,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"909389e6"}}},{"pivotMask":50,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"109f8ac2"}}},{"pivotMask":50,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"1508a6a02"}}},{"pivotMask":50,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"110e27b64"}}},{"pivotMask":50,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"128cad6ed"}}},{"pivotMask":50,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"2fca6c06"}}},{"pivotMask":55,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"168750ab"}}},{"pivotMask":55,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"548356e4"}}},{"pivotMask":55,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"548b7aa5"}}},{"pivotMask":55,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"150881a25"}}},{"pivotMask":55,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":37,"certificate":{"solutionHex":"58cdfba1"}}},{"pivotMask":55,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"2060e55fe8"}}},{"pivotMask":55,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4227affda1"}}},{"pivotMask":59,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"16842d6b"}}},{"pivotMask":59,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"12f9ac1f"}}},{"pivotMask":59,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"109c1af8"}}},{"pivotMask":59,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"14f3035e"}}},{"pivotMask":59,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"147b2bde"}}},{"pivotMask":59,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"2152b274"}}},{"pivotMask":59,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"32312bdb5"}}},{"pivotMask":63,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"426fa089c"}}},{"pivotMask":63,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"464fe0eea"}}},{"pivotMask":63,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"464f6076a"}}},{"pivotMask":63,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2460f7bfe8"}}},{"pivotMask":63,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"461eff660"}}},{"pivotMask":63,"deleteVertex":5,"naji":{"circle":true,"rank":33,"equations":37,"certificate":{"solutionHex":"6c92066e"}}},{"pivotMask":63,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"b3c92067e"}}},{"pivotMask":69,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"81067d0b8"}}},{"pivotMask":69,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"281943dff4"}}},{"pivotMask":69,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8851ffdee0"}}},{"pivotMask":69,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":36,"certificate":{"solutionHex":"8895fc1835"}}},{"pivotMask":69,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"4811effef0"}}},{"pivotMask":69,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"812e85c3d"}}},{"pivotMask":69,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"42a9582d"}}},{"pivotMask":71,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"1d08250a4"}}},{"pivotMask":71,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"1108656a9"}}},{"pivotMask":71,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"190867968"}}},{"pivotMask":71,"deleteVertex":3,"naji":{"circle":true,"rank":33,"equations":35,"certificate":{"solutionHex":"909419e8"}}},{"pivotMask":71,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"3d08459f8"}}},{"pivotMask":71,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"52a4abfabd"}}},{"pivotMask":71,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"21ad4a72"}}},{"pivotMask":73,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"810642f78"}}},{"pivotMask":73,"deleteVertex":1,"naji":{"circle":true,"rank":33,"equations":34,"certificate":{"solutionHex":"818403f48"}}},{"pivotMask":73,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":36,"certificate":{"solutionHex":"8107c1e09"}}},{"pivotMask":73,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8106ffe09"}}},{"pivotMask":73,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"81017be09"}}},{"pivotMask":73,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"981203ed3f"}}},{"pivotMask":73,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"21609f2"}}},{"pivotMask":75,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"1d0802964"}}},{"pivotMask":75,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"d1fdb821"}}},{"pivotMask":75,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"1d5801925"}}},{"pivotMask":75,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"1d1fe08a3"}}},{"pivotMask":75,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"81d10248a7"}}},{"pivotMask":75,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"3e016ba29"}}},{"pivotMask":75,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":35,"certificate":{"solutionHex":"6057ba29"}}},{"pivotMask":79,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"810fb8ebf"}}},{"pivotMask":79,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8d1ffb821"}}},{"pivotMask":79,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"851f79fe0"}}},{"pivotMask":79,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9d1fe08a3"}}},{"pivotMask":79,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"811ffbe70"}}},{"pivotMask":79,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83cc34fbf"}}},{"pivotMask":79,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":38,"certificate":{"solutionHex":"60abfa2d"}}},{"pivotMask":91,"deleteVertex":0,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"19084297b"}}},{"pivotMask":91,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"90f9a81e"}}},{"pivotMask":91,"deleteVertex":2,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"109c1ef8"}}},{"pivotMask":91,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"110f2075c"}}},{"pivotMask":91,"deleteVertex":4,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"1107a2fdc"}}},{"pivotMask":91,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"32312bdf6"}}},{"pivotMask":91,"deleteVertex":6,"naji":{"circle":true,"rank":32,"equations":34,"certificate":{"solutionHex":"2153b236"}}}]},{"id":20,"nonstable":{"circle":false,"rank":47,"equations":60,"certificate":{"inconsistentEquationIndices":[9,12,22,26,30,36,41,46,48,53]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83dc042d6"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"830ec7219"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2b3e804fda"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"1a3a80a53f"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83214a41b"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"831246750"}}},{"pivotMask":0,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8353d1290"}}},{"pivotMask":6,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"a3e81058b"}}},{"pivotMask":6,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2a3c810fda"}}},{"pivotMask":6,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a3c81029b"}}},{"pivotMask":6,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"183cc542bf"}}},{"pivotMask":6,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83c51039f"}}},{"pivotMask":6,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8bb41dfd4"}}},{"pivotMask":6,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a3b00a554"}}},{"pivotMask":12,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"831f49190"}}},{"pivotMask":12,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83bc4a150"}}},{"pivotMask":12,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"833fca450"}}},{"pivotMask":12,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83fcc5411"}}},{"pivotMask":12,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8372be4d2"}}},{"pivotMask":12,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83b08d415"}}},{"pivotMask":12,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83b44e13f"}}},{"pivotMask":15,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"3833f58fbf"}}},{"pivotMask":15,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2833f59fd0"}}},{"pivotMask":15,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"833fdb450"}}},{"pivotMask":15,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83fcd7411"}}},{"pivotMask":15,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8377d04d2"}}},{"pivotMask":15,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83b41f515"}}},{"pivotMask":15,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83b408f85"}}},{"pivotMask":16,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"12300a2cffe"}}},{"pivotMask":16,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"78c82429b"}}},{"pivotMask":16,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"31e8a681a"}}},{"pivotMask":16,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"21a84ad7f"}}},{"pivotMask":16,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"21a89f81c"}}},{"pivotMask":16,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"4620a3ff54"}}},{"pivotMask":16,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"6a0a97a14"}}},{"pivotMask":18,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"20e3eb2f"}}},{"pivotMask":18,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"214bfef5"}}},{"pivotMask":18,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"21496e77"}}},{"pivotMask":18,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"215b9ef7"}}},{"pivotMask":18,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"254a0ef7"}}},{"pivotMask":18,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"1f4f7c50"}}},{"pivotMask":18,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9806070dfb"}}},{"pivotMask":22,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"220bfea0b"}}},{"pivotMask":22,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"221b7fff5"}}},{"pivotMask":22,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"221bfd2b4"}}},{"pivotMask":22,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"2221a7dff7"}}},{"pivotMask":22,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"254a06f7"}}},{"pivotMask":22,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"42047d190"}}},{"pivotMask":22,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a3f0355d4"}}},{"pivotMask":24,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"183f1b0cff"}}},{"pivotMask":24,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8301fbe78"}}},{"pivotMask":24,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"b7f1605e2"}}},{"pivotMask":24,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"283217bff8"}}},{"pivotMask":24,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a7f837564"}}},{"pivotMask":24,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"280dc77ff0"}}},{"pivotMask":24,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"80fd70172"}}},{"pivotMask":25,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2832f18ffe"}}},{"pivotMask":25,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a7b81b464"}}},{"pivotMask":25,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"830f59ff8"}}},{"pivotMask":25,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"a7f813d64"}}},{"pivotMask":25,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"483467ff78"}}},{"pivotMask":25,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8bf457831"}}},{"pivotMask":25,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"493f440df2"}}},{"pivotMask":27,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"4644f7eea"}}},{"pivotMask":27,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4254b7efd"}}},{"pivotMask":27,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"4a44b7a95"}}},{"pivotMask":27,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"4a05fba11"}}},{"pivotMask":27,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"4a76208fe"}}},{"pivotMask":27,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9f477811"}}},{"pivotMask":27,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9846fb0cbf"}}},{"pivotMask":28,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"7a1bcaa7f"}}},{"pivotMask":28,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"46a0a3fb11"}}},{"pivotMask":28,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"723bc8ffe"}}},{"pivotMask":28,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"720a2c452"}}},{"pivotMask":28,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"520768552"}}},{"pivotMask":28,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"720128556"}}},{"pivotMask":28,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83f570142"}}},{"pivotMask":31,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"624b37f91"}}},{"pivotMask":31,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"625b77ffd"}}},{"pivotMask":31,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"627bf5ffc"}}},{"pivotMask":31,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"620a3d4d0"}}},{"pivotMask":31,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"427622f3f"}}},{"pivotMask":31,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"42047d5d0"}}},{"pivotMask":31,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83f4350c4"}}},{"pivotMask":49,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"54837fa5"}}},{"pivotMask":49,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"16fb240f"}}},{"pivotMask":49,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"94877968"}}},{"pivotMask":49,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9085a96a"}}},{"pivotMask":49,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"98dfc8ea"}}},{"pivotMask":49,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a8813b1d"}}},{"pivotMask":49,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"227bc3870"}}},{"pivotMask":51,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"88d4ff3860"}}},{"pivotMask":51,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"88d5ff3821"}}},{"pivotMask":51,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8895ff2837"}}},{"pivotMask":51,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8891ffb835"}}},{"pivotMask":51,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"999da2837"}}},{"pivotMask":51,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"996fa283f"}}},{"pivotMask":51,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"246875de0"}}},{"pivotMask":52,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"123009eb229"}}},{"pivotMask":52,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"7848e7e7e"}}},{"pivotMask":52,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"103009eba7e"}}},{"pivotMask":52,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"202929d99"}}},{"pivotMask":52,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"21b8de87e"}}},{"pivotMask":52,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"620a1ef13"}}},{"pivotMask":52,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2e4b30bfe"}}},{"pivotMask":54,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"220bfea2b"}}},{"pivotMask":54,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"260b7efea"}}},{"pivotMask":54,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"260bfcaab"}}},{"pivotMask":54,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"262aff829"}}},{"pivotMask":54,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"644e0eea"}}},{"pivotMask":54,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"4644e0eea"}}},{"pivotMask":54,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"afb0ff821"}}},{"pivotMask":55,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"1914fe1ebf"}}},{"pivotMask":55,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"915fe0ef2"}}},{"pivotMask":55,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"917fe0472"}}},{"pivotMask":55,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"811ff96f0"}}},{"pivotMask":55,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2919d20ff6"}}},{"pivotMask":55,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a3f8354f4"}}},{"pivotMask":55,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2266b20fee"}}},{"pivotMask":60,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"835f70fd2"}}},{"pivotMask":60,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83bcffc11"}}},{"pivotMask":60,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"837ff14d0"}}},{"pivotMask":60,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83fdf2413"}}},{"pivotMask":60,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a3f836513"}}},{"pivotMask":60,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"93fd60552"}}},{"pivotMask":60,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83fd70142"}}},{"pivotMask":63,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8bfcf7811"}}},{"pivotMask":63,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"935fe0ed2"}}},{"pivotMask":63,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"937fe0452"}}},{"pivotMask":63,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"93fde0491"}}},{"pivotMask":63,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"93fda0495"}}},{"pivotMask":63,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a3f8354d4"}}},{"pivotMask":63,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83fc350c4"}}},{"pivotMask":64,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"81d4042f6"}}},{"pivotMask":64,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8106c7239"}}},{"pivotMask":64,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"c892ec483b"}}},{"pivotMask":64,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8852fcad60"}}},{"pivotMask":64,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"81214ac3b"}}},{"pivotMask":64,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"811246f70"}}},{"pivotMask":64,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"81379be0"}}},{"pivotMask":65,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"110867b68"}}},{"pivotMask":65,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"1d0fe3f60"}}},{"pivotMask":65,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"1508a6a27"}}},{"pivotMask":65,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"50888aa5"}}},{"pivotMask":65,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"3d09fbe21"}}},{"pivotMask":65,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"6264a3ff6e"}}},{"pivotMask":65,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"23bfbc21"}}},{"pivotMask":70,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"19fe52283f"}}},{"pivotMask":70,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"97f560de2"}}},{"pivotMask":70,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"29fd560fe2"}}},{"pivotMask":70,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"87d4752a0"}}},{"pivotMask":70,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83cd303bf"}}},{"pivotMask":70,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2819c3dff4"}}},{"pivotMask":70,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2809d70ff3"}}},{"pivotMask":71,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"118de3a6c"}}},{"pivotMask":71,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"159de2a23"}}},{"pivotMask":71,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"1d9de2f63"}}},{"pivotMask":71,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"59d6a222"}}},{"pivotMask":71,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"3d19bae67"}}},{"pivotMask":71,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"6260a3ff6c"}}},{"pivotMask":71,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"460e5d5a8"}}},{"pivotMask":76,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8117491b0"}}},{"pivotMask":76,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"81b44a170"}}},{"pivotMask":76,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8137cac70"}}},{"pivotMask":76,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"81f4c5c31"}}},{"pivotMask":76,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8172becf2"}}},{"pivotMask":76,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"81b08dc35"}}},{"pivotMask":76,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"1db4be8e2"}}},{"pivotMask":77,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"e881bb6c"}}},{"pivotMask":77,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"40e893fb2f"}}},{"pivotMask":77,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"40e0a3fb6e"}}},{"pivotMask":77,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"1e882eb2f"}}},{"pivotMask":77,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"81e0fe8aee"}}},{"pivotMask":77,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"3e01aaa2f"}}},{"pivotMask":77,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"9ff5a18e0"}}},{"pivotMask":79,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"8d377b821"}}},{"pivotMask":79,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"89377b831"}}},{"pivotMask":79,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8137fbc70"}}},{"pivotMask":79,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"81f4f7c31"}}},{"pivotMask":79,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"817ff0cf2"}}},{"pivotMask":79,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"81bc3fd35"}}},{"pivotMask":79,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"1dbde08e2"}}},{"pivotMask":81,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"111826b37"}}},{"pivotMask":81,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"190fa2f5f"}}},{"pivotMask":81,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"112865df9"}}},{"pivotMask":81,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"1284ad7b"}}},{"pivotMask":81,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"212968dfb"}}},{"pivotMask":81,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"4227aff833"}}},{"pivotMask":81,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"10a0b39bff"}}},{"pivotMask":83,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"4226dd839"}}},{"pivotMask":83,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"42269c816"}}},{"pivotMask":83,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"42169ee7f"}}},{"pivotMask":83,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4217b9eff"}}},{"pivotMask":83,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4256a0eff"}}},{"pivotMask":83,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"f4f7c50"}}},{"pivotMask":83,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8de4b787f"}}},{"pivotMask":87,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"422edd819"}}},{"pivotMask":87,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"422e9c816"}}},{"pivotMask":87,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4a0e9e216"}}},{"pivotMask":87,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"2424fa0fd4"}}},{"pivotMask":87,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4256a06ff"}}},{"pivotMask":87,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"2fd201b7"}}},{"pivotMask":87,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"9366a048c"}}},{"pivotMask":88,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"85f1904e0"}}},{"pivotMask":88,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8101db678"}}},{"pivotMask":88,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"c85213bde4"}}},{"pivotMask":88,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"89215b839"}}},{"pivotMask":88,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8856fd3d60"}}},{"pivotMask":88,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"88d457831"}}},{"pivotMask":88,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"85270be2"}}},{"pivotMask":89,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"892fba81e"}}},{"pivotMask":89,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"992fa08bf"}}},{"pivotMask":89,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"810f797f8"}}},{"pivotMask":89,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"914f2077e"}}},{"pivotMask":89,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"914f6077a"}}},{"pivotMask":89,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"b3c92077e"}}},{"pivotMask":89,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"123aefca1"}}},{"pivotMask":90,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"601bba2f"}}},{"pivotMask":90,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"214bfef5"}}},{"pivotMask":90,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"2a1014a76"}}},{"pivotMask":90,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"ad160bf2"}}},{"pivotMask":90,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a5420af6"}}},{"pivotMask":90,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8d477811"}}},{"pivotMask":90,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"885fb7815"}}},{"pivotMask":93,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"a985ab73"}}},{"pivotMask":93,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"40a997fb72"}}},{"pivotMask":93,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"23bcac70"}}},{"pivotMask":93,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"12b8efcb1"}}},{"pivotMask":93,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"12376bdb5"}}},{"pivotMask":93,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"32312bdb1"}}},{"pivotMask":93,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"93c52075e"}}},{"pivotMask":94,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"21bfba70"}}},{"pivotMask":94,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"21b7bff1"}}},{"pivotMask":94,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"23bfbc70"}}},{"pivotMask":94,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2f9e2c33"}}},{"pivotMask":94,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"27422d37"}}},{"pivotMask":94,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2fda2c37"}}},{"pivotMask":94,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83027d7d8"}}},{"pivotMask":115,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"b3c920f99"}}},{"pivotMask":115,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"b3d920fd6"}}},{"pivotMask":115,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"1b3d92063f"}}},{"pivotMask":115,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"1b3d8256bf"}}},{"pivotMask":115,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"1a3983c6bf"}}},{"pivotMask":115,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"1a3e8344bf"}}},{"pivotMask":115,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"936fa048c"}}},{"pivotMask":117,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"55837fa5"}}},{"pivotMask":117,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"6865df0"}}},{"pivotMask":117,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"10080969bf9"}}},{"pivotMask":117,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"48285a97b"}}},{"pivotMask":117,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9b85a97b"}}},{"pivotMask":117,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"a9852b73"}}},{"pivotMask":117,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"12a0bbdaff"}}},{"pivotMask":119,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"9756e0ee2"}}},{"pivotMask":119,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"9356e0ed2"}}},{"pivotMask":119,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"9376e0cd2"}}},{"pivotMask":119,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8317f9ed0"}}},{"pivotMask":119,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"9bfda2814"}}},{"pivotMask":119,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"996fa281c"}}},{"pivotMask":119,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"916fa0c8c"}}},{"pivotMask":124,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8157507f2"}}},{"pivotMask":124,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"81b4df431"}}},{"pivotMask":124,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8177d1cf0"}}},{"pivotMask":124,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"81f5d2c33"}}},{"pivotMask":124,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"8817fd2d33"}}},{"pivotMask":124,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"481b47fd72"}}},{"pivotMask":124,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"2d7f92964"}}},{"pivotMask":125,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"6a83fdad"}}},{"pivotMask":125,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"6e824def"}}},{"pivotMask":125,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"e0b28bee"}}},{"pivotMask":125,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"ec835baf"}}},{"pivotMask":125,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"e4ff5aab"}}},{"pivotMask":125,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"e8812b6c"}}},{"pivotMask":125,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"aff852960"}}},{"pivotMask":127,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"89d4f7831"}}},{"pivotMask":127,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8dd4f7821"}}},{"pivotMask":127,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8df4f7821"}}},{"pivotMask":127,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8d37fb860"}}},{"pivotMask":127,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"91bda0cb7"}}},{"pivotMask":127,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"9d7fe2823"}}},{"pivotMask":127,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2d7837964"}}}]},{"id":21,"nonstable":{"circle":false,"rank":46,"equations":56,"certificate":{"inconsistentEquationIndices":[0,1,2,3,7,8,9,11,13,14,15,19,20,21,22,24,25,27,28,29,33,34,39,40,44,46,51]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83fd92417"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"836fd049b"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"2834f50fda"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"183ed105bf"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83e49641f"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83d5517d0"}}},{"pivotMask":0,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":35,"certificate":{"solutionHex":"83d044290"}}},{"pivotMask":6,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"b3f804593"}}},{"pivotMask":6,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2830e45fd8"}}},{"pivotMask":6,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"b3e80449b"}}},{"pivotMask":6,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"1a3e8144bf"}}},{"pivotMask":6,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a3e01251f"}}},{"pivotMask":6,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8332df450"}}},{"pivotMask":6,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"831348190"}}},{"pivotMask":12,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83fd92406"}}},{"pivotMask":12,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"836fd0489"}}},{"pivotMask":12,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83ed10189"}}},{"pivotMask":12,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"834f5014a"}}},{"pivotMask":12,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83e41610b"}}},{"pivotMask":12,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83d550342"}}},{"pivotMask":12,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83d0053d4"}}},{"pivotMask":15,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"3a78858fbf"}}},{"pivotMask":15,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"2a79819fc4"}}},{"pivotMask":15,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"830f9a207"}}},{"pivotMask":15,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83dc152c4"}}},{"pivotMask":15,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"834790285"}}},{"pivotMask":15,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83841d0cc"}}},{"pivotMask":15,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83a40a50f"}}},{"pivotMask":16,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"6809c3ff76"}}},{"pivotMask":16,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"809dd0493"}}},{"pivotMask":16,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"80bd50dd2"}}},{"pivotMask":16,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"480bc7fd50"}}},{"pivotMask":16,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"80341fd54"}}},{"pivotMask":16,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8bf553810"}}},{"pivotMask":16,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"7a003da94"}}},{"pivotMask":18,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"4605d2e68"}}},{"pivotMask":18,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"421496e77"}}},{"pivotMask":18,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"4a54beaf7"}}},{"pivotMask":18,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"4a15bba77"}}},{"pivotMask":18,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"4a257b818"}}},{"pivotMask":18,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"9f573810"}}},{"pivotMask":18,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"9806075dfb"}}},{"pivotMask":22,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":42,"certificate":{"solutionHex":"31f824d93"}}},{"pivotMask":22,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"31e961dfd"}}},{"pivotMask":22,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"31e82449b"}}},{"pivotMask":22,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"21e8754bf"}}},{"pivotMask":22,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"21d8357d4"}}},{"pivotMask":22,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"620a3d5d4"}}},{"pivotMask":22,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2720b28fd4"}}},{"pivotMask":25,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"81dd10276"}}},{"pivotMask":25,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"89ddd2fd2"}}},{"pivotMask":25,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"81fd50dd2"}}},{"pivotMask":25,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"99bdfd890"}}},{"pivotMask":25,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"81b40bd54"}}},{"pivotMask":25,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"9bf442812"}}},{"pivotMask":25,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"4a0416a06"}}},{"pivotMask":27,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"e44f7aab"}}},{"pivotMask":27,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a44b7a95"}}},{"pivotMask":27,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a44b6aff"}}},{"pivotMask":27,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"1a0e2dbfd"}}},{"pivotMask":27,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"1a8dadbfd"}}},{"pivotMask":27,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"19f462812"}}},{"pivotMask":27,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"9846fb0dff"}}},{"pivotMask":28,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"6809c3ff74"}}},{"pivotMask":28,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"808dd04fe"}}},{"pivotMask":28,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"480ac3fd09"}}},{"pivotMask":28,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"80add1cfc"}}},{"pivotMask":28,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8027d1cfc"}}},{"pivotMask":28,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83f5d0c83"}}},{"pivotMask":28,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"7a00bfa95"}}},{"pivotMask":30,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2830179ff8"}}},{"pivotMask":30,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"b7f1605e2"}}},{"pivotMask":30,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8301fbe78"}}},{"pivotMask":30,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"483b0ffc31"}}},{"pivotMask":30,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a3d815ff4"}}},{"pivotMask":30,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":42,"certificate":{"solutionHex":"480bcffc31"}}},{"pivotMask":30,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"80fc45df0"}}},{"pivotMask":31,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"1afa8d883f"}}},{"pivotMask":31,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"afb899825"}}},{"pivotMask":31,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"830fdb278"}}},{"pivotMask":31,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83dc352f4"}}},{"pivotMask":31,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"29b5660ff2"}}},{"pivotMask":31,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"29bf460ff2"}}},{"pivotMask":31,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83f4755f0"}}},{"pivotMask":49,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"810edf678"}}},{"pivotMask":49,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"812e9f40c"}}},{"pivotMask":49,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":42,"certificate":{"solutionHex":"810e9fe0d"}}},{"pivotMask":49,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4810fbfe0d"}}},{"pivotMask":49,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8107dbe09"}}},{"pivotMask":49,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"18b679283f"}}},{"pivotMask":49,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"2fc46970"}}},{"pivotMask":51,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"8854ff5ee0"}}},{"pivotMask":51,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"8815ff5ef0"}}},{"pivotMask":51,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"88d5ff7825"}}},{"pivotMask":51,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8811ffbe70"}}},{"pivotMask":51,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8d9cff821"}}},{"pivotMask":51,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8d6ff3860"}}},{"pivotMask":51,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"246875de0"}}},{"pivotMask":55,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"19482691b"}}},{"pivotMask":55,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"194867978"}}},{"pivotMask":55,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"116fa049f"}}},{"pivotMask":55,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"110867f78"}}},{"pivotMask":55,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"3199207d6"}}},{"pivotMask":55,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"321bebe70"}}},{"pivotMask":55,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"2227b61ff1"}}},{"pivotMask":61,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"a0381b574"}}},{"pivotMask":61,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"802d505fb"}}},{"pivotMask":61,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"4802ebfc0d"}}},{"pivotMask":61,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"806c57d7a"}}},{"pivotMask":61,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"8067d3c7e"}}},{"pivotMask":61,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"187a49ec3f"}}},{"pivotMask":61,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"2a50b5af0"}}},{"pivotMask":63,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a3b83fd74"}}},{"pivotMask":63,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a7b87fd60"}}},{"pivotMask":63,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"830ffbe78"}}},{"pivotMask":63,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"83fc37d35"}}},{"pivotMask":63,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"837ff3c31"}}},{"pivotMask":63,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83bcffc70"}}},{"pivotMask":63,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83fc75df0"}}},{"pivotMask":64,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83fdb2c37"}}},{"pivotMask":64,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"836ff0cbb"}}},{"pivotMask":64,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"8b6ff283b"}}},{"pivotMask":64,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"87fd71de0"}}},{"pivotMask":64,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"83ecb6c3f"}}},{"pivotMask":64,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"83dd71ff0"}}},{"pivotMask":64,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"937fe0cb3"}}},{"pivotMask":65,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"118d61229"}}},{"pivotMask":65,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"1d9de0fa3"}}},{"pivotMask":65,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"159de2a23"}}},{"pivotMask":65,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"59decaa3"}}},{"pivotMask":65,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"3d18bee27"}}},{"pivotMask":65,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"6264b00fee"}}},{"pivotMask":65,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"465f7e762"}}},{"pivotMask":68,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"1e882cbee"}}},{"pivotMask":68,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"11a0a6eb3f"}}},{"pivotMask":68,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"11a882cbbf"}}},{"pivotMask":68,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"1a882eb1b"}}},{"pivotMask":68,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"13a0b28bbf"}}},{"pivotMask":68,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"3e0a2eb03"}}},{"pivotMask":68,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"937fe0c93"}}},{"pivotMask":70,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9f767e823"}}},{"pivotMask":70,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8b2645839"}}},{"pivotMask":70,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"9f76fc8e2"}}},{"pivotMask":70,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9b66e08bb"}}},{"pivotMask":70,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"bff0e7860"}}},{"pivotMask":70,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8132ffc70"}}},{"pivotMask":70,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"9132e0cb3"}}},{"pivotMask":71,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"1148a6a48"}}},{"pivotMask":71,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"1558a6a27"}}},{"pivotMask":71,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"1d5fe3fa1"}}},{"pivotMask":71,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"51928ba7"}}},{"pivotMask":71,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"3d99faf23"}}},{"pivotMask":71,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"6260a3d0ad"}}},{"pivotMask":71,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"264b3246e"}}},{"pivotMask":76,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83fdb2c06"}}},{"pivotMask":76,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"836ff0c89"}}},{"pivotMask":76,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"83ed30189"}}},{"pivotMask":76,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"834f7014a"}}},{"pivotMask":76,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83ec3610b"}}},{"pivotMask":76,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83dd70342"}}},{"pivotMask":76,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"935f60352"}}},{"pivotMask":79,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"b3e824d89"}}},{"pivotMask":79,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"b7f824dc6"}}},{"pivotMask":79,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"830fba207"}}},{"pivotMask":79,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83dc352c4"}}},{"pivotMask":79,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"834fb0285"}}},{"pivotMask":79,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"838c3d0cc"}}},{"pivotMask":79,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":42,"certificate":{"solutionHex":"83edb048d"}}},{"pivotMask":80,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"989da2816"}}},{"pivotMask":80,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"809df0cb3"}}},{"pivotMask":80,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"80bd705f2"}}},{"pivotMask":80,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"90bd60572"}}},{"pivotMask":80,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"803c3f574"}}},{"pivotMask":80,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"b7d960762"}}},{"pivotMask":80,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"465f60762"}}},{"pivotMask":81,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"2525fe3fe0"}}},{"pivotMask":81,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"5e4fe026a"}}},{"pivotMask":81,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"566fe282b"}}},{"pivotMask":81,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"462fdb829"}}},{"pivotMask":81,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"4661a7ff60"}}},{"pivotMask":81,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"4266b808af"}}},{"pivotMask":81,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"837fd3c31"}}},{"pivotMask":83,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"4206d7e78"}}},{"pivotMask":83,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"421696e77"}}},{"pivotMask":83,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"420697e1d"}}},{"pivotMask":83,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"4237bb876"}}},{"pivotMask":83,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"4205fbe19"}}},{"pivotMask":83,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"f5f3c11"}}},{"pivotMask":83,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8173f3c11"}}},{"pivotMask":84,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"18986dbf1"}}},{"pivotMask":84,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"11180a66948"}}},{"pivotMask":84,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"10a8efc7e"}}},{"pivotMask":84,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"10a8aecda"}}},{"pivotMask":84,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"7408aeeca"}}},{"pivotMask":84,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"362aaecc2"}}},{"pivotMask":84,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"425f6173d"}}},{"pivotMask":87,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"116824d89"}}},{"pivotMask":87,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"116865df9"}}},{"pivotMask":87,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"194fa2fde"}}},{"pivotMask":87,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"14877b7a"}}},{"pivotMask":87,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"21d8352d4"}}},{"pivotMask":87,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"227be00f2"}}},{"pivotMask":87,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":42,"certificate":{"solutionHex":"321a6d4b3"}}},{"pivotMask":88,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"18986dbe0"}}},{"pivotMask":88,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"101c0a2792d"}}},{"pivotMask":88,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"10140a25fec"}}},{"pivotMask":88,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"10140aa6a2f"}}},{"pivotMask":88,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"10340969fe8"}}},{"pivotMask":88,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"362aae82f"}}},{"pivotMask":88,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"4e7fe08a3"}}},{"pivotMask":89,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"83dd30256"}}},{"pivotMask":89,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"a3983f274"}}},{"pivotMask":89,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83fd705f2"}}},{"pivotMask":89,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"a3b80b574"}}},{"pivotMask":89,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"83bc0b574"}}},{"pivotMask":89,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"b7d9417e0"}}},{"pivotMask":89,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"835f513f0"}}},{"pivotMask":90,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"ad172be2"}}},{"pivotMask":90,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2a4037b95"}}},{"pivotMask":90,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"244b4afe"}}},{"pivotMask":90,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"1200efa78"}}},{"pivotMask":90,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"128d2fb7c"}}},{"pivotMask":90,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"10b4e0c93"}}},{"pivotMask":90,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"80a4bec0f"}}},{"pivotMask":92,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"989da2837"}}},{"pivotMask":92,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"808df0cfe"}}},{"pivotMask":92,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"90ad20d89"}}},{"pivotMask":92,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"80adf1cfc"}}},{"pivotMask":92,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"802ff1cfc"}}},{"pivotMask":92,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83fdf0c83"}}},{"pivotMask":92,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"4a7fe18fc"}}},{"pivotMask":94,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8b2159839"}}},{"pivotMask":94,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"afb05d821"}}},{"pivotMask":94,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8301dbe78"}}},{"pivotMask":94,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"93f0e0cb3"}}},{"pivotMask":94,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9376e0cb3"}}},{"pivotMask":94,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"90b4e0cb3"}}},{"pivotMask":94,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":42,"certificate":{"solutionHex":"80b4ffc70"}}},{"pivotMask":95,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"b3e824589"}}},{"pivotMask":95,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"b7f8245e6"}}},{"pivotMask":95,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"830ffb278"}}},{"pivotMask":95,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83dc152f4"}}},{"pivotMask":95,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a3d8152f4"}}},{"pivotMask":95,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a3881d0fc"}}},{"pivotMask":95,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":42,"certificate":{"solutionHex":"83bccf470"}}},{"pivotMask":113,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"8306ffe78"}}},{"pivotMask":113,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8326bfc0c"}}},{"pivotMask":113,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8306bfe0d"}}},{"pivotMask":113,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"9347a0e8d"}}},{"pivotMask":113,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"830ffbe09"}}},{"pivotMask":113,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"8d6ff387e"}}},{"pivotMask":113,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"817ff3c11"}}},{"pivotMask":115,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a7d8156e4"}}},{"pivotMask":115,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a3d8156f4"}}},{"pivotMask":115,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"aff857960"}}},{"pivotMask":115,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a3981bf74"}}},{"pivotMask":115,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8fb4df860"}}},{"pivotMask":115,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8f77d3821"}}},{"pivotMask":115,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":42,"certificate":{"solutionHex":"8373d3c31"}}},{"pivotMask":117,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"58282e91b"}}},{"pivotMask":117,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"11180866b48"}}},{"pivotMask":117,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"10286fd7a"}}},{"pivotMask":117,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"114867f7a"}}},{"pivotMask":117,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"7448a6e48"}}},{"pivotMask":117,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"320bebe09"}}},{"pivotMask":117,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":42,"certificate":{"solutionHex":"121f695b7"}}},{"pivotMask":118,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"3dc8e783b"}}},{"pivotMask":118,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"39c9e387c"}}},{"pivotMask":118,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"39c8a6eda"}}},{"pivotMask":118,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"3989e1efc"}}},{"pivotMask":118,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"319920256"}}},{"pivotMask":118,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"7a0aae217"}}},{"pivotMask":118,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":42,"certificate":{"solutionHex":"622abedd6"}}},{"pivotMask":125,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"a0383fd74"}}},{"pivotMask":125,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"802d70dfb"}}},{"pivotMask":125,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"902fa0c8d"}}},{"pivotMask":125,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"806c77d7a"}}},{"pivotMask":125,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"806ff3c7e"}}},{"pivotMask":125,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"b3e824d89"}}},{"pivotMask":125,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":42,"certificate":{"solutionHex":"1a1feba76"}}},{"pivotMask":127,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"a3b81b574"}}},{"pivotMask":127,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"a7b81b564"}}},{"pivotMask":127,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"830fdbe78"}}},{"pivotMask":127,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83fc17d35"}}},{"pivotMask":127,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"8377d3c31"}}},{"pivotMask":127,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83b4dfc70"}}},{"pivotMask":127,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":42,"certificate":{"solutionHex":"83b4cfc70"}}}]},{"id":22,"nonstable":{"circle":false,"rank":45,"equations":56,"certificate":{"inconsistentEquationIndices":[0,4,5,6,8,10,11,12,15,17,18,19,21,22,23,26,27,28,30,32,33,36,37,39,40,41,43,45,50]}},"deletions":[{"pivotMask":0,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"8becb683f"}}},{"pivotMask":0,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"8ffcf7821"}}},{"pivotMask":0,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83cc34ffe"}}},{"pivotMask":0,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"830f38fbf"}}},{"pivotMask":0,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"838c3ff7c"}}},{"pivotMask":0,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"834ff0ebb"}}},{"pivotMask":0,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83fcb6c37"}}},{"pivotMask":1,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"1db47d8a3"}}},{"pivotMask":1,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"db4688a3"}}},{"pivotMask":1,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"1d37fe8e2"}}},{"pivotMask":1,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"1df4e08a3"}}},{"pivotMask":1,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"3d7ea59e4"}}},{"pivotMask":1,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"81d30249a7"}}},{"pivotMask":1,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"101c056aa2b"}}},{"pivotMask":3,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"830f081fe"}}},{"pivotMask":3,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83ac0b13d"}}},{"pivotMask":3,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"838c09ffc"}}},{"pivotMask":3,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"830e06f3f"}}},{"pivotMask":3,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"830246f78"}}},{"pivotMask":3,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83014ae3b"}}},{"pivotMask":3,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83b44ed70"}}},{"pivotMask":13,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2160fadfec"}}},{"pivotMask":13,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"1204687da"}}},{"pivotMask":13,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"1a04e8a9b"}}},{"pivotMask":13,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a04c8a9b"}}},{"pivotMask":13,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"52a0abea3f"}}},{"pivotMask":13,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"3d28459f8"}}},{"pivotMask":13,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"803c14d97"}}},{"pivotMask":15,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83dc052b4"}}},{"pivotMask":15,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"830ec6278"}}},{"pivotMask":15,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"bbe88683f"}}},{"pivotMask":15,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"aba88983d"}}},{"pivotMask":15,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83a08dc3d"}}},{"pivotMask":15,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"8352beef2"}}},{"pivotMask":15,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":42,"certificate":{"solutionHex":"875391ee0"}}},{"pivotMask":26,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"810e9ee1f"}}},{"pivotMask":26,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"8d0ede87e"}}},{"pivotMask":26,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"850e5c7bf"}}},{"pivotMask":26,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"810f787ca"}}},{"pivotMask":26,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"8107387ce"}}},{"pivotMask":26,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"9757a16fd"}}},{"pivotMask":26,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"223ebc39"}}},{"pivotMask":30,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"9183f935"}}},{"pivotMask":30,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"d1eff821"}}},{"pivotMask":30,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"53824de6"}}},{"pivotMask":30,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"153824de6"}}},{"pivotMask":30,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":41,"certificate":{"solutionHex":"153fe0ce2"}}},{"pivotMask":30,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"16a82f92d"}}},{"pivotMask":30,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"e0b28bee"}}},{"pivotMask":31,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"83dc35294"}}},{"pivotMask":31,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"830ff92f8"}}},{"pivotMask":31,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"b7f920566"}}},{"pivotMask":31,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2a38809ffc"}}},{"pivotMask":31,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"2830e4dff8"}}},{"pivotMask":31,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"283dc45ff0"}}},{"pivotMask":31,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"28fdc55fe0"}}},{"pivotMask":55,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"83d171390"}}},{"pivotMask":55,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"18301b82bf"}}},{"pivotMask":55,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":40,"certificate":{"solutionHex":"b3e120519"}}},{"pivotMask":55,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"83a08c41f"}}},{"pivotMask":55,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"3830e0cfbf"}}},{"pivotMask":55,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"80accc450"}}},{"pivotMask":55,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":39,"certificate":{"solutionHex":"80ccd7f91"}}},{"pivotMask":63,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"83fc37d54"}}},{"pivotMask":63,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":36,"certificate":{"solutionHex":"830ff9ed8"}}},{"pivotMask":63,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"b3e920519"}}},{"pivotMask":63,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"a3a83f519"}}},{"pivotMask":63,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"832eff419"}}},{"pivotMask":63,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"831ffb650"}}},{"pivotMask":63,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":38,"certificate":{"solutionHex":"935fe0250"}}},{"pivotMask":127,"deleteVertex":0,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83fc37d74"}}},{"pivotMask":127,"deleteVertex":1,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"830ff9ef8"}}},{"pivotMask":127,"deleteVertex":2,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"b3e824dbf"}}},{"pivotMask":127,"deleteVertex":3,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"a3a83fd3d"}}},{"pivotMask":127,"deleteVertex":4,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"832effc39"}}},{"pivotMask":127,"deleteVertex":5,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"831ffbe70"}}},{"pivotMask":127,"deleteVertex":6,"naji":{"circle":true,"rank":34,"equations":37,"certificate":{"solutionHex":"83fc75df0"}}}]}]

==> anc/enumeration/results/representatives.json <==
{
  "complete": true,
  "representativeCount": 22,
  "rawCount": 4261,
  "isomorphismDistinct": 1338,
  "circleCandidates": 698,
  "candidateClasses": 237,
  "representatives": [
    {
      "id": 1,
      "classId": 1,
      "n": 5,
      "matrix": [
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          0,
          0,
          1
        ]
      ],
      "rows": [
        25,
        22,
        14,
        13,
        19
      ],
      "key": "5:19160e0d13",
      "origin": {
        "kind": 1,
        "F": 1,
        "root": 5
      },
      "originPermutation": [
        0,
        1,
        4,
        2,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 14,
        "equations": 15,
        "certificate": {
          "solutionHex": "16d8"
        }
      },
      "orbitSize": 3
    },
    {
      "id": 2,
      "classId": 3,
      "n": 6,
      "matrix": [
        [
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          0,
          0,
          1
        ]
      ],
      "rows": [
        6,
        49,
        41,
        28,
        26,
        38
      ],
      "key": "6:0631291c1a26",
      "origin": {
        "kind": 1,
        "F": 7,
        "root": 5
      },
      "originPermutation": [
        2,
        1,
        3,
        4,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 22,
        "equations": 25,
        "certificate": {
          "solutionHex": "266a0f"
        }
      },
      "orbitSize": 13
    },
    {
      "id": 3,
      "classId": 4,
      "n": 6,
      "matrix": [
        [
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "rows": [
        6,
        49,
        41,
        60,
        58,
        62
      ],
      "key": "6:0631293c3a3e",
      "origin": {
        "kind": 1,
        "F": 4,
        "root": 0
      },
      "originPermutation": [
        2,
        1,
        3,
        4,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 26,
        "certificate": {
          "solutionHex": "10feb03"
        }
      },
      "orbitSize": 3
    },
    {
      "id": 4,
      "classId": 5,
      "n": 6,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          0,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0,
          1
        ],
        [
          1,
          1,
          0,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "rows": [
        18,
        57,
        44,
        46,
        51,
        62
      ],
      "key": "6:12392c2e333e",
      "origin": {
        "kind": 1,
        "F": 5,
        "root": 2
      },
      "originPermutation": [
        4,
        3,
        1,
        5,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 25,
        "certificate": {
          "solutionHex": "12fee09"
        }
      },
      "orbitSize": 9
    },
    {
      "id": 5,
      "classId": 6,
      "n": 6,
      "matrix": [
        [
          0,
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          1
        ],
        [
          1,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "rows": [
        20,
        44,
        35,
        42,
        49,
        62
      ],
      "key": "6:142c232a313e",
      "origin": {
        "kind": 1,
        "F": 10,
        "root": 0
      },
      "originPermutation": [
        4,
        1,
        5,
        2,
        3,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 25,
        "certificate": {
          "solutionHex": "10ee3ea"
        }
      },
      "orbitSize": 22
    },
    {
      "id": 6,
      "classId": 7,
      "n": 6,
      "matrix": [
        [
          0,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          0,
          1,
          1,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          0,
          1
        ]
      ],
      "rows": [
        36,
        28,
        19,
        42,
        22,
        41
      ],
      "key": "6:241c132a1629",
      "origin": {
        "kind": 1,
        "F": 7,
        "root": 0
      },
      "originPermutation": [
        1,
        3,
        2,
        4,
        5,
        0
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 25,
        "certificate": {
          "solutionHex": "9277d"
        }
      },
      "orbitSize": 21
    },
    {
      "id": 7,
      "classId": 8,
      "n": 6,
      "matrix": [
        [
          0,
          1,
          1,
          0,
          0,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1,
          1
        ]
      ],
      "rows": [
        38,
        21,
        59,
        12,
        54,
        53
      ],
      "key": "6:26153b0c3635",
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 7
      },
      "originPermutation": [
        3,
        4,
        5,
        1,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 21,
        "equations": 23,
        "certificate": {
          "solutionHex": "10265f8"
        }
      },
      "orbitSize": 12
    },
    {
      "id": 8,
      "classId": 9,
      "n": 6,
      "matrix": [
        [
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "rows": [
        40,
        24,
        56,
        55,
        62,
        61
      ],
      "key": "6:281838373e3d",
      "origin": {
        "kind": 1,
        "F": 5,
        "root": 3
      },
      "originPermutation": [
        1,
        4,
        5,
        0,
        3,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 23,
        "certificate": {
          "solutionHex": "15ec590"
        }
      },
      "orbitSize": 7
    },
    {
      "id": 9,
      "classId": 10,
      "n": 6,
      "matrix": [
        [
          0,
          0,
          1,
          1,
          0,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          0,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          0,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          0,
          1
        ]
      ],
      "rows": [
        44,
        28,
        11,
        55,
        26,
        41
      ],
      "key": "6:2c1c0b371a29",
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 3
      },
      "originPermutation": [
        2,
        4,
        3,
        5,
        0,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 24,
        "certificate": {
          "solutionHex": "88b5d0"
        }
      },
      "orbitSize": 8
    },
    {
      "id": 10,
      "classId": 11,
      "n": 6,
      "matrix": [
        [
          0,
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1,
          1
        ]
      ],
      "rows": [
        50,
        13,
        38,
        26,
        57,
        53
      ],
      "key": "6:320d261a3935",
      "origin": {
        "kind": 1,
        "F": 6,
        "root": 0
      },
      "originPermutation": [
        5,
        2,
        1,
        3,
        0,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 26,
        "certificate": {
          "solutionHex": "10474fc"
        }
      },
      "orbitSize": 8
    },
    {
      "id": 11,
      "classId": 12,
      "n": 6,
      "matrix": [
        [
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          0,
          1
        ],
        [
          1,
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "rows": [
        52,
        44,
        27,
        46,
        53,
        59
      ],
      "key": "6:342c1b2e353b",
      "origin": {
        "kind": 1,
        "F": 6,
        "root": 1
      },
      "originPermutation": [
        2,
        4,
        3,
        0,
        1,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 21,
        "equations": 26,
        "certificate": {
          "solutionHex": "10cbfb8"
        }
      },
      "orbitSize": 10
    },
    {
      "id": 12,
      "classId": 13,
      "n": 6,
      "matrix": [
        [
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          0,
          1
        ],
        [
          1,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          0,
          0,
          1
        ]
      ],
      "rows": [
        52,
        44,
        35,
        26,
        25,
        39
      ],
      "key": "6:342c231a1927",
      "origin": {
        "kind": 1,
        "F": 2,
        "root": 0
      },
      "originPermutation": [
        1,
        3,
        2,
        4,
        0,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 22,
        "equations": 26,
        "certificate": {
          "solutionHex": "154372"
        }
      },
      "orbitSize": 7
    },
    {
      "id": 13,
      "classId": 14,
      "n": 6,
      "matrix": [
        [
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0,
          0,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0,
          1
        ],
        [
          1,
          1,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          1
        ]
      ],
      "rows": [
        56,
        52,
        38,
        41,
        19,
        47
      ],
      "key": "6:38342629132f",
      "origin": {
        "kind": 2,
        "F": 1,
        "neighborMask": 43
      },
      "originPermutation": [
        2,
        4,
        0,
        1,
        5,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 23,
        "equations": 25,
        "certificate": {
          "solutionHex": "387eb4"
        }
      },
      "orbitSize": 8
    },
    {
      "id": 14,
      "classId": 16,
      "n": 7,
      "matrix": [
        [
          0,
          1,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ]
      ],
      "rows": [
        6,
        97,
        25,
        76,
        52,
        50,
        74
      ],
      "key": "7:0661194c34324a",
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 15
      },
      "originPermutation": [
        5,
        4,
        6,
        1,
        2,
        0,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 37,
        "certificate": {
          "solutionHex": "90ecc866"
        }
      },
      "orbitSize": 18
    },
    {
      "id": 15,
      "classId": 21,
      "n": 7,
      "matrix": [
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          1
        ]
      ],
      "rows": [
        10,
        5,
        98,
        81,
        24,
        36,
        76
      ],
      "key": "7:0a05625118244c",
      "origin": {
        "kind": 1,
        "F": 14,
        "root": 7
      },
      "originPermutation": [
        0,
        1,
        2,
        5,
        4,
        3,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 33,
        "certificate": {
          "solutionHex": "10882d4cc"
        }
      },
      "orbitSize": 19
    },
    {
      "id": 16,
      "classId": 22,
      "n": 7,
      "matrix": [
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "rows": [
        10,
        5,
        98,
        81,
        120,
        116,
        124
      ],
      "key": "7:0a05625178747c",
      "origin": {
        "kind": 1,
        "F": 13,
        "root": 0
      },
      "originPermutation": [
        2,
        3,
        4,
        1,
        0,
        5,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "83fdb0085"
        }
      },
      "orbitSize": 31
    },
    {
      "id": 17,
      "classId": 24,
      "n": 7,
      "matrix": [
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          1,
          0
        ],
        [
          1,
          1,
          0,
          0,
          0,
          0,
          1
        ],
        [
          1,
          1,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          1
        ],
        [
          0,
          1,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "rows": [
        12,
        44,
        67,
        19,
        88,
        98,
        116
      ],
      "key": "7:0c2c4313586274",
      "origin": {
        "kind": 1,
        "F": 11,
        "root": 2
      },
      "originPermutation": [
        4,
        5,
        0,
        3,
        2,
        6,
        1
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 39,
        "certificate": {
          "solutionHex": "8372b14fd"
        }
      },
      "orbitSize": 30
    },
    {
      "id": 18,
      "classId": 28,
      "n": 7,
      "matrix": [
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          1,
          1,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0,
          0,
          1,
          1
        ]
      ],
      "rows": [
        12,
        104,
        81,
        35,
        20,
        106,
        102
      ],
      "key": "7:0c685123146a66",
      "origin": {
        "kind": 2,
        "F": 10,
        "neighborMask": 7
      },
      "originPermutation": [
        5,
        3,
        6,
        4,
        1,
        0,
        2
      ],
      "naji": {
        "circle": true,
        "rank": 32,
        "equations": 38,
        "certificate": {
          "solutionHex": "8044b6c0e"
        }
      },
      "orbitSize": 37
    },
    {
      "id": 19,
      "classId": 29,
      "n": 7,
      "matrix": [
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1,
          0,
          1
        ],
        [
          1,
          1,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "rows": [
        12,
        104,
        81,
        35,
        116,
        122,
        118
      ],
      "key": "7:0c685123747a76",
      "origin": {
        "kind": 1,
        "F": 11,
        "root": 4
      },
      "originPermutation": [
        1,
        6,
        0,
        2,
        4,
        3,
        5
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 41,
        "certificate": {
          "solutionHex": "83f4b6c06"
        }
      },
      "orbitSize": 31
    },
    {
      "id": 20,
      "classId": 83,
      "n": 7,
      "matrix": [
        [
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "rows": [
        104,
        84,
        42,
        21,
        122,
        117,
        115
      ],
      "key": "7:68542a157a7573",
      "origin": {
        "kind": 1,
        "F": 15,
        "root": 0
      },
      "originPermutation": [
        2,
        4,
        5,
        1,
        0,
        6,
        3
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 42,
        "certificate": {
          "solutionHex": "8b635283b"
        }
      },
      "orbitSize": 40
    },
    {
      "id": 21,
      "classId": 84,
      "n": 7,
      "matrix": [
        [
          0,
          0,
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          1
        ]
      ],
      "rows": [
        104,
        84,
        74,
        69,
        50,
        49,
        79
      ],
      "key": "7:68544a4532314f",
      "origin": {
        "kind": 1,
        "F": 3,
        "root": 0
      },
      "originPermutation": [
        1,
        4,
        3,
        2,
        5,
        0,
        6
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 40,
        "certificate": {
          "solutionHex": "5283fd64"
        }
      },
      "orbitSize": 41
    },
    {
      "id": 22,
      "classId": 85,
      "n": 7,
      "matrix": [
        [
          1,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          1
        ],
        [
          1,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          1
        ]
      ],
      "rows": [
        121,
        118,
        110,
        93,
        59,
        55,
        79
      ],
      "key": "7:79766e5d3b374f",
      "origin": {
        "kind": 1,
        "F": 3,
        "root": 7
      },
      "originPermutation": [
        0,
        1,
        6,
        2,
        5,
        3,
        4
      ],
      "naji": {
        "circle": true,
        "rank": 34,
        "equations": 42,
        "certificate": {
          "solutionHex": "1dbde08a3"
        }
      },
      "orbitSize": 11
    }
  ],
  "removed": [
    {
      "classId": 2,
      "targetClass": 1,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        4,
        5
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ]
    },
    {
      "classId": 15,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 45,
      "targetCanonicalPermutation": [
        2,
        4,
        0,
        5,
        3,
        1
      ]
    },
    {
      "classId": 17,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 18,
      "targetClass": 4,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 19,
      "targetClass": 5,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 10,
      "targetCanonicalPermutation": [
        5,
        3,
        4,
        2,
        0,
        1
      ]
    },
    {
      "classId": 20,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        4,
        5,
        3
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 23,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        1,
        2,
        0,
        3,
        4,
        5
      ],
      "targetPivotMask": 11,
      "targetCanonicalPermutation": [
        1,
        4,
        0,
        5,
        3,
        2
      ]
    },
    {
      "classId": 25,
      "targetClass": 6,
      "pivotMask": 5,
      "keep": [
        0,
        1,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        2,
        3,
        5,
        4
      ],
      "targetPivotMask": 5,
      "targetCanonicalPermutation": [
        2,
        0,
        1,
        3,
        4,
        5
      ]
    },
    {
      "classId": 26,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 27,
      "targetClass": 6,
      "pivotMask": 5,
      "keep": [
        0,
        1,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        1,
        3,
        5,
        4
      ],
      "targetPivotMask": 27,
      "targetCanonicalPermutation": [
        4,
        5,
        3,
        2,
        1,
        0
      ]
    },
    {
      "classId": 30,
      "targetClass": 3,
      "pivotMask": 32,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        3,
        2,
        4,
        1,
        5
      ],
      "targetPivotMask": 3,
      "targetCanonicalPermutation": [
        1,
        2,
        0,
        5,
        3,
        4
      ]
    },
    {
      "classId": 31,
      "targetClass": 9,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        2,
        4,
        5
      ],
      "targetPivotMask": 16,
      "targetCanonicalPermutation": [
        0,
        5,
        2,
        3,
        1,
        4
      ]
    },
    {
      "classId": 32,
      "targetClass": 5,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 10,
      "targetCanonicalPermutation": [
        5,
        3,
        4,
        2,
        0,
        1
      ]
    },
    {
      "classId": 33,
      "targetClass": 9,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 16,
      "targetCanonicalPermutation": [
        0,
        5,
        2,
        3,
        1,
        4
      ]
    },
    {
      "classId": 34,
      "targetClass": 7,
      "pivotMask": 9,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 39,
      "targetCanonicalPermutation": [
        2,
        3,
        5,
        4,
        0,
        1
      ]
    },
    {
      "classId": 35,
      "targetClass": 7,
      "pivotMask": 9,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        2,
        5,
        4
      ],
      "targetPivotMask": 23,
      "targetCanonicalPermutation": [
        2,
        3,
        4,
        5,
        1,
        0
      ]
    },
    {
      "classId": 36,
      "targetClass": 4,
      "pivotMask": 32,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        3,
        4,
        1,
        2,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 37,
      "targetClass": 1,
      "pivotMask": 16,
      "keep": [
        0,
        2,
        3,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        1,
        2,
        3,
        4,
        0
      ],
      "targetPivotMask": 1,
      "targetCanonicalPermutation": [
        3,
        4,
        1,
        2,
        0
      ]
    },
    {
      "classId": 38,
      "targetClass": 5,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 39,
      "targetClass": 6,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 40,
      "targetClass": 12,
      "pivotMask": 32,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        6
      ],
      "subgraphCanonicalPermutation": [
        1,
        2,
        5,
        0,
        4,
        3
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 41,
      "targetClass": 7,
      "pivotMask": 32,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        6
      ],
      "subgraphCanonicalPermutation": [
        1,
        2,
        5,
        0,
        3,
        4
      ],
      "targetPivotMask": 52,
      "targetCanonicalPermutation": [
        3,
        4,
        0,
        2,
        5,
        1
      ]
    },
    {
      "classId": 42,
      "targetClass": 1,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        4,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ],
      "targetPivotMask": 1,
      "targetCanonicalPermutation": [
        3,
        4,
        1,
        2,
        0
      ]
    },
    {
      "classId": 43,
      "targetClass": 1,
      "pivotMask": 10,
      "keep": [
        1,
        2,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        4,
        3
      ],
      "targetPivotMask": 1,
      "targetCanonicalPermutation": [
        3,
        4,
        1,
        2,
        0
      ]
    },
    {
      "classId": 44,
      "targetClass": 8,
      "pivotMask": 32,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        6
      ],
      "subgraphCanonicalPermutation": [
        1,
        3,
        2,
        0,
        4,
        5
      ],
      "targetPivotMask": 57,
      "targetCanonicalPermutation": [
        0,
        2,
        5,
        3,
        4,
        1
      ]
    },
    {
      "classId": 45,
      "targetClass": 12,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        5,
        3,
        4
      ],
      "targetPivotMask": 24,
      "targetCanonicalPermutation": [
        2,
        0,
        1,
        5,
        3,
        4
      ]
    },
    {
      "classId": 46,
      "targetClass": 8,
      "pivotMask": 5,
      "keep": [
        0,
        1,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 26,
      "targetCanonicalPermutation": [
        4,
        2,
        5,
        3,
        1,
        0
      ]
    },
    {
      "classId": 47,
      "targetClass": 7,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 15,
      "targetCanonicalPermutation": [
        2,
        4,
        5,
        3,
        1,
        0
      ]
    },
    {
      "classId": 48,
      "targetClass": 7,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 49,
      "targetClass": 1,
      "pivotMask": 8,
      "keep": [
        1,
        2,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        4,
        1,
        2,
        3
      ],
      "targetPivotMask": 3,
      "targetCanonicalPermutation": [
        2,
        3,
        0,
        1,
        4
      ]
    },
    {
      "classId": 50,
      "targetClass": 12,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        4,
        2,
        5
      ],
      "targetPivotMask": 13,
      "targetCanonicalPermutation": [
        4,
        2,
        1,
        5,
        0,
        3
      ]
    },
    {
      "classId": 51,
      "targetClass": 1,
      "pivotMask": 5,
      "keep": [
        0,
        1,
        3,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        4,
        2
      ],
      "targetPivotMask": 1,
      "targetCanonicalPermutation": [
        3,
        4,
        1,
        2,
        0
      ]
    },
    {
      "classId": 52,
      "targetClass": 1,
      "pivotMask": 64,
      "keep": [
        0,
        1,
        2,
        4,
        5
      ],
      "subgraphCanonicalPermutation": [
        1,
        4,
        3,
        2,
        0
      ],
      "targetPivotMask": 1,
      "targetCanonicalPermutation": [
        3,
        4,
        1,
        2,
        0
      ]
    },
    {
      "classId": 53,
      "targetClass": 1,
      "pivotMask": 32,
      "keep": [
        0,
        1,
        2,
        3,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        4,
        3,
        2,
        1
      ],
      "targetPivotMask": 1,
      "targetCanonicalPermutation": [
        3,
        4,
        1,
        2,
        0
      ]
    },
    {
      "classId": 54,
      "targetClass": 9,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 55,
      "targetClass": 12,
      "pivotMask": 9,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 44,
      "targetCanonicalPermutation": [
        4,
        2,
        3,
        1,
        5,
        0
      ]
    },
    {
      "classId": 56,
      "targetClass": 6,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 51,
      "targetCanonicalPermutation": [
        3,
        4,
        2,
        5,
        1,
        0
      ]
    },
    {
      "classId": 57,
      "targetClass": 7,
      "pivotMask": 16,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        4,
        5,
        2
      ],
      "targetPivotMask": 52,
      "targetCanonicalPermutation": [
        3,
        4,
        0,
        2,
        5,
        1
      ]
    },
    {
      "classId": 58,
      "targetClass": 6,
      "pivotMask": 64,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "subgraphCanonicalPermutation": [
        3,
        2,
        4,
        0,
        5,
        1
      ],
      "targetPivotMask": 22,
      "targetCanonicalPermutation": [
        1,
        2,
        5,
        4,
        3,
        0
      ]
    },
    {
      "classId": 59,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        6
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 3,
      "targetCanonicalPermutation": [
        1,
        2,
        0,
        5,
        3,
        4
      ]
    },
    {
      "classId": 60,
      "targetClass": 1,
      "pivotMask": 0,
      "keep": [
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ]
    },
    {
      "classId": 61,
      "targetClass": 13,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        2,
        0,
        1,
        3,
        4,
        5
      ],
      "targetPivotMask": 5,
      "targetCanonicalPermutation": [
        2,
        1,
        0,
        3,
        5,
        4
      ]
    },
    {
      "classId": 62,
      "targetClass": 1,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        4,
        2
      ],
      "targetPivotMask": 1,
      "targetCanonicalPermutation": [
        3,
        4,
        1,
        2,
        0
      ]
    },
    {
      "classId": 63,
      "targetClass": 7,
      "pivotMask": 12,
      "keep": [
        0,
        1,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        2,
        0,
        1,
        3,
        5,
        4
      ],
      "targetPivotMask": 23,
      "targetCanonicalPermutation": [
        2,
        3,
        4,
        5,
        1,
        0
      ]
    },
    {
      "classId": 64,
      "targetClass": 6,
      "pivotMask": 5,
      "keep": [
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        2,
        4,
        5
      ],
      "targetPivotMask": 15,
      "targetCanonicalPermutation": [
        2,
        5,
        3,
        4,
        1,
        0
      ]
    },
    {
      "classId": 65,
      "targetClass": 12,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        6
      ],
      "subgraphCanonicalPermutation": [
        2,
        0,
        1,
        3,
        4,
        5
      ],
      "targetPivotMask": 15,
      "targetCanonicalPermutation": [
        4,
        2,
        3,
        1,
        5,
        0
      ]
    },
    {
      "classId": 66,
      "targetClass": 6,
      "pivotMask": 6,
      "keep": [
        0,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        1,
        2,
        0,
        3,
        5,
        4
      ],
      "targetPivotMask": 27,
      "targetCanonicalPermutation": [
        4,
        5,
        3,
        2,
        1,
        0
      ]
    },
    {
      "classId": 67,
      "targetClass": 11,
      "pivotMask": 32,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        5,
        4,
        2,
        3
      ],
      "targetPivotMask": 16,
      "targetCanonicalPermutation": [
        1,
        5,
        3,
        2,
        4,
        0
      ]
    },
    {
      "classId": 68,
      "targetClass": 7,
      "pivotMask": 32,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        4,
        2,
        3,
        5
      ],
      "targetPivotMask": 52,
      "targetCanonicalPermutation": [
        3,
        4,
        0,
        2,
        5,
        1
      ]
    },
    {
      "classId": 69,
      "targetClass": 13,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        4,
        5,
        2,
        3
      ],
      "targetPivotMask": 36,
      "targetCanonicalPermutation": [
        5,
        2,
        3,
        4,
        0,
        1
      ]
    },
    {
      "classId": 70,
      "targetClass": 1,
      "pivotMask": 16,
      "keep": [
        1,
        2,
        3,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        4,
        3,
        2,
        1
      ],
      "targetPivotMask": 1,
      "targetCanonicalPermutation": [
        3,
        4,
        1,
        2,
        0
      ]
    },
    {
      "classId": 71,
      "targetClass": 5,
      "pivotMask": 32,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        6
      ],
      "subgraphCanonicalPermutation": [
        3,
        4,
        5,
        1,
        2,
        0
      ],
      "targetPivotMask": 18,
      "targetCanonicalPermutation": [
        3,
        4,
        5,
        0,
        2,
        1
      ]
    },
    {
      "classId": 72,
      "targetClass": 1,
      "pivotMask": 32,
      "keep": [
        0,
        2,
        3,
        4,
        6
      ],
      "subgraphCanonicalPermutation": [
        3,
        4,
        2,
        0,
        1
      ],
      "targetPivotMask": 3,
      "targetCanonicalPermutation": [
        2,
        3,
        0,
        1,
        4
      ]
    },
    {
      "classId": 73,
      "targetClass": 5,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        2,
        5,
        3,
        4,
        1
      ]
    },
    {
      "classId": 74,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 32,
      "targetCanonicalPermutation": [
        0,
        5,
        3,
        4,
        1,
        2
      ]
    },
    {
      "classId": 75,
      "targetClass": 11,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 76,
      "targetClass": 1,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        3,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ],
      "targetPivotMask": 3,
      "targetCanonicalPermutation": [
        2,
        3,
        0,
        1,
        4
      ]
    },
    {
      "classId": 77,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 32,
      "targetCanonicalPermutation": [
        0,
        5,
        3,
        4,
        1,
        2
      ]
    },
    {
      "classId": 78,
      "targetClass": 12,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 79,
      "targetClass": 13,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 80,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 43,
      "targetCanonicalPermutation": [
        1,
        4,
        5,
        3,
        2,
        0
      ]
    },
    {
      "classId": 81,
      "targetClass": 1,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        4,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ],
      "targetPivotMask": 3,
      "targetCanonicalPermutation": [
        2,
        3,
        0,
        1,
        4
      ]
    },
    {
      "classId": 82,
      "targetClass": 11,
      "pivotMask": 6,
      "keep": [
        0,
        1,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        5,
        3,
        4
      ],
      "targetPivotMask": 16,
      "targetCanonicalPermutation": [
        1,
        5,
        3,
        2,
        4,
        0
      ]
    },
    {
      "classId": 86,
      "targetClass": 85,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ]
    },
    {
      "classId": 87,
      "targetClass": 22,
      "pivotMask": 8,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        5,
        0,
        1,
        2,
        3,
        4,
        6
      ],
      "targetPivotMask": 24,
      "targetCanonicalPermutation": [
        1,
        6,
        4,
        2,
        5,
        3,
        0
      ]
    },
    {
      "classId": 88,
      "targetClass": 4,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 89,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 13,
      "targetCanonicalPermutation": [
        2,
        4,
        5,
        3,
        1,
        0
      ]
    },
    {
      "classId": 90,
      "targetClass": 3,
      "pivotMask": 15,
      "keep": [
        0,
        1,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        5,
        4
      ],
      "targetPivotMask": 11,
      "targetCanonicalPermutation": [
        1,
        4,
        0,
        5,
        3,
        2
      ]
    },
    {
      "classId": 91,
      "targetClass": 6,
      "pivotMask": 70,
      "keep": [
        0,
        1,
        3,
        4,
        5,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        2,
        3,
        5,
        4
      ],
      "targetPivotMask": 34,
      "targetCanonicalPermutation": [
        0,
        3,
        5,
        1,
        4,
        2
      ]
    },
    {
      "classId": 92,
      "targetClass": 1,
      "pivotMask": 67,
      "keep": [
        2,
        3,
        4,
        5,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ],
      "targetPivotMask": 3,
      "targetCanonicalPermutation": [
        2,
        3,
        0,
        1,
        4
      ]
    },
    {
      "classId": 93,
      "targetClass": 6,
      "pivotMask": 41,
      "keep": [
        0,
        1,
        2,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        4,
        3,
        5
      ],
      "targetPivotMask": 34,
      "targetCanonicalPermutation": [
        0,
        3,
        5,
        1,
        4,
        2
      ]
    },
    {
      "classId": 94,
      "targetClass": 21,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ]
    },
    {
      "classId": 95,
      "targetClass": 22,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ]
    },
    {
      "classId": 96,
      "targetClass": 24,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        2,
        6,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ]
    },
    {
      "classId": 97,
      "targetClass": 24,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        2,
        3,
        5,
        4,
        6
      ],
      "targetPivotMask": 5,
      "targetCanonicalPermutation": [
        1,
        2,
        3,
        0,
        4,
        5,
        6
      ]
    },
    {
      "classId": 98,
      "targetClass": 24,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ]
    },
    {
      "classId": 99,
      "targetClass": 1,
      "pivotMask": 5,
      "keep": [
        1,
        3,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        2,
        4
      ],
      "targetPivotMask": 3,
      "targetCanonicalPermutation": [
        2,
        3,
        0,
        1,
        4
      ]
    },
    {
      "classId": 100,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        3,
        2,
        5,
        4
      ],
      "targetPivotMask": 35,
      "targetCanonicalPermutation": [
        1,
        2,
        5,
        3,
        4,
        0
      ]
    },
    {
      "classId": 101,
      "targetClass": 29,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ]
    },
    {
      "classId": 102,
      "targetClass": 4,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        4,
        5,
        3
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 103,
      "targetClass": 4,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 104,
      "targetClass": 11,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 30,
      "targetCanonicalPermutation": [
        5,
        0,
        1,
        4,
        3,
        2
      ]
    },
    {
      "classId": 105,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        2,
        0,
        3,
        4,
        5
      ],
      "targetPivotMask": 11,
      "targetCanonicalPermutation": [
        1,
        4,
        0,
        5,
        3,
        2
      ]
    },
    {
      "classId": 106,
      "targetClass": 6,
      "pivotMask": 16,
      "keep": [
        0,
        1,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        2,
        5,
        3,
        0,
        4
      ],
      "targetPivotMask": 5,
      "targetCanonicalPermutation": [
        2,
        0,
        1,
        3,
        4,
        5
      ]
    },
    {
      "classId": 107,
      "targetClass": 24,
      "pivotMask": 32,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        4,
        3,
        6,
        5
      ],
      "targetPivotMask": 9,
      "targetCanonicalPermutation": [
        1,
        3,
        2,
        0,
        5,
        6,
        4
      ]
    },
    {
      "classId": 108,
      "targetClass": 29,
      "pivotMask": 17,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        3,
        2,
        1,
        5,
        4,
        6
      ],
      "targetPivotMask": 37,
      "targetCanonicalPermutation": [
        6,
        2,
        4,
        0,
        1,
        3,
        5
      ]
    },
    {
      "classId": 109,
      "targetClass": 3,
      "pivotMask": 6,
      "keep": [
        0,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 3,
      "targetCanonicalPermutation": [
        1,
        2,
        0,
        5,
        3,
        4
      ]
    },
    {
      "classId": 110,
      "targetClass": 7,
      "pivotMask": 6,
      "keep": [
        0,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        2,
        5,
        3,
        4,
        1
      ]
    },
    {
      "classId": 111,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        2,
        0,
        1,
        3,
        4,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        4,
        1,
        5,
        3,
        2
      ]
    },
    {
      "classId": 112,
      "targetClass": 24,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        2,
        3,
        5,
        6,
        4
      ],
      "targetPivotMask": 9,
      "targetCanonicalPermutation": [
        1,
        3,
        2,
        0,
        5,
        6,
        4
      ]
    },
    {
      "classId": 113,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 13,
      "targetCanonicalPermutation": [
        2,
        4,
        5,
        3,
        1,
        0
      ]
    },
    {
      "classId": 114,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        4,
        3,
        5
      ],
      "targetPivotMask": 13,
      "targetCanonicalPermutation": [
        2,
        4,
        5,
        3,
        1,
        0
      ]
    },
    {
      "classId": 115,
      "targetClass": 6,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        4,
        3,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 116,
      "targetClass": 13,
      "pivotMask": 3,
      "keep": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 33,
      "targetCanonicalPermutation": [
        1,
        5,
        4,
        2,
        3,
        0
      ]
    },
    {
      "classId": 117,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        3,
        1,
        4,
        5
      ],
      "targetPivotMask": 42,
      "targetCanonicalPermutation": [
        5,
        2,
        3,
        0,
        4,
        1
      ]
    },
    {
      "classId": 118,
      "targetClass": 1,
      "pivotMask": 3,
      "keep": [
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ],
      "targetPivotMask": 3,
      "targetCanonicalPermutation": [
        2,
        3,
        0,
        1,
        4
      ]
    },
    {
      "classId": 119,
      "targetClass": 6,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        1,
        4,
        3,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 120,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        3,
        1,
        5,
        4
      ],
      "targetPivotMask": 42,
      "targetCanonicalPermutation": [
        5,
        2,
        3,
        0,
        4,
        1
      ]
    },
    {
      "classId": 121,
      "targetClass": 11,
      "pivotMask": 0,
      "keep": [
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        2,
        4,
        5
      ],
      "targetPivotMask": 4,
      "targetCanonicalPermutation": [
        0,
        5,
        3,
        2,
        4,
        1
      ]
    },
    {
      "classId": 122,
      "targetClass": 12,
      "pivotMask": 40,
      "keep": [
        0,
        1,
        2,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        2,
        4,
        0,
        3,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 123,
      "targetClass": 6,
      "pivotMask": 128,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "subgraphCanonicalPermutation": [
        0,
        4,
        3,
        5,
        1,
        2
      ],
      "targetPivotMask": 15,
      "targetCanonicalPermutation": [
        2,
        5,
        3,
        4,
        1,
        0
      ]
    },
    {
      "classId": 124,
      "targetClass": 9,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        2,
        4,
        5
      ],
      "targetPivotMask": 16,
      "targetCanonicalPermutation": [
        0,
        5,
        2,
        3,
        1,
        4
      ]
    },
    {
      "classId": 125,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        3,
        2,
        4,
        5
      ],
      "targetPivotMask": 35,
      "targetCanonicalPermutation": [
        1,
        2,
        5,
        3,
        4,
        0
      ]
    },
    {
      "classId": 126,
      "targetClass": 6,
      "pivotMask": 128,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        5,
        2,
        1,
        4,
        3
      ],
      "targetPivotMask": 10,
      "targetCanonicalPermutation": [
        0,
        5,
        3,
        1,
        4,
        2
      ]
    },
    {
      "classId": 127,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        5,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        5,
        4
      ],
      "targetPivotMask": 11,
      "targetCanonicalPermutation": [
        1,
        4,
        0,
        5,
        3,
        2
      ]
    },
    {
      "classId": 128,
      "targetClass": 3,
      "pivotMask": 5,
      "keep": [
        0,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 35,
      "targetCanonicalPermutation": [
        1,
        2,
        5,
        3,
        4,
        0
      ]
    },
    {
      "classId": 129,
      "targetClass": 6,
      "pivotMask": 49,
      "keep": [
        0,
        1,
        2,
        3,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        3,
        5,
        4,
        1
      ],
      "targetPivotMask": 27,
      "targetCanonicalPermutation": [
        4,
        5,
        3,
        2,
        1,
        0
      ]
    },
    {
      "classId": 130,
      "targetClass": 21,
      "pivotMask": 17,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        3,
        1,
        4,
        6,
        5
      ],
      "targetPivotMask": 30,
      "targetCanonicalPermutation": [
        2,
        4,
        6,
        1,
        5,
        3,
        0
      ]
    },
    {
      "classId": 131,
      "targetClass": 9,
      "pivotMask": 27,
      "keep": [
        0,
        1,
        2,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        2,
        5,
        4
      ],
      "targetPivotMask": 20,
      "targetCanonicalPermutation": [
        0,
        1,
        4,
        5,
        2,
        3
      ]
    },
    {
      "classId": 132,
      "targetClass": 5,
      "pivotMask": 10,
      "keep": [
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        3,
        1,
        4,
        5
      ],
      "targetPivotMask": 4,
      "targetCanonicalPermutation": [
        0,
        3,
        5,
        1,
        2,
        4
      ]
    },
    {
      "classId": 133,
      "targetClass": 9,
      "pivotMask": 0,
      "keep": [
        0,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        4,
        5,
        2,
        3
      ],
      "targetPivotMask": 25,
      "targetCanonicalPermutation": [
        3,
        2,
        1,
        4,
        0,
        5
      ]
    },
    {
      "classId": 134,
      "targetClass": 6,
      "pivotMask": 80,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        7
      ],
      "subgraphCanonicalPermutation": [
        3,
        1,
        4,
        0,
        5,
        2
      ],
      "targetPivotMask": 22,
      "targetCanonicalPermutation": [
        1,
        2,
        5,
        4,
        3,
        0
      ]
    },
    {
      "classId": 135,
      "targetClass": 7,
      "pivotMask": 17,
      "keep": [
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        2,
        4,
        3,
        5
      ],
      "targetPivotMask": 28,
      "targetCanonicalPermutation": [
        5,
        4,
        1,
        2,
        3,
        0
      ]
    },
    {
      "classId": 136,
      "targetClass": 6,
      "pivotMask": 64,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        7
      ],
      "subgraphCanonicalPermutation": [
        3,
        1,
        2,
        5,
        4,
        0
      ],
      "targetPivotMask": 27,
      "targetCanonicalPermutation": [
        4,
        5,
        3,
        2,
        1,
        0
      ]
    },
    {
      "classId": 137,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        2,
        4,
        3,
        5
      ],
      "targetPivotMask": 40,
      "targetCanonicalPermutation": [
        0,
        4,
        2,
        5,
        3,
        1
      ]
    },
    {
      "classId": 138,
      "targetClass": 11,
      "pivotMask": 0,
      "keep": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        4,
        2,
        3,
        5
      ],
      "targetPivotMask": 4,
      "targetCanonicalPermutation": [
        0,
        5,
        3,
        2,
        4,
        1
      ]
    },
    {
      "classId": 139,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        2,
        0,
        1,
        4,
        3,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        4,
        1,
        5,
        3,
        2
      ]
    },
    {
      "classId": 140,
      "targetClass": 1,
      "pivotMask": 72,
      "keep": [
        0,
        1,
        4,
        5,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        3,
        2,
        4,
        0
      ],
      "targetPivotMask": 3,
      "targetCanonicalPermutation": [
        2,
        3,
        0,
        1,
        4
      ]
    },
    {
      "classId": 141,
      "targetClass": 11,
      "pivotMask": 5,
      "keep": [
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 12,
      "targetCanonicalPermutation": [
        0,
        4,
        5,
        1,
        2,
        3
      ]
    },
    {
      "classId": 142,
      "targetClass": 4,
      "pivotMask": 12,
      "keep": [
        0,
        1,
        2,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        2,
        0,
        3,
        5,
        4
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        5,
        4,
        1,
        3,
        2
      ]
    },
    {
      "classId": 143,
      "targetClass": 11,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 4,
      "targetCanonicalPermutation": [
        0,
        5,
        3,
        2,
        4,
        1
      ]
    },
    {
      "classId": 144,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "subgraphCanonicalPermutation": [
        2,
        0,
        1,
        3,
        4,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        4,
        1,
        5,
        3,
        2
      ]
    },
    {
      "classId": 145,
      "targetClass": 7,
      "pivotMask": 16,
      "keep": [
        0,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        5,
        1,
        3,
        4
      ],
      "targetPivotMask": 5,
      "targetCanonicalPermutation": [
        2,
        0,
        1,
        3,
        4,
        5
      ]
    },
    {
      "classId": 146,
      "targetClass": 1,
      "pivotMask": 9,
      "keep": [
        1,
        2,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        4,
        2
      ],
      "targetPivotMask": 3,
      "targetCanonicalPermutation": [
        2,
        3,
        0,
        1,
        4
      ]
    },
    {
      "classId": 147,
      "targetClass": 29,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        2,
        3,
        5,
        6,
        4
      ],
      "targetPivotMask": 21,
      "targetCanonicalPermutation": [
        2,
        6,
        5,
        1,
        4,
        3,
        0
      ]
    },
    {
      "classId": 148,
      "targetClass": 7,
      "pivotMask": 16,
      "keep": [
        0,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        5,
        3,
        4
      ],
      "targetPivotMask": 15,
      "targetCanonicalPermutation": [
        2,
        4,
        5,
        3,
        1,
        0
      ]
    },
    {
      "classId": 149,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        2,
        4,
        3,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        4,
        1,
        5,
        3,
        2
      ]
    },
    {
      "classId": 150,
      "targetClass": 4,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        3,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        1,
        3,
        5,
        4
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        5,
        4,
        1,
        3,
        2
      ]
    },
    {
      "classId": 151,
      "targetClass": 1,
      "pivotMask": 3,
      "keep": [
        2,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ]
    },
    {
      "classId": 152,
      "targetClass": 7,
      "pivotMask": 32,
      "keep": [
        0,
        1,
        3,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        5,
        3,
        2,
        4,
        1
      ],
      "targetPivotMask": 21,
      "targetCanonicalPermutation": [
        2,
        5,
        1,
        3,
        4,
        0
      ]
    },
    {
      "classId": 153,
      "targetClass": 1,
      "pivotMask": 3,
      "keep": [
        2,
        3,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        3,
        1,
        4
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ]
    },
    {
      "classId": 154,
      "targetClass": 6,
      "pivotMask": 32,
      "keep": [
        0,
        1,
        2,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        3,
        5,
        2,
        4,
        1
      ],
      "targetPivotMask": 32,
      "targetCanonicalPermutation": [
        0,
        3,
        4,
        1,
        5,
        2
      ]
    },
    {
      "classId": 155,
      "targetClass": 16,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        5,
        4,
        6
      ],
      "targetPivotMask": 11,
      "targetCanonicalPermutation": [
        1,
        6,
        0,
        4,
        3,
        5,
        2
      ]
    },
    {
      "classId": 156,
      "targetClass": 28,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        5,
        4,
        6
      ],
      "targetPivotMask": 64,
      "targetCanonicalPermutation": [
        0,
        5,
        3,
        4,
        1,
        6,
        2
      ]
    },
    {
      "classId": 157,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        4,
        1,
        5,
        3,
        2
      ]
    },
    {
      "classId": 158,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        2,
        5,
        4
      ],
      "targetPivotMask": 42,
      "targetCanonicalPermutation": [
        5,
        2,
        3,
        0,
        4,
        1
      ]
    },
    {
      "classId": 159,
      "targetClass": 29,
      "pivotMask": 8,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        6,
        3,
        4,
        5
      ],
      "targetPivotMask": 5,
      "targetCanonicalPermutation": [
        2,
        1,
        0,
        3,
        4,
        5,
        6
      ]
    },
    {
      "classId": 160,
      "targetClass": 6,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 22,
      "targetCanonicalPermutation": [
        1,
        2,
        5,
        4,
        3,
        0
      ]
    },
    {
      "classId": 161,
      "targetClass": 6,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 50,
      "targetCanonicalPermutation": [
        2,
        5,
        1,
        0,
        3,
        4
      ]
    },
    {
      "classId": 162,
      "targetClass": 4,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        5,
        4,
        1,
        3,
        2
      ]
    },
    {
      "classId": 163,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        2,
        4,
        5
      ],
      "targetPivotMask": 35,
      "targetCanonicalPermutation": [
        1,
        2,
        5,
        3,
        4,
        0
      ]
    },
    {
      "classId": 164,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 35,
      "targetCanonicalPermutation": [
        1,
        2,
        5,
        3,
        4,
        0
      ]
    },
    {
      "classId": 165,
      "targetClass": 1,
      "pivotMask": 64,
      "keep": [
        2,
        3,
        4,
        5,
        7
      ],
      "subgraphCanonicalPermutation": [
        2,
        3,
        1,
        0,
        4
      ],
      "targetPivotMask": 1,
      "targetCanonicalPermutation": [
        3,
        4,
        1,
        2,
        0
      ]
    },
    {
      "classId": 166,
      "targetClass": 4,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        1,
        3,
        4,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        5,
        4,
        1,
        3,
        2
      ]
    },
    {
      "classId": 167,
      "targetClass": 22,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        2,
        0,
        1,
        3,
        4,
        6,
        5
      ],
      "targetPivotMask": 70,
      "targetCanonicalPermutation": [
        2,
        5,
        4,
        3,
        0,
        6,
        1
      ]
    },
    {
      "classId": 168,
      "targetClass": 28,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        2,
        3,
        4,
        6,
        5
      ],
      "targetPivotMask": 37,
      "targetCanonicalPermutation": [
        6,
        2,
        0,
        1,
        4,
        3,
        5
      ]
    },
    {
      "classId": 169,
      "targetClass": 6,
      "pivotMask": 16,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        4,
        5,
        3
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        5,
        2,
        1,
        3,
        4
      ]
    },
    {
      "classId": 170,
      "targetClass": 4,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        5,
        4
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 171,
      "targetClass": 6,
      "pivotMask": 17,
      "keep": [
        0,
        1,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        1,
        4,
        3,
        5
      ],
      "targetPivotMask": 13,
      "targetCanonicalPermutation": [
        2,
        5,
        0,
        3,
        4,
        1
      ]
    },
    {
      "classId": 172,
      "targetClass": 28,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        1,
        3,
        4,
        5,
        6
      ],
      "targetPivotMask": 87,
      "targetCanonicalPermutation": [
        2,
        5,
        6,
        3,
        4,
        1,
        0
      ]
    },
    {
      "classId": 173,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        2,
        4,
        5
      ],
      "targetPivotMask": 42,
      "targetCanonicalPermutation": [
        5,
        2,
        3,
        0,
        4,
        1
      ]
    },
    {
      "classId": 174,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 11,
      "targetCanonicalPermutation": [
        1,
        4,
        0,
        5,
        3,
        2
      ]
    },
    {
      "classId": 175,
      "targetClass": 6,
      "pivotMask": 0,
      "keep": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        2,
        0,
        3,
        4,
        5
      ],
      "targetPivotMask": 13,
      "targetCanonicalPermutation": [
        2,
        5,
        0,
        3,
        4,
        1
      ]
    },
    {
      "classId": 176,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 11,
      "targetCanonicalPermutation": [
        1,
        4,
        0,
        5,
        3,
        2
      ]
    },
    {
      "classId": 177,
      "targetClass": 6,
      "pivotMask": 0,
      "keep": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        5,
        3,
        4
      ],
      "targetPivotMask": 49,
      "targetCanonicalPermutation": [
        3,
        4,
        0,
        1,
        2,
        5
      ]
    },
    {
      "classId": 178,
      "targetClass": 24,
      "pivotMask": 64,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        4,
        5,
        6,
        2,
        3
      ],
      "targetPivotMask": 9,
      "targetCanonicalPermutation": [
        1,
        3,
        2,
        0,
        5,
        6,
        4
      ]
    },
    {
      "classId": 179,
      "targetClass": 22,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        3,
        1,
        2,
        4,
        5,
        6
      ],
      "targetPivotMask": 16,
      "targetCanonicalPermutation": [
        6,
        0,
        1,
        5,
        2,
        3,
        4
      ]
    },
    {
      "classId": 180,
      "targetClass": 9,
      "pivotMask": 18,
      "keep": [
        0,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 20,
      "targetCanonicalPermutation": [
        0,
        1,
        4,
        5,
        2,
        3
      ]
    },
    {
      "classId": 181,
      "targetClass": 4,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        5,
        4,
        1,
        3,
        2
      ]
    },
    {
      "classId": 182,
      "targetClass": 22,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        3,
        2,
        4,
        6,
        5
      ],
      "targetPivotMask": 84,
      "targetCanonicalPermutation": [
        5,
        2,
        0,
        1,
        6,
        4,
        3
      ]
    },
    {
      "classId": 183,
      "targetClass": 29,
      "pivotMask": 18,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        2,
        4,
        3,
        6,
        5
      ],
      "targetPivotMask": 25,
      "targetCanonicalPermutation": [
        6,
        3,
        5,
        0,
        1,
        2,
        4
      ]
    },
    {
      "classId": 184,
      "targetClass": 4,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        1,
        3,
        4,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        5,
        4,
        1,
        3,
        2
      ]
    },
    {
      "classId": 185,
      "targetClass": 1,
      "pivotMask": 0,
      "keep": [
        2,
        3,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        3,
        1,
        4
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ]
    },
    {
      "classId": 186,
      "targetClass": 1,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        4,
        2
      ],
      "targetPivotMask": 1,
      "targetCanonicalPermutation": [
        3,
        4,
        1,
        2,
        0
      ]
    },
    {
      "classId": 187,
      "targetClass": 6,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        4,
        5,
        3
      ],
      "targetPivotMask": 13,
      "targetCanonicalPermutation": [
        2,
        5,
        0,
        3,
        4,
        1
      ]
    },
    {
      "classId": 188,
      "targetClass": 7,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 38,
      "targetCanonicalPermutation": [
        1,
        3,
        2,
        5,
        0,
        4
      ]
    },
    {
      "classId": 189,
      "targetClass": 6,
      "pivotMask": 6,
      "keep": [
        0,
        1,
        3,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        2,
        4,
        5
      ],
      "targetPivotMask": 51,
      "targetCanonicalPermutation": [
        3,
        4,
        2,
        5,
        1,
        0
      ]
    },
    {
      "classId": 190,
      "targetClass": 9,
      "pivotMask": 27,
      "keep": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        2,
        0,
        3,
        5,
        4
      ],
      "targetPivotMask": 20,
      "targetCanonicalPermutation": [
        0,
        1,
        4,
        5,
        2,
        3
      ]
    },
    {
      "classId": 191,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        4,
        1,
        5,
        3,
        2
      ]
    },
    {
      "classId": 192,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        4,
        1,
        5,
        3,
        2
      ]
    },
    {
      "classId": 193,
      "targetClass": 13,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 194,
      "targetClass": 11,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 22,
      "targetCanonicalPermutation": [
        5,
        2,
        0,
        3,
        4,
        1
      ]
    },
    {
      "classId": 195,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 40,
      "targetCanonicalPermutation": [
        0,
        4,
        2,
        5,
        3,
        1
      ]
    },
    {
      "classId": 196,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 12,
      "targetCanonicalPermutation": [
        1,
        3,
        5,
        2,
        4,
        0
      ]
    },
    {
      "classId": 197,
      "targetClass": 6,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        4,
        3,
        5
      ],
      "targetPivotMask": 49,
      "targetCanonicalPermutation": [
        3,
        4,
        0,
        1,
        2,
        5
      ]
    },
    {
      "classId": 198,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 45,
      "targetCanonicalPermutation": [
        2,
        4,
        0,
        5,
        3,
        1
      ]
    },
    {
      "classId": 199,
      "targetClass": 83,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ]
    },
    {
      "classId": 200,
      "targetClass": 84,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ]
    },
    {
      "classId": 201,
      "targetClass": 4,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        2,
        0,
        3,
        4,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        5,
        4,
        1,
        3,
        2
      ]
    },
    {
      "classId": 202,
      "targetClass": 4,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        2,
        0,
        3,
        4,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        5,
        4,
        1,
        3,
        2
      ]
    },
    {
      "classId": 203,
      "targetClass": 6,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 204,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        5,
        4
      ],
      "targetPivotMask": 12,
      "targetCanonicalPermutation": [
        1,
        3,
        5,
        2,
        4,
        0
      ]
    },
    {
      "classId": 205,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 11,
      "targetCanonicalPermutation": [
        1,
        4,
        0,
        5,
        3,
        2
      ]
    },
    {
      "classId": 206,
      "targetClass": 1,
      "pivotMask": 0,
      "keep": [
        0,
        3,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ],
      "targetPivotMask": 1,
      "targetCanonicalPermutation": [
        3,
        4,
        1,
        2,
        0
      ]
    },
    {
      "classId": 207,
      "targetClass": 1,
      "pivotMask": 0,
      "keep": [
        2,
        3,
        4,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        4,
        3
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ]
    },
    {
      "classId": 208,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        1,
        0,
        2,
        4,
        3,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        4,
        1,
        5,
        3,
        2
      ]
    },
    {
      "classId": 209,
      "targetClass": 3,
      "pivotMask": 49,
      "keep": [
        0,
        1,
        2,
        3,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        3,
        2,
        4,
        1,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        4,
        1,
        5,
        3,
        2
      ]
    },
    {
      "classId": 210,
      "targetClass": 28,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "targetPivotMask": 69,
      "targetCanonicalPermutation": [
        2,
        5,
        4,
        1,
        6,
        3,
        0
      ]
    },
    {
      "classId": 211,
      "targetClass": 29,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "targetPivotMask": 69,
      "targetCanonicalPermutation": [
        5,
        2,
        4,
        1,
        3,
        6,
        0
      ]
    },
    {
      "classId": 212,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        4,
        3,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        4,
        1,
        5,
        3,
        2
      ]
    },
    {
      "classId": 213,
      "targetClass": 13,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 214,
      "targetClass": 6,
      "pivotMask": 0,
      "keep": [
        0,
        2,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        4,
        3,
        5
      ],
      "targetPivotMask": 14,
      "targetCanonicalPermutation": [
        1,
        3,
        4,
        5,
        2,
        0
      ]
    },
    {
      "classId": 215,
      "targetClass": 6,
      "pivotMask": 0,
      "keep": [
        0,
        3,
        4,
        5,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        4,
        3,
        5
      ],
      "targetPivotMask": 14,
      "targetCanonicalPermutation": [
        1,
        3,
        4,
        5,
        2,
        0
      ]
    },
    {
      "classId": 216,
      "targetClass": 1,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        5,
        6
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ]
    },
    {
      "classId": 217,
      "targetClass": 1,
      "pivotMask": 0,
      "keep": [
        3,
        4,
        6,
        7,
        8
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4
      ],
      "targetPivotMask": 1,
      "targetCanonicalPermutation": [
        3,
        4,
        1,
        2,
        0
      ]
    },
    {
      "classId": 218,
      "targetClass": 24,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        2,
        3,
        6,
        7,
        8
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "targetPivotMask": 41,
      "targetCanonicalPermutation": [
        3,
        0,
        2,
        6,
        5,
        1,
        4
      ]
    },
    {
      "classId": 219,
      "targetClass": 4,
      "pivotMask": 0,
      "keep": [
        1,
        2,
        4,
        6,
        7,
        8
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 220,
      "targetClass": 14,
      "pivotMask": 32,
      "keep": [
        0,
        2,
        3,
        4,
        7,
        8
      ],
      "subgraphCanonicalPermutation": [
        2,
        4,
        1,
        3,
        0,
        5
      ],
      "targetPivotMask": 17,
      "targetCanonicalPermutation": [
        1,
        5,
        4,
        3,
        2,
        0
      ]
    },
    {
      "classId": 221,
      "targetClass": 24,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        3,
        4,
        5,
        7,
        8
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "targetPivotMask": 9,
      "targetCanonicalPermutation": [
        1,
        3,
        2,
        0,
        5,
        6,
        4
      ]
    },
    {
      "classId": 222,
      "targetClass": 12,
      "pivotMask": 40,
      "keep": [
        0,
        1,
        2,
        4,
        6,
        7
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        5,
        4,
        2
      ],
      "targetPivotMask": 24,
      "targetCanonicalPermutation": [
        2,
        0,
        1,
        5,
        3,
        4
      ]
    },
    {
      "classId": 223,
      "targetClass": 24,
      "pivotMask": 17,
      "keep": [
        1,
        2,
        3,
        5,
        6,
        7,
        8
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "targetPivotMask": 32,
      "targetCanonicalPermutation": [
        0,
        3,
        2,
        6,
        5,
        4,
        1
      ]
    },
    {
      "classId": 224,
      "targetClass": 24,
      "pivotMask": 33,
      "keep": [
        1,
        2,
        3,
        4,
        6,
        7,
        8
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        5,
        4,
        6
      ],
      "targetPivotMask": 5,
      "targetCanonicalPermutation": [
        1,
        2,
        3,
        0,
        4,
        5,
        6
      ]
    },
    {
      "classId": 225,
      "targetClass": 1,
      "pivotMask": 0,
      "keep": [
        4,
        5,
        6,
        7,
        8
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        2,
        4
      ],
      "targetPivotMask": 1,
      "targetCanonicalPermutation": [
        3,
        4,
        1,
        2,
        0
      ]
    },
    {
      "classId": 226,
      "targetClass": 7,
      "pivotMask": 0,
      "keep": [
        0,
        1,
        3,
        4,
        6,
        8
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        1,
        3,
        4,
        5
      ],
      "targetPivotMask": 15,
      "targetCanonicalPermutation": [
        2,
        4,
        5,
        3,
        1,
        0
      ]
    },
    {
      "classId": 227,
      "targetClass": 7,
      "pivotMask": 0,
      "keep": [
        1,
        3,
        4,
        5,
        7,
        8
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        1,
        5,
        4,
        3
      ],
      "targetPivotMask": 0,
      "targetCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ]
    },
    {
      "classId": 228,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        3,
        4,
        5,
        7,
        8
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        1,
        3,
        4,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        4,
        1,
        5,
        3,
        2
      ]
    },
    {
      "classId": 229,
      "targetClass": 7,
      "pivotMask": 0,
      "keep": [
        0,
        3,
        4,
        5,
        7,
        8
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        4,
        3,
        5
      ],
      "targetPivotMask": 5,
      "targetCanonicalPermutation": [
        2,
        0,
        1,
        3,
        4,
        5
      ]
    },
    {
      "classId": 230,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        0,
        3,
        4,
        5,
        7,
        8
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        4,
        3,
        5
      ],
      "targetPivotMask": 35,
      "targetCanonicalPermutation": [
        1,
        2,
        5,
        3,
        4,
        0
      ]
    },
    {
      "classId": 231,
      "targetClass": 4,
      "pivotMask": 0,
      "keep": [
        2,
        3,
        4,
        6,
        7,
        8
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        2,
        4,
        5
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        5,
        4,
        1,
        3,
        2
      ]
    },
    {
      "classId": 232,
      "targetClass": 3,
      "pivotMask": 0,
      "keep": [
        2,
        3,
        5,
        7,
        8,
        9
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 13,
      "targetCanonicalPermutation": [
        2,
        4,
        5,
        3,
        1,
        0
      ]
    },
    {
      "classId": 233,
      "targetClass": 16,
      "pivotMask": 32,
      "keep": [
        1,
        3,
        4,
        6,
        7,
        8,
        9
      ],
      "subgraphCanonicalPermutation": [
        0,
        5,
        6,
        1,
        2,
        3,
        4
      ],
      "targetPivotMask": 54,
      "targetCanonicalPermutation": [
        0,
        3,
        6,
        5,
        4,
        2,
        1
      ]
    },
    {
      "classId": 234,
      "targetClass": 4,
      "pivotMask": 0,
      "keep": [
        2,
        3,
        4,
        6,
        8,
        9
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "targetPivotMask": 13,
      "targetCanonicalPermutation": [
        2,
        4,
        5,
        3,
        1,
        0
      ]
    },
    {
      "classId": 235,
      "targetClass": 24,
      "pivotMask": 12,
      "keep": [
        0,
        1,
        4,
        5,
        6,
        7,
        9
      ],
      "subgraphCanonicalPermutation": [
        0,
        1,
        3,
        2,
        5,
        4,
        6
      ],
      "targetPivotMask": 5,
      "targetCanonicalPermutation": [
        1,
        2,
        3,
        0,
        4,
        5,
        6
      ]
    },
    {
      "classId": 236,
      "targetClass": 4,
      "pivotMask": 33,
      "keep": [
        0,
        2,
        3,
        6,
        7,
        8
      ],
      "subgraphCanonicalPermutation": [
        0,
        2,
        3,
        1,
        5,
        4
      ],
      "targetPivotMask": 8,
      "targetCanonicalPermutation": [
        0,
        5,
        4,
        1,
        3,
        2
      ]
    },
    {
      "classId": 237,
      "targetClass": 16,
      "pivotMask": 128,
      "keep": [
        0,
        1,
        2,
        4,
        5,
        8,
        9
      ],
      "subgraphCanonicalPermutation": [
        2,
        5,
        6,
        3,
        4,
        0,
        1
      ],
      "targetPivotMask": 54,
      "targetCanonicalPermutation": [
        0,
        3,
        6,
        5,
        4,
        2,
        1
      ]
    }
  ],
  "seconds": 6.478
}

==> anc/enumeration/results/representatives.txt <==
代表 1 (n=5, class=1)
1 0 0 1 1
0 1 1 0 1
0 1 1 1 0
1 0 1 1 0
1 1 0 0 1

代表 2 (n=6, class=3)
0 1 1 0 0 0
1 0 0 0 1 1
1 0 0 1 0 1
0 0 1 1 1 0
0 1 0 1 1 0
0 1 1 0 0 1

代表 3 (n=6, class=4)
0 1 1 0 0 0
1 0 0 0 1 1
1 0 0 1 0 1
0 0 1 1 1 1
0 1 0 1 1 1
0 1 1 1 1 1

代表 4 (n=6, class=5)
0 1 0 0 1 0
1 0 0 1 1 1
0 0 1 1 0 1
0 1 1 1 0 1
1 1 0 0 1 1
0 1 1 1 1 1

代表 5 (n=6, class=6)
0 0 1 0 1 0
0 0 1 1 0 1
1 1 0 0 0 1
0 1 0 1 0 1
1 0 0 0 1 1
0 1 1 1 1 1

代表 6 (n=6, class=7)
0 0 1 0 0 1
0 0 1 1 1 0
1 1 0 0 1 0
0 1 0 1 0 1
0 1 1 0 1 0
1 0 0 1 0 1

代表 7 (n=6, class=8)
0 1 1 0 0 1
1 0 1 0 1 0
1 1 0 1 1 1
0 0 1 1 0 0
0 1 1 0 1 1
1 0 1 0 1 1

代表 8 (n=6, class=9)
0 0 0 1 0 1
0 0 0 1 1 0
0 0 0 1 1 1
1 1 1 0 1 1
0 1 1 1 1 1
1 0 1 1 1 1

代表 9 (n=6, class=10)
0 0 1 1 0 1
0 0 1 1 1 0
1 1 0 1 0 0
1 1 1 0 1 1
0 1 0 1 1 0
1 0 0 1 0 1

代表 10 (n=6, class=11)
0 1 0 0 1 1
1 0 1 1 0 0
0 1 1 0 0 1
0 1 0 1 1 0
1 0 0 1 1 1
1 0 1 0 1 1

代表 11 (n=6, class=12)
0 0 1 0 1 1
0 0 1 1 0 1
1 1 0 1 1 0
0 1 1 1 0 1
1 0 1 0 1 1
1 1 0 1 1 1

代表 12 (n=6, class=13)
0 0 1 0 1 1
0 0 1 1 0 1
1 1 0 0 0 1
0 1 0 1 1 0
1 0 0 1 1 0
1 1 1 0 0 1

代表 13 (n=6, class=14)
0 0 0 1 1 1
0 0 1 0 1 1
0 1 1 0 0 1
1 0 0 1 0 1
1 1 0 0 1 0
1 1 1 1 0 1

代表 14 (n=7, class=16)
0 1 1 0 0 0 0
1 0 0 0 0 1 1
1 0 0 1 1 0 0
0 0 1 1 0 0 1
0 0 1 0 1 1 0
0 1 0 0 1 1 0
0 1 0 1 0 0 1

代表 15 (n=7, class=21)
0 1 0 1 0 0 0
1 0 1 0 0 0 0
0 1 0 0 0 1 1
1 0 0 0 1 0 1
0 0 0 1 1 0 0
0 0 1 0 0 1 0
0 0 1 1 0 0 1

代表 16 (n=7, class=22)
0 1 0 1 0 0 0
1 0 1 0 0 0 0
0 1 0 0 0 1 1
1 0 0 0 1 0 1
0 0 0 1 1 1 1
0 0 1 0 1 1 1
0 0 1 1 1 1 1

代表 17 (n=7, class=24)
0 0 1 1 0 0 0
0 0 1 1 0 1 0
1 1 0 0 0 0 1
1 1 0 0 1 0 0
0 0 0 1 1 0 1
0 1 0 0 0 1 1
0 0 1 0 1 1 1

代表 18 (n=7, class=28)
0 0 1 1 0 0 0
0 0 0 1 0 1 1
1 0 0 0 1 0 1
1 1 0 0 0 1 0
0 0 1 0 1 0 0
0 1 0 1 0 1 1
0 1 1 0 0 1 1

代表 19 (n=7, class=29)
0 0 1 1 0 0 0
0 0 0 1 0 1 1
1 0 0 0 1 0 1
1 1 0 0 0 1 0
0 0 1 0 1 1 1
0 1 0 1 1 1 1
0 1 1 0 1 1 1

代表 20 (n=7, class=83)
0 0 0 1 0 1 1
0 0 1 0 1 0 1
0 1 0 1 0 1 0
1 0 1 0 1 0 0
0 1 0 1 1 1 1
1 0 1 0 1 1 1
1 1 0 0 1 1 1

代表 21 (n=7, class=84)
0 0 0 1 0 1 1
0 0 1 0 1 0 1
0 1 0 1 0 0 1
1 0 1 0 0 0 1
0 1 0 0 1 1 0
1 0 0 0 1 1 0
1 1 1 1 0 0 1

代表 22 (n=7, class=85)
1 0 0 1 1 1 1
0 1 1 0 1 1 1
0 1 1 1 0 1 1
1 0 1 1 1 0 1
1 1 0 1 1 1 0
1 1 1 0 1 1 0
1 1 1 1 0 0 1


==> anc/enumeration/results/summary.json <==
{
  "representatives": 22,
  "rawCandidates": 4261,
  "isomorphismDistinct": 1338,
  "circleCandidates": 698,
  "candidateClasses": 237,
  "removedClasses": 215,
  "status": "PASS",
  "complete": true,
  "najiCertificates": 1338,
  "acceptedCandidateCoverage": 698,
  "removedClassCertificates": 215,
  "directMinimalityChecks": 2589,
  "orderDistribution": {
    "5": 1,
    "6": 12,
    "7": 9
  }
}

==> anc/enumeration/results/tests.json <==
{
  "status": "PASS",
  "pairings": 10395,
  "sixVertexCircleIsomorphismTypes": 154,
  "sixVertexGraphs": 32768,
  "sixVertexLabelledCircleGraphs": 32636,
  "relabelAndInvolutionTests": 500
}

==> anc/enumeration/results/verification.json <==
{
  "status": "PASS",
  "complete": true,
  "representatives": 22,
  "najiCertificates": 1338,
  "acceptedCandidateCoverage": 698,
  "candidateClasses": 237,
  "removedClassCertificates": 215,
  "directMinimalityChecks": 2589,
  "orderDistribution": {
    "5": 1,
    "6": 12,
    "7": 9
  }
}

==> anc/enumeration/run-all.mjs <==
import {spawnSync} from 'node:child_process';
import {fileURLToPath} from 'node:url';
for (const name of ['run.mjs', 'test.mjs', 'verify-results.mjs', 'verify-chord-words.mjs']) {
  console.log(`Running ${name}`);
  const result = spawnSync(process.execPath, [fileURLToPath(new URL(name, import.meta.url))], {
    stdio: 'inherit', windowsHide: true,
  });
  if (result.error) throw result.error;
  if (result.status !== 0) process.exit(result.status ?? 1);
}


==> anc/enumeration/run.mjs <==
import fs from 'node:fs';
import path from 'node:path';
import {fileURLToPath} from 'node:url';
import assert from 'node:assert/strict';
import {bit,pop,matrix,rows,vertices,induced,simple,pivot,lift,unroot,extension,canonical,naji,checkNaji,equivalenceClass} from './core.mjs';
const here=path.dirname(fileURLToPath(import.meta.url));
const out=path.join(here,'results');fs.mkdirSync(out,{recursive:true});
fs.writeFileSync(path.join(out,'run.log'),'');
const write=(name,v)=>fs.writeFileSync(path.join(out,name),JSON.stringify(v,null,2));
const log=s=>{let l=new Date().toISOString()+' '+s;console.log(l);fs.appendFileSync(path.join(out,'run.log'),l+'\n');};
const start=Date.now();
const source=path.resolve(here,'../../../毕业论文闫业翔/compute.py');
function loadInputs(){
  if(fs.existsSync(path.join(here,'inputs.json')))return JSON.parse(fs.readFileSync(path.join(here,'inputs.json'),'utf8'));
  let text=fs.readFileSync(source,'utf8'),heads=[...text.matchAll(/^\s*#\s*(?:#\s*)?图(\d+)\s*$/gm)],inputs=[];
  for(let k=0;k<heads.length;k++){
    let block=text.slice(heads[k].index,heads[k+1]?.index??text.indexOf('OUTPUT_PREFIX',heads[k].index));
    let a=[...block.matchAll(/^\s*(?:#\s*)?\[([01,\s]+)\],?\s*$/gm)].map(m=>m[1].split(',').map(x=>x.trim()).filter(Boolean).map(Number));
    assert(a.length>0&&a.every(r=>r.length===a.length),'input dimensions');inputs.push({id:+heads[k][1],matrix:a});
  }
  assert.equal(inputs.length,15);fs.writeFileSync(path.join(here,'inputs.json'),JSON.stringify({provenance:'Extracted from thesis compute.py; independently validated below against minimal non-circle pivot classes',source:'https://www.math.uwaterloo.ca/~jfgeelen/Publications/circle.pdf',graphs:inputs},null,2));
  return {graphs:inputs};
}
let input=loadInputs(),F=input.graphs.map(g=>({id:g.id,rows:rows(g.matrix)}));
log('START exact enumeration; 15 inputs; no timeouts and no imported candidate lists');
let validated=[];
for(let f of F){
  let a=f.rows,n=a.length;for(let i=0;i<n;i++){assert(!bit(a,i,i));for(let j=0;j<n;j++)assert.equal(bit(a,i,j),bit(a,j,i));}
  let result=naji(a,true);assert(!result.circle);assert(checkNaji(a,result));
  let orbit=equivalenceClass(a);let checks=0;
  for(let [,g] of orbit)for(let v=0;v<n;v++){
    let d=induced(g.rows,Array.from({length:n},(_,i)=>i).filter(i=>i!==v));assert(naji(d).circle,`input F${f.id} is not minimal`);checks++;
  }
  const overlaps=validated.filter(prev=>prev.orbit.has(canonical(a).key)).map(x=>x.id);
  assert.equal(overlaps.length,0,`input F${f.id} overlaps classes ${overlaps}`);
  validated.push({...f,orbit});
  write('input-validation-progress.json',validated.map(v=>({id:v.id,n:v.rows.length,orbitSize:v.orbit.size})));
  log(`validated F${f.id}: n=${n}, pivot-isomorphism orbit=${orbit.size}, deletion checks=${checks}, overlapping input classes=${overlaps.join(',')||'none'}`);
}
write('input-validation.json',{complete:true,graphs:validated.map(v=>({id:v.id,matrix:matrix(v.rows),noncircle:naji(v.rows,true),pivotOrbit:[...v.orbit].map(([key,w])=>({key,pivotMask:w.mask,canonicalPermutation:w.perm}))})),argument:'15 pairwise distinct minimal non-circle pivot classes; the 15-obstruction Geelen--Oum theorem bounds the number of minimal classes by 15, proving input coverage. F6 transcription is corrected from Figure 2.'});
let unique=new Map(),rawCount=0;
for(let f of F){
  const add=(a,origin)=>{rawCount++;let c=canonical(a);if(!unique.has(c.key))unique.set(c.key,{key:c.key,rows:induced(a,c.perm),origin,originPermutation:c.perm});};
  for(let r=0;r<f.rows.length;r++)add(unroot(f.rows,r),{kind:1,F:f.id,root:r});
  for(let m=1;m<(1<<f.rows.length);m++)add(unroot(extension(f.rows,m),f.rows.length),{kind:2,F:f.id,neighborMask:m});
}
log(`raw candidates=${rawCount}; isomorphism-distinct=${unique.size}`);
let candidates=[],rejected=[];
for(let c of unique.values()){
  let result=naji(simple(c.rows),true);assert(checkNaji(simple(c.rows),result));
  if(result.circle)candidates.push({...c,naji:result});else rejected.push({key:c.key,rows:c.rows,origin:c.origin,naji:result});
}
write('candidate-screening.json',{rawCount,isomorphismDistinct:unique.size,accepted:candidates,rejected,complete:true});
log(`circle candidates=${candidates.length}; noncircle candidates rejected=${rejected.length}`);
candidates.sort((a,b)=>a.rows.length-b.rows.length||a.key.localeCompare(b.key));
let lookup=new Map(candidates.map(c=>[c.key,c])),unassigned=new Set(lookup.keys()),classes=[];
for(let c of candidates){if(!unassigned.has(c.key))continue;
  let orbit=equivalenceClass(c.rows),members=[];
  for(let [key,w]of orbit)if(lookup.has(key)){members.push({candidateKey:key,pivotMask:w.mask,canonicalPermutation:w.perm});unassigned.delete(key);}
  classes.push({id:classes.length+1,representative:c,orbit,members});
  log(`candidate class ${classes.length}: n=${c.rows.length}, orbit=${orbit.size}, covered candidates=${members.length}, remaining=${unassigned.size}`);
}
assert.equal(unassigned.size,0);
write('equivalence-classes.json',{complete:true,classes:classes.map(c=>({id:c.id,matrix:matrix(c.representative.rows),key:c.representative.key,members:c.members,orbit:[...c.orbit].map(([key,w])=>({key,pivotMask:w.mask,canonicalPermutation:w.perm}))}))});
let retained=[],removed=[];
for(let c of classes){
  let n=c.representative.rows.length,found=null;
  outer:for(let [key,w]of c.orbit){
    for(let r of retained){let k=r.representative.rows.length;if(k>=n)continue;
      // A subgraph in any pivot-isomorphism orbit of r is enough.
      for(let m=0;m<(1<<n);m++)if(pop(m)===k){let keep=vertices(n,m),d=canonical(induced(w.rows,keep)),rw=r.orbit.get(d.key);
        if(rw){found={targetClass:r.id,pivotMask:w.mask,keep,subgraphCanonicalPermutation:d.perm,targetPivotMask:rw.mask,targetCanonicalPermutation:rw.perm};break outer;}
      }
    }
  }
  if(found){removed.push({classId:c.id,...found});log(`remove class ${c.id}: contains class ${found.targetClass}`);}
  else{retained.push(c);log(`RETAIN representative ${retained.length}: class ${c.id}, n=${n}`);}
}
const result={complete:true,representativeCount:retained.length,rawCount,isomorphismDistinct:unique.size,circleCandidates:candidates.length,candidateClasses:classes.length,representatives:retained.map((c,i)=>({id:i+1,classId:c.id,n:c.representative.rows.length,matrix:matrix(c.representative.rows),rows:c.representative.rows,key:c.representative.key,origin:c.representative.origin,originPermutation:c.representative.originPermutation,naji:c.representative.naji,orbitSize:c.orbit.size})),removed,seconds:(Date.now()-start)/1000};
write('representatives.json',result);
fs.writeFileSync(path.join(out,'representatives.txt'),result.representatives.map(r=>`代表 ${r.id} (n=${r.n}, class=${r.classId})\n${r.matrix.map(x=>x.join(' ')).join('\n')}\n`).join('\n'));
log(`COMPLETE: ${retained.length} representatives, ${classes.length} candidate classes, elapsed ${result.seconds}s`);


==> anc/enumeration/test.mjs <==
import assert from 'node:assert/strict';
import fs from 'node:fs';
import {bit,rows,pivot,induced,canonical,naji,checkNaji,inverse} from './core.mjs';
// All pairings of 12 positions give all (unlabelled) six-chord diagrams.
let n=6,w=Array(12).fill(-1),circle=new Set(),pairings=0;
function match(label){let i=w.indexOf(-1);if(i<0){let pos=Array.from({length:n},()=>[]);w.forEach((v,k)=>pos[v].push(k));let a=Array(n).fill(0);
  for(let v=0;v<n;v++)for(let u=v+1;u<n;u++){let [l,r]=pos[v],[s,t]=pos[u];if((l<s&&s<r&&r<t)||(s<l&&l<t&&t<r)){a[v]|=1<<u;a[u]|=1<<v;}}
  circle.add(canonical(a).key);pairings++;return;
}w[i]=label;for(let j=i+1;j<w.length;j++)if(w[j]<0){w[j]=label;match(label+1);w[j]=-1;}w[i]=-1;}
match(0);assert.equal(pairings,10395);
let positives=0;
for(let m=0;m<32768;m++){let a=Array(6).fill(0),k=0;for(let i=0;i<6;i++)for(let j=i+1;j<6;j++)if((m>>>k++)&1){a[i]|=1<<j;a[j]|=1<<i;}
  let q=naji(a,true);assert(checkNaji(a,q));assert.equal(q.circle,circle.has(canonical(a).key),`Naji discrepancy on graph ${m}`);positives+=+q.circle;
}
// Deterministic relabel tests, including loops, and independent PPT block inversion checks.
let seed=98421;const rand=()=>{seed=(Math.imul(seed,1664525)+1013904223)>>>0;return seed;};
for(let k=0;k<500;k++){let n=2+rand()%9,a=Array(n).fill(0);for(let i=0;i<n;i++)for(let j=i;j<n;j++)if(rand()&1){a[i]|=1<<j;a[j]|=1<<i;}
  let p=Array.from({length:n},(_,i)=>i);for(let i=n-1;i;i--){let j=rand()%(i+1);[p[i],p[j]]=[p[j],p[i]];}
  assert.equal(canonical(a).key,canonical(induced(a,p)).key);
  let m=rand()%(1<<n),b=pivot(a,m);if(b)assert.deepEqual(pivot(b,m),a);
}
let result={status:'PASS',pairings,sixVertexCircleIsomorphismTypes:circle.size,sixVertexGraphs:32768,sixVertexLabelledCircleGraphs:positives,relabelAndInvolutionTests:500};
fs.writeFileSync(new URL('./results/tests.json',import.meta.url),JSON.stringify(result,null,2));console.log(result);


==> anc/enumeration/verify-chord-words.mjs <==
import fs from 'node:fs';
import assert from 'node:assert/strict';
const read = name => JSON.parse(fs.readFileSync(new URL(name, import.meta.url), 'utf8'));
const representatives = read('./results/representatives.json').representatives;
const words = read('./results/chord-words.json');
assert.equal(words.zeroBased, true);
assert.equal(words.complete, true);
assert.equal(words.graphs.length, representatives.length);
assert.equal(new Set(words.graphs.map(g => g.id)).size, representatives.length);
let pairs = 0;
for (const r of representatives) {
  const g = words.graphs.find(g => g.id === r.id);
  assert(g, `Missing word for G${r.id}`);
  assert.equal(g.word.length, 2 * r.n);
  const positions = Array.from({length: r.n}, () => []);
  g.word.forEach((v, i) => {
    assert(Number.isInteger(v) && v >= 0 && v < r.n);
    positions[v].push(i);
  });
  positions.forEach(p => assert.equal(p.length, 2));
  const loops = [];
  for (let i = 0; i < r.n; i++) {
    if (r.matrix[i][i]) loops.push(i);
    for (let j = i + 1; j < r.n; j++) {
      const [a, b] = positions[i], [c, d] = positions[j];
      const crossing = (a < c && c < b && b < d) || (c < a && a < d && d < b);
      assert.equal(+crossing, r.matrix[i][j], `G${r.id}: pair ${i},${j}`);
      pairs++;
    }
  }
  assert.deepEqual(g.twistedLoops, loops);
}
console.log(JSON.stringify({status: 'PASS', representatives: representatives.length, chordPairs: pairs}));


==> anc/enumeration/verify-results.mjs <==
// Certificate audit, followed by direct minimality checks not using candidate containment.
import fs from 'node:fs';
import assert from 'node:assert/strict';
import {bit,pop,rows,vertices,induced,simple,pivot,lift,unroot,extension,canonical,naji,checkNaji,equivalenceClass} from './core.mjs';
const read=n=>JSON.parse(fs.readFileSync(new URL('./'+n,import.meta.url),'utf8'));
const data=read('results/representatives.json'),screen=read('results/candidate-screening.json'),eq=read('results/equivalence-classes.json'),inputs=read('inputs.json');
const F=new Map(inputs.graphs.map(g=>[g.id,rows(g.matrix)])),classes=new Map(eq.classes.map(c=>[c.id,c])),candidates=new Map(screen.accepted.map(c=>[c.key,c]));
let certificates=0,minorChecks=0,minimalityCertificates=[],coverage=[];
for(let c of screen.accepted.concat(screen.rejected)){
  assert(checkNaji(simple(c.rows),c.naji));assert.equal(naji(simple(c.rows)).circle,c.naji.circle);
  let f=F.get(c.origin.F),raw=c.origin.kind===1?unroot(f,c.origin.root):unroot(extension(f,c.origin.neighborMask),f.length);
  assert.deepEqual(induced(raw,c.originPermutation??canonical(raw).perm),c.rows);
  certificates++;
}
assert.equal(certificates,screen.isomorphismDistinct);
for(let c of eq.classes){let a=rows(c.matrix),expected=equivalenceClass(a);assert.equal(c.orbit.length,expected.size);
  for(let o of c.orbit){let b=pivot(a,o.pivotMask);assert(b);assert.equal(canonical(b).key,o.key);assert.equal(canonical(induced(b,o.canonicalPermutation)).key,o.key);}
  for(let m of c.members){assert(candidates.has(m.candidateKey));assert.equal(canonical(pivot(a,m.pivotMask)).key,m.candidateKey);coverage.push(m.candidateKey);}
}
assert.equal(new Set(coverage).size,screen.accepted.length);
for(let w of data.removed){let a=rows(classes.get(w.classId).matrix),b=rows(classes.get(w.targetClass).matrix);
  let lhs=induced(pivot(a,w.pivotMask),w.keep),rhs=pivot(b,w.targetPivotMask);
  assert.deepEqual(induced(lhs,w.subgraphCanonicalPermutation),induced(rhs,w.targetCanonicalPermutation));
  assert(b.length<a.length);
}
for(let r of data.representatives){let a=r.rows;assert(naji(simple(a)).circle);assert(!naji(lift(a)).circle);assert(checkNaji(simple(a),r.naji));
  let orbit=equivalenceClass(a),deletions=[];
  for(let [key,o]of orbit)for(let v=0;v<a.length;v++){
    let keep=Array.from({length:a.length},(_,i)=>i).filter(i=>i!==v),b=induced(o.rows,keep),result=naji(lift(b),true);
    assert(result.circle,`representative ${r.id} has a nonstable true minor`);assert(checkNaji(lift(b),result));
    deletions.push({pivotMask:o.mask,deleteVertex:v,naji:result});minorChecks++;
  }
  minimalityCertificates.push({id:r.id,nonstable:naji(lift(a),true),deletions});
}
// No two retained representatives are toggle equivalent (same order) or contain one another.
for(let i=0;i<data.representatives.length;i++)for(let j=0;j<i;j++){
  let a=data.representatives[i].rows,b=data.representatives[j].rows;
  if(a.length===b.length)assert(!equivalenceClass(a).has(canonical(b).key));
}
let report={status:'PASS',complete:true,representatives:data.representativeCount,najiCertificates:certificates,acceptedCandidateCoverage:coverage.length,candidateClasses:eq.classes.length,removedClassCertificates:data.removed.length,directMinimalityChecks:minorChecks,orderDistribution:Object.fromEntries([...new Set(data.representatives.map(r=>r.n))].sort().map(n=>[n,data.representatives.filter(r=>r.n===n).length]))};
fs.writeFileSync(new URL('./results/minimality-certificates.json',import.meta.url),JSON.stringify(minimalityCertificates));
fs.writeFileSync(new URL('./results/verification.json',import.meta.url),JSON.stringify(report,null,2));console.log(report);

